Hide and Seek With Natural Supersymmetry at the LHC

Gluinos that result in classic large missing transverse momentum signatures at the LHC have been excluded by 2011 searches if they are lighter than around 800 GeV. This adds to the tension between experiment and supersymmetric solutions of the naturalness problem, since the gluino is required to be light if the electroweak scale is to be natural. Here, we examine natural scenarios where supersymmetry is present, but was hidden from 2011 searches due to violation of R-parity and the absence of a large missing transverse momentum signature. Naturalness suggests that third generation states should dominate gluino decays and we argue that this leads to a generic signature in the form of same-sign, flavour-ambivalent leptons, without large missing transverse momentum. As a result, searches in this channel are able to cover a broad range of scenarios with some generality and one should seek gluinos that decay in this way with masses below a TeV. We encourage the LHC experiments to tailor a search for supersymmetry in this form. We consider a specific case that is good at hiding: baryon number violation, and estimate that the most constraining existing search from 2011 data implies a lower bound on the gluino mass of 550 GeV.

==> anc/a.gnu <==
set term post enhanced color "Times-Roman" 24

set output "../crossSec.eps"
set xlabel "mass/GeV"
set ylabel "{/Symbol s}_{prod}^{NLO}/pb"
set logscale y
set yrange [0.001:1000000]
set xrange [50:1000]
plot "crossSec" i 0 u 4:6 tit "gluino" w l lt 1 lc 1 lw 4, \
"crossSec" i 0 u 4:5 notit w l lt 2 lc 1 lw 4, \
"crossSec" i 0 u 4:7 notit w l lt 2 lc 1 lw 4, \
"crossSec" i 1 u 3:6 tit "stop" w l lt 1 lc 3 lw 4, \
"crossSec" i 1 u 3:5 notit w l lt 2 lc 3 lw 4, \
"crossSec" i 1 u 3:7 notit w l lt 2 lc 3 lw 4
unset logscale y
set autoscale


# If you can plot 10^-12 seconds, that's 0.3mm at the speed of light not
# accounting for gamma factors
# do contours
set dgrid3d 11,11,10
set contour
unset surface
set cntrparam bspline 
set cntrparam levels discrete -12
set table "life.cont.dat" 
splot "crossSec"  i 2 u ($3/1000):($4/1000):(log($7)/log(10))

# Luminosity in inverse fb - actually these bounds are on cross sections
# rather than number of events, so lumi = 1.
lumi=1

# These are the observed limits for same sign dimuons
set cntrparam levels discrete 58
set table "ssmu15.dat" 
splot "ssMu" u ($1/1000):($2/1000):(lumi*($7)*($3))

set cntrparam levels discrete 16
set table "ssmu100.dat" 
splot "ssMu" u ($1/1000):($2/1000):(lumi*($7)*($4))

set cntrparam levels discrete 8.4
set table "ssmu200.dat" 
splot "ssMu" u ($1/1000):($2/1000):(lumi*($7)*($5))

set cntrparam levels discrete 5.3
set table "ssmu300.dat" 
splot "ssMu" u ($1/1000):($2/1000):(lumi*($7)*($6))

# CMS di-lepton MET analysis
lumi = 0.98
set cntrparam levels discrete 3.7
set table "dilepA.dat" 
splot "cmsDiLep" u ($1/1000):($2/1000):(lumi*($10)*($3))

set cntrparam levels discrete 8.9
set table "dilepB.dat" 
splot "cmsDiLep" u ($1/1000):($2/1000):(lumi*($10)*($4))

set cntrparam levels discrete 7.3
set table "dilepC.dat" 
splot "cmsDiLep" u ($1/1000):($2/1000):(lumi*($10)*($5))


set cntrparam levels discrete 1.5
set table "atdilepA.dat" 
splot "atlasDilep" u ($1/1000):($2/1000):(($3)*($5))

set cntrparam levels discrete 1.6
set table "atdilepB.dat" 
splot "atlasDilep" u ($1/1000):($2/1000):(($4)*($5))





==> anc/atlasDilep <==
# ATLAS dilepton analysis: eff is efficiency of signal as a fraction
# mstop/GeV           mgl/GeV         eff(A)           eff(B)      sigma_SUSY/fb
2.216894292071248e+02 1.809619948299136e+02 5.384433e-06 2.692216e-06 1.07047e+06
2.475091935955979e+02 1.814077577126484e+02 7.352398e-06 2.100685e-06 1.0565e+06
3.079077995843067e+02 1.822204469055941e+02 1.050343e-05 7.352398e-06 1.03159e+06
3.830876760345675e+02 1.829613032357639e+02 1.365445e-05 9.453084e-06 1.00945e+06
4.686793173859937e+02 1.835726842951657e+02 8.402741e-06 4.201370e-06 991589
5.591865146509858e+02 1.840782088947503e+02 9.453084e-06 6.302056e-06 977105
6.525402686879431e+02 1.845041549229634e+02 6.302056e-06 3.151028e-06 965093
7.476637881413965e+02 1.848700555597759e+02 6.302056e-06 5.251713e-06 954910
8.439427942371333e+02 1.851896986996649e+02 6.302056e-06 5.251713e-06 946115
9.410119017927493e+02 1.854728983749268e+02 1.050343e-05 4.201370e-06 938399
1.038636793214884e+03 1.857267404095506e+02 9.453084e-06 6.302056e-06 931545
2.262396317841230e+02 2.852807691276215e+02 5.776884e-05 3.151028e-05 83145.6
2.525861990119446e+02 2.861690814217773e+02 5.881919e-05 2.205719e-05 81627.3
3.139655232711233e+02 2.877303948489787e+02 5.146679e-05 1.995651e-05 79033.1
3.901794991830485e+02 2.891137850746355e+02 6.617158e-05 3.151028e-05 76812.8
4.726672658378797e+02 2.902383365898742e+02 5.671850e-05 3.045994e-05 75059.1
5.621728928732142e+02 2.911605898653466e+02 7.772535e-05 3.361096e-05 73654.8
6.548531636667924e+02 2.919339758586272e+02 8.087638e-05 4.726542e-05 72500
7.495035313465122e+02 2.925963502215112e+02 7.142330e-05 4.201370e-05 71527.1
8.454344384941662e+02 2.931738448667369e+02 7.037296e-05 3.151028e-05 70690.7
9.422385672734265e+02 2.936847890030169e+02 6.512124e-05 2.940959e-05 69959.6
1.039646025892177e+03 2.941423246375787e+02 7.667501e-05 3.676199e-05 69312.7
2.307182006372434e+02 3.830339852937354e+02 2.604850e-04 1.438969e-04 13476.3
2.575669581214420e+02 3.853970871153001e+02 2.783408e-04 1.396956e-04 12949.7
3.196285553947848e+02 3.880958799766831e+02 2.520822e-04 1.375949e-04 12380.6
3.968335351884066e+02 3.902655925148375e+02 2.720387e-04 1.512493e-04 11938.6
4.802965329714518e+02 3.919739605885043e+02 3.182538e-04 1.743569e-04 11606.5
5.667782263319097e+02 3.933552435998408e+02 3.088007e-04 1.638534e-04 11345.7
6.584211933841824e+02 3.945048541200558e+02 2.615353e-04 1.586017e-04 11131.4
7.523304219542468e+02 3.954850926442421e+02 2.961966e-04 1.638534e-04 10954.1
8.477264423629196e+02 3.963372753729421e+02 3.151028e-04 1.733065e-04 10801.2
9.441207512070977e+02 3.970897766042634e+02 3.214048e-04 1.754072e-04 10670.4
1.041218179391071e+03 3.977627070604764e+02 2.741394e-04 1.354942e-04 10553.9
2.341946112852240e+02 4.799873582355174e+02 5.199196e-04 3.035490e-04 2973.03
2.617417288670482e+02 4.811348865426813e+02 3.151028e-04 1.743569e-04 2923.99
3.247139738525821e+02 4.841841458186037e+02 5.934436e-04 3.455627e-04 2798.87
4.025771203773881e+02 4.877895909301338e+02 5.577319e-04 2.909449e-04 2656.74
4.871793008970208e+02 4.902149546686554e+02 6.260042e-04 3.497641e-04 2566.54
5.743413025503544e+02 4.921143294611626e+02 6.028967e-04 3.413614e-04 2498.15
6.633505312034661e+02 4.936740634486974e+02 6.407090e-04 3.466131e-04 2443.03
7.562628968786768e+02 4.949946049441560e+02 6.512124e-04 3.571165e-04 2397.37
8.509211256405833e+02 4.961377403245291e+02 6.764206e-04 3.539655e-04 2358.96
9.467582131008257e+02 4.971443847616226e+02 6.091987e-04 3.287572e-04 2325.44
1.043423092800890e+03 4.980428645383793e+02 6.428097e-04 3.466131e-04 2296.06
2.360382997931812e+02 5.743689742124335e+02 1.478882e-03 8.581299e-04 813.618
2.646039948706208e+02 5.757804585548188e+02 1.277217e-03 7.415419e-04 799.182
3.288731071520306e+02 5.784226848675106e+02 6.239035e-04 3.455627e-04 771.856
4.075478530645433e+02 5.818388191510812e+02 2.310754e-05 8.402741e-06 738.71
4.928246018472723e+02 5.856369225916436e+02 1.011480e-03 5.388258e-04 703.314
5.813483531413813e+02 5.881709718997377e+02 1.032487e-03 5.713864e-04 680.878
6.704948941288033e+02 5.901916241938710e+02 1.055594e-03 5.892422e-04 663.678
7.613382125596268e+02 5.918813194204293e+02 1.040890e-03 5.913429e-04 649.311
8.550778374685864e+02 5.933343565266277e+02 1.120716e-03 6.480614e-04 637.515
9.502092688861392e+02 5.946087171101474e+02 1.041940e-03 5.860912e-04 627.166
1.046318631334620e+03 5.957431365541109e+02 1.128068e-03 6.365076e-04 618.18
2.357987331396912e+02 6.666635857857173e+02 2.654216e-03 1.659541e-03 256.412
2.657615775586666e+02 6.683793938813232e+02 2.446248e-03 1.520896e-03 251.149
3.318595898345258e+02 6.714478015827206e+02 1.837049e-03 1.100759e-03 242.135
4.116352014148659e+02 6.745125163136728e+02 8.686333e-04 5.041645e-04 233.411
4.976296530244796e+02 6.782401460896093e+02 5.461782e-05 2.625857e-05 223.236
5.868576122425065e+02 6.819127000215842e+02 1.470480e-03 8.297707e-04 213.636
6.776627921057915e+02 6.844939857625335e+02 1.467329e-03 8.528782e-04 207.081
7.674607080973412e+02 6.865970065334672e+02 1.529299e-03 8.738851e-04 202.005
8.601892276764920e+02 6.883852018988808e+02 1.510393e-03 9.085464e-04 197.795
9.544878652527054e+02 6.899438931388531e+02 1.506191e-03 8.245190e-04 194.169
1.049931396715276e+03 6.913261057874923e+02 1.492537e-03 8.497272e-04 190.972
2.330307759397245e+02 7.571918513756926e+02 3.640262e-03 2.273635e-03 89.037
2.648760630259813e+02 7.592336948385608e+02 3.548057e-03 2.287646e-03 87.043
3.334376769572556e+02 7.628072727235840e+02 3.068051e-03 1.925278e-03 83.62
4.147063296794023e+02 7.661595386331811e+02 2.183662e-03 1.336036e-03 80.555
5.015817060894758e+02 7.693755348839812e+02 1.023034e-03 5.409264e-04 77.707
5.914799316318807e+02 7.733141643333958e+02 5.461782e-05 3.256062e-05 74.331
6.830341910359773e+02 7.768242609142836e+02 1.839150e-03 1.092356e-03 71.532
7.752565511495688e+02 7.794253850831345e+02 1.805539e-03 1.081853e-03 69.468
8.661364566809035e+02 7.815874724386974e+02 1.921077e-03 1.139622e-03 67.818
9.595693042813017e+02 7.834528571673329e+02 1.874862e-03 1.074500e-03 66.41
1.054263933335975e+03 7.850977020575618e+02 1.888516e-03 1.115464e-03 65.191
2.272705273822637e+02 8.461790631978433e+02 4.484963e-03 2.975621e-03 33.25
2.616245658668623e+02 8.485604075480836e+02 4.194018e-03 2.719337e-03 32.387
3.334077251685690e+02 8.526851134272143e+02 3.923030e-03 2.554433e-03 30.996
4.166058139247946e+02 8.564168703848139e+02 3.341140e-03 2.106987e-03 29.786
5.046316023672821e+02 8.597818422811155e+02 2.255086e-03 1.343388e-03 28.724
5.952842320579909e+02 8.631001728427168e+02 nan nan 27.728
6.874914309558992e+02 8.671557726183438e+02 nan nan 26.555
7.805032639496164e+02 8.705278752730721e+02 nan nan 25.612
8.736469705488473e+02 8.731360028173185e+02 2.225676e-03 1.276166e-03 24.916
9.653277615602801e+02 8.753422926240776e+02 2.275042e-03 1.343388e-03 24.339
1.059272975243558e+03 8.772698567977766e+02 2.297099e-03 1.350741e-03 23.849
2.179626212623556e+02 9.337898861846429e+02 5.106766e-03 3.454577e-03 13.118
2.556236541399095e+02 9.365197433278057e+02 5.127773e-03 3.416765e-03 12.742
3.315536702855485e+02 9.412248754710838e+02 4.764354e-03 3.121618e-03 12.146
4.172325679277644e+02 9.453941991427776e+02 4.292750e-03 2.812818e-03 11.633
5.066870515836393e+02 9.489974573946664e+02 3.494490e-03 2.236179e-03 11.219
5.982673625980231e+02 9.523739878711438e+02 2.410536e-03 1.445271e-03 10.829
6.911516443866113e+02 9.557765601278179e+02 1.089205e-03 6.302056e-04 10.46
7.848065684289371e+02 9.598803630607210e+02 4.516473e-05 2.520822e-05 10.028
8.787881427156009e+02 9.631419142723097e+02 2.509269e-03 1.539802e-03 9.696
9.725339224251509e+02 9.657509282849942e+02 2.600648e-03 1.593370e-03 9.444
1.064842773780637e+03 9.679915115644327e+02 2.636360e-03 1.559759e-03 9.22
2.043112740265130e+02 1.020147268384141e+03 5.460731e-03 3.718213e-03 5.399
2.464463992352063e+02 1.023232668495088e+03 5.485939e-03 3.816945e-03 5.231
3.276785237972314e+02 1.028538281595741e+03 5.325237e-03 3.614229e-03 4.962
4.164448706913684e+02 1.033183629839404e+03 5.016436e-03 3.349543e-03 4.736
5.076757067247235e+02 1.037086326439696e+03 4.385180e-03 2.840126e-03 4.558
6.003689195084012e+02 1.040599564788035e+03 3.604776e-03 2.293948e-03 4.4
6.940391497672609e+02 1.044007541246225e+03 2.502966e-03 1.531400e-03 4.254
7.883368481811158e+02 1.047478908805719e+03 9.642145e-04 5.335741e-04 4.105
8.829544541091084e+02 1.051583261494366e+03 2.833824e-03 1.792935e-03 3.945
9.775934744877492e+02 1.054756403915567e+03 2.815969e-03 1.706807e-03 3.822
1.071733951416757e+03 1.057363357177604e+03 2.927305e-03 1.788733e-03 3.722
1.850766888356595e+02 1.105344548507849e+03 5.840955e-03 4.159357e-03 2.292
2.334821797341172e+02 1.108790989756489e+03 5.677102e-03 3.895721e-03 2.218
3.215450896321158e+02 1.114711740381415e+03 5.705461e-03 3.918828e-03 2.092
4.141137388813863e+02 1.119859992964967e+03 5.467033e-03 3.736069e-03 1.99
5.075111955159271e+02 1.124105049278012e+03 5.206548e-03 3.560661e-03 1.912
6.015482723188385e+02 1.127813189064718e+03 4.533279e-03 2.994527e-03 1.843
6.961386332751487e+02 1.131291053129678e+03 3.629984e-03 2.320207e-03 1.779
7.911289380950620e+02 1.134740112779580e+03 2.403184e-03 1.447372e-03 1.723
8.863608221547299e+02 1.138265478837502e+03 8.759857e-04 5.031141e-04 1.662
9.816409349560084e+02 1.142337908599819e+03 3.135273e-03 1.931580e-03 1.598
1.076732527729688e+03 1.145439636522079e+03 3.121618e-03 1.930530e-03 1.55


==> anc/b.gnu <==
set term post enhanced color "Times-Roman" 24
set size square

set xlabel "m_{stop}/TeV"
set ylabel "m_{gluino}/TeV"

min(a,b) = (a < b) ? a : b
max(a,b) = (a > b) ? a : b

set label 1 "Allanach and Gripaios, 2012" at 0.22,0.04 font "Times-Roman,18" front
set output "../ssmu.eps"
set xrange [0.2:1]
set yrange [0:0.9]
set style fill transparent solid 0.2 
plot "dilepA.dat" u (max(min($1,0.99),0.21)):2 tit "CMSll1" w filledcurves y1=0.011, \
"dilepC.dat" u (max(min($1,0.99),0.21)):2 tit "CMSll3" w l \
lw 4, \
"atdilepA.dat" u (max(min($1,0.99),0.21)):2 tit "ATLASll1" w l \
lw 4, \
"ssmu100.dat" u (max(min($1,0.99),0.21)):2 tit "ATLAS{/Symbol mm}2" w l lw 4, \
"ssmu200.dat" u (max(min($1,0.99),0.21)):2 tit "ATLAS{/Symbol mm}3" w l lw 4, \
"testPoint" notit w p lc 3 pt 1 ps 2, \
x+0.171 notit w l lc 0 lw 4

#"dilepB.dat" u (max(min($1,0.99),0.21)):2 tit "H_T>400, p_t(miss)>50" w l lw 4




unset style fill


set view map
set dgrid3d 11,11,6

set autoscale
set label 1 "Allanach and Gripaios, 2012" at 0.18,1.24
set label 2 "{/Symbol e}/10^{-3}" at 1.18,1.26
set xrange [0.1:1.15]
#set yrange [0.18:1.18]
#set output "../ssmu100.eps"
#splot "ssMu" u ($1/1000):($2/1000):($4*1000) notit w pm3d

set output "../SRG.eps"
set label 2 "{/Symbol e}/%" at 1.18,1.26
splot "cmsDiLep" u ($1/1000):($2/1000):($4*100) notit w pm3d
unset label 2

#set output "../atDilep.eps"
#set label 2 "{/Symbol e}/%" at 1.18,1.26
#splot "atlasDilep" u ($1/1000):($2/1000):($3*100) notit w pm3d
#unset label 2


set dgrid3d 10,10,6
set xrange [0.22:1.1]
set yrange [0.1:1.2]
set label 1 "log_{10}({/Symbol t}_g/sec)" at 1.1,1.3
set output "../lifetime.eps"	
#set 
splot "crossSec" i 2 u ($3/1000):($4/1000):(log($7)/log(10)) notit  w pm3d

set autoscale


set output "../lifetime2.eps"
unset label 1
unset xlabel
unset ylabel
unset xtics
unset ytics
plot x notit w l lc 2 lw 4, \
x+0.173 notit  w l lc 2 lt 3 lw 4

!rm *.dat


==> anc/cmsDiLep <==
# CMS dilepton analysis: eff is efficiency of signal as a fraction
# mstop/GeV           mgl/GeV         eff(A)           eff(B)       eff(C)       eff(D)          eff(E)         eff(F)        eff(G)        sigma_SUSY/fb
2.216894292071248e+02 1.809619948299136e+02 5.977581e-05 2.129739e-04 2.634883e-04 5.977581e-05 2.129739e-04 2.634883e-04 3.266129e-04 1.07047e+06
2.475091935955979e+02 1.814077577126484e+02 9.975474e-05 2.317709e-04 3.522255e-04 9.975474e-05 2.317709e-04 3.522255e-04 4.144479e-04 1.0565e+06
3.079077995843067e+02 1.822204469055941e+02 8.505070e-05 2.381643e-04 3.675105e-04 8.505070e-05 2.381643e-04 3.675105e-04 4.394257e-04 1.03159e+06
3.830876760345675e+02 1.829613032357639e+02 1.039747e-04 2.561170e-04 3.824495e-04 1.039747e-04 2.561170e-04 3.824495e-04 4.393365e-04 1.00945e+06
4.686793173859937e+02 1.835726842951657e+02 8.332940e-05 2.533056e-04 2.886651e-04 8.332940e-05 2.533056e-04 2.886651e-04 3.407688e-04 991589
5.591865146509858e+02 1.840782088947503e+02 7.971310e-05 2.506085e-04 3.620557e-04 7.971310e-05 2.506085e-04 3.620557e-04 4.299972e-04 977105
6.525402686879431e+02 1.845041549229634e+02 7.411390e-05 2.183915e-04 3.109676e-04 7.411390e-05 2.183915e-04 3.109676e-04 3.697010e-04 965093
7.476637881413965e+02 1.848700555597759e+02 7.080115e-05 2.138882e-04 2.884560e-04 7.080115e-05 2.138882e-04 2.884560e-04 3.359183e-04 954910
8.439427942371333e+02 1.851896986996649e+02 8.254208e-05 2.684717e-04 3.357841e-04 8.254208e-05 2.684717e-04 3.357841e-04 4.011635e-04 946115
9.410119017927493e+02 1.854728983749268e+02 8.664829e-05 2.538939e-04 3.355751e-04 8.664829e-05 2.538939e-04 3.355751e-04 4.008200e-04 938399
1.038636793214884e+03 1.857267404095506e+02 8.790980e-05 2.392348e-04 3.305539e-04 8.790980e-05 2.392348e-04 3.305539e-04 3.920570e-04 931545
2.262396317841230e+02 2.852807691276215e+02 4.464701e-04 1.286932e-03 1.100018e-03 4.464701e-04 1.286932e-03 1.100018e-03 1.205994e-03 83145.6
2.525861990119446e+02 2.861690814217773e+02 5.076688e-04 1.325511e-03 1.177131e-03 5.076688e-04 1.325511e-03 1.177131e-03 1.294637e-03 81627.3
3.139655232711233e+02 2.877303948489787e+02 4.409666e-04 1.254127e-03 1.143849e-03 4.409666e-04 1.254127e-03 1.143849e-03 1.258969e-03 79033.1
3.901794991830485e+02 2.891137850746355e+02 4.611916e-04 1.387170e-03 1.188679e-03 4.611916e-04 1.387170e-03 1.188679e-03 1.317918e-03 76812.8
4.726672658378797e+02 2.902383365898742e+02 4.286429e-04 1.270875e-03 1.095433e-03 4.286429e-04 1.270875e-03 1.095433e-03 1.228843e-03 75059.1
5.621728928732142e+02 2.911605898653466e+02 5.021784e-04 1.429814e-03 1.227751e-03 5.021784e-04 1.429814e-03 1.227751e-03 1.366555e-03 73654.8
6.548531636667924e+02 2.919339758586272e+02 4.131085e-04 1.304329e-03 1.093378e-03 4.131085e-04 1.304329e-03 1.093378e-03 1.212916e-03 72500
7.495035313465122e+02 2.925963502215112e+02 4.941529e-04 1.390952e-03 1.202132e-03 4.941529e-04 1.390952e-03 1.202132e-03 1.322386e-03 71527.1
8.454344384941662e+02 2.931738448667369e+02 5.424962e-04 1.397692e-03 1.241437e-03 5.424962e-04 1.397692e-03 1.241437e-03 1.353127e-03 70690.7
9.422385672734265e+02 2.936847890030169e+02 4.740087e-04 1.413270e-03 1.185344e-03 4.740087e-04 1.413270e-03 1.185344e-03 1.295158e-03 69959.6
1.039646025892177e+03 2.941423246375787e+02 5.019804e-04 1.402199e-03 1.244814e-03 5.019804e-04 1.402199e-03 1.244814e-03 1.376285e-03 69312.7
2.307182006372434e+02 3.830339852937354e+02 1.466697e-03 3.771286e-03 2.295815e-03 1.466697e-03 3.771286e-03 2.295815e-03 2.377340e-03 13476.3
2.575669581214420e+02 3.853970871153001e+02 1.376778e-03 3.712868e-03 2.134005e-03 1.376778e-03 3.712868e-03 2.134005e-03 2.223907e-03 12949.7
3.196285553947848e+02 3.880958799766831e+02 1.443165e-03 3.845775e-03 2.239147e-03 1.443165e-03 3.845775e-03 2.239147e-03 2.319802e-03 12380.6
3.968335351884066e+02 3.902655925148375e+02 1.424232e-03 3.859647e-03 2.314143e-03 1.424232e-03 3.859647e-03 2.314143e-03 2.395517e-03 11938.6
4.802965329714518e+02 3.919739605885043e+02 1.401627e-03 3.730246e-03 2.191646e-03 1.401627e-03 3.730246e-03 2.191646e-03 2.272707e-03 11606.5
5.667782263319097e+02 3.933552435998408e+02 1.470060e-03 3.858409e-03 2.230446e-03 1.470060e-03 3.858409e-03 2.230446e-03 2.300389e-03 11345.7
6.584211933841824e+02 3.945048541200558e+02 1.503184e-03 3.908928e-03 2.325210e-03 1.503184e-03 3.908928e-03 2.325210e-03 2.403066e-03 11131.4
7.523304219542468e+02 3.954850926442421e+02 1.553908e-03 3.929973e-03 2.394337e-03 1.553908e-03 3.929973e-03 2.394337e-03 2.456863e-03 10954.1
8.477264423629196e+02 3.963372753729421e+02 1.546969e-03 4.054140e-03 2.318849e-03 1.546969e-03 4.054140e-03 2.318849e-03 2.384841e-03 10801.2
9.441207512070977e+02 3.970897766042634e+02 1.503506e-03 3.938977e-03 2.316507e-03 1.503506e-03 3.938977e-03 2.316507e-03 2.385373e-03 10670.4
1.041218179391071e+03 3.977627070604764e+02 1.513402e-03 3.951331e-03 2.272637e-03 1.513402e-03 3.951331e-03 2.272637e-03 2.337955e-03 10553.9
2.341946112852240e+02 4.799873582355174e+02 2.134771e-03 5.808448e-03 2.455562e-03 2.134771e-03 5.808448e-03 2.455562e-03 2.473107e-03 2973.03
2.617417288670482e+02 4.811348865426813e+02 1.987635e-03 5.809617e-03 2.241555e-03 1.987635e-03 5.809617e-03 2.241555e-03 2.257772e-03 2923.99
3.247139738525821e+02 4.841841458186037e+02 2.485713e-03 5.742008e-03 2.960874e-03 2.485713e-03 5.742008e-03 2.960874e-03 2.987427e-03 2798.87
4.025771203773881e+02 4.877895909301338e+02 2.451816e-03 5.743326e-03 2.883158e-03 2.451816e-03 5.743326e-03 2.883158e-03 2.905464e-03 2656.74
4.871793008970208e+02 4.902149546686554e+02 2.470238e-03 5.753241e-03 2.821119e-03 2.470238e-03 5.753241e-03 2.821119e-03 2.839017e-03 2566.54
5.743413025503544e+02 4.921143294611626e+02 2.596353e-03 5.846641e-03 2.985434e-03 2.596353e-03 5.846641e-03 2.985434e-03 3.006159e-03 2498.15
6.633505312034661e+02 4.936740634486974e+02 2.460653e-03 5.747489e-03 2.862510e-03 2.460653e-03 5.747489e-03 2.862510e-03 2.881998e-03 2443.03
7.562628968786768e+02 4.949946049441560e+02 2.530998e-03 5.769890e-03 2.946207e-03 2.530998e-03 5.769890e-03 2.946207e-03 2.973261e-03 2397.37
8.509211256405833e+02 4.961377403245291e+02 2.510668e-03 5.674339e-03 2.921930e-03 2.510668e-03 5.674339e-03 2.921930e-03 2.945548e-03 2358.96
9.467582131008257e+02 4.971443847616226e+02 2.683799e-03 6.032731e-03 3.084247e-03 2.683799e-03 6.032731e-03 3.084247e-03 3.101290e-03 2325.44
1.043423092800890e+03 4.980428645383793e+02 2.557764e-03 5.677366e-03 2.915820e-03 2.557764e-03 5.677366e-03 2.915820e-03 2.936743e-03 2296.06
2.360382997931812e+02 5.743689742124335e+02 3.741087e-03 7.581180e-03 3.962994e-03 3.741087e-03 7.581180e-03 3.962994e-03 3.978877e-03 813.618
2.646039948706208e+02 5.757804585548188e+02 3.634143e-03 7.621247e-03 3.872863e-03 3.634143e-03 7.621247e-03 3.872863e-03 3.886236e-03 799.182
3.288731071520306e+02 5.784226848675106e+02 2.642669e-03 6.654204e-03 2.744000e-03 2.642669e-03 6.654204e-03 2.744000e-03 2.750877e-03 771.856
4.075478530645433e+02 5.818388191510812e+02 1.512145e-03 5.237633e-03 1.558872e-03 1.512145e-03 5.237633e-03 1.558872e-03 1.562264e-03 738.71
4.928246018472723e+02 5.856369225916436e+02 3.402916e-03 6.848653e-03 3.587337e-03 3.402916e-03 6.848653e-03 3.587337e-03 3.598281e-03 703.314
5.813483531413813e+02 5.881709718997377e+02 3.510104e-03 6.787320e-03 3.702361e-03 3.510104e-03 6.787320e-03 3.702361e-03 3.713939e-03 680.878
6.704948941288033e+02 5.901916241938710e+02 3.270860e-03 6.678817e-03 3.428594e-03 3.270860e-03 6.678817e-03 3.428594e-03 3.438291e-03 663.678
7.613382125596268e+02 5.918813194204293e+02 3.353928e-03 6.769859e-03 3.569380e-03 3.353928e-03 6.769859e-03 3.569380e-03 3.583353e-03 649.311
8.550778374685864e+02 5.933343565266277e+02 3.463465e-03 6.880978e-03 3.632913e-03 3.463465e-03 6.880978e-03 3.632913e-03 3.642766e-03 637.515
9.502092688861392e+02 5.946087171101474e+02 3.416165e-03 6.739945e-03 3.598720e-03 3.416165e-03 6.739945e-03 3.598720e-03 3.610271e-03 627.166
1.046318631334620e+03 5.957431365541109e+02 3.436129e-03 7.008096e-03 3.613169e-03 3.436129e-03 7.008096e-03 3.613169e-03 3.625519e-03 618.18
2.357987331396912e+02 6.666635857857173e+02 4.795946e-03 8.480746e-03 4.961688e-03 4.795946e-03 8.480746e-03 4.961688e-03 4.975396e-03 256.412
2.657615775586666e+02 6.683793938813232e+02 4.259254e-03 7.980656e-03 4.394836e-03 4.259254e-03 7.980656e-03 4.394836e-03 4.405893e-03 251.149
3.318595898345258e+02 6.714478015827206e+02 3.818447e-03 7.702878e-03 3.912248e-03 3.818447e-03 7.702878e-03 3.912248e-03 3.921085e-03 242.135
4.116352014148659e+02 6.745125163136728e+02 3.077829e-03 7.153374e-03 3.135060e-03 3.077829e-03 7.153374e-03 3.135060e-03 3.141402e-03 233.411
4.976296530244796e+02 6.782401460896093e+02 1.661732e-03 5.266966e-03 1.695030e-03 1.661732e-03 5.266966e-03 1.695030e-03 1.699058e-03 223.236
5.868576122425065e+02 6.819127000215842e+02 3.887757e-03 7.148485e-03 3.973983e-03 3.887757e-03 7.148485e-03 3.973983e-03 3.982795e-03 213.636
6.776627921057915e+02 6.844939857625335e+02 3.759952e-03 7.030672e-03 3.847012e-03 3.759952e-03 7.030672e-03 3.847012e-03 3.856084e-03 207.081
7.674607080973412e+02 6.865970065334672e+02 3.682298e-03 6.764563e-03 3.766980e-03 3.682298e-03 6.764563e-03 3.766980e-03 3.776504e-03 202.005
8.601892276764920e+02 6.883852018988808e+02 3.923540e-03 7.135748e-03 4.020771e-03 3.923540e-03 7.135748e-03 4.020771e-03 4.029402e-03 197.795
9.544878652527054e+02 6.899438931388531e+02 3.881716e-03 7.159044e-03 3.977398e-03 3.881716e-03 7.159044e-03 3.977398e-03 3.985688e-03 194.169
1.049931396715276e+03 6.913261057874923e+02 4.040308e-03 7.294051e-03 4.121571e-03 4.040308e-03 7.294051e-03 4.121571e-03 4.129936e-03 190.972
2.330307759397245e+02 7.571918513756926e+02 5.403387e-03 8.854898e-03 5.501672e-03 5.403387e-03 8.854898e-03 5.501672e-03 5.513539e-03 89.037
2.648760630259813e+02 7.592336948385608e+02 5.249906e-03 8.504161e-03 5.346294e-03 5.249906e-03 8.504161e-03 5.346294e-03 5.357075e-03 87.043
3.334376769572556e+02 7.628072727235840e+02 4.887752e-03 8.430585e-03 4.968494e-03 4.887752e-03 8.430585e-03 4.968494e-03 4.978900e-03 83.62
4.147063296794023e+02 7.661595386331811e+02 4.131518e-03 7.881102e-03 4.201738e-03 4.131518e-03 7.881102e-03 4.201738e-03 4.210255e-03 80.555
5.015817060894758e+02 7.693755348839812e+02 3.131291e-03 7.047582e-03 3.180053e-03 3.131291e-03 7.047582e-03 3.180053e-03 3.186461e-03 77.707
5.914799316318807e+02 7.733141643333958e+02 1.734232e-03 5.449582e-03 1.766152e-03 1.734232e-03 5.449582e-03 1.766152e-03 1.769737e-03 74.331
6.830341910359773e+02 7.768242609142836e+02 4.345371e-03 7.134029e-03 4.414627e-03 4.345371e-03 7.134029e-03 4.414627e-03 4.423537e-03 71.532
7.752565511495688e+02 7.794253850831345e+02 4.185930e-03 7.063447e-03 4.241800e-03 4.185930e-03 7.063447e-03 4.241800e-03 4.250302e-03 69.468
8.661364566809035e+02 7.815874724386974e+02 4.439725e-03 7.406278e-03 4.501821e-03 4.439725e-03 7.406278e-03 4.501821e-03 4.510884e-03 67.818
9.595693042813017e+02 7.834528571673329e+02 4.214956e-03 7.058127e-03 4.273186e-03 4.214956e-03 7.058127e-03 4.273186e-03 4.281756e-03 66.41
1.054263933335975e+03 7.850977020575618e+02 4.241462e-03 7.063681e-03 4.314372e-03 4.241462e-03 7.063681e-03 4.314372e-03 4.323109e-03 65.191
2.272705273822637e+02 8.461790631978433e+02 5.921310e-03 8.963899e-03 6.015153e-03 5.921310e-03 8.963899e-03 6.015153e-03 6.027670e-03 33.25
2.616245658668623e+02 8.485604075480836e+02 5.919494e-03 8.846849e-03 6.014413e-03 5.919494e-03 8.846849e-03 6.014413e-03 6.026565e-03 32.387
3.334077251685690e+02 8.526851134272143e+02 5.759049e-03 8.914630e-03 5.831926e-03 5.759049e-03 8.914630e-03 5.831926e-03 5.843617e-03 30.996
4.166058139247946e+02 8.564168703848139e+02 5.257063e-03 8.531401e-03 5.326736e-03 5.257063e-03 8.531401e-03 5.326736e-03 5.337452e-03 29.786
5.046316023672821e+02 8.597818422811155e+02 4.540267e-03 8.266754e-03 4.593844e-03 4.540267e-03 8.266754e-03 4.593844e-03 4.603164e-03 28.724
5.952842320579909e+02 8.631001728427168e+02 3.016014e-03 6.958877e-03 3.054640e-03 3.016014e-03 6.958877e-03 3.054640e-03 3.061058e-03 27.728
6.874914309558992e+02 8.671557726183438e+02 1.900126e-03 5.591850e-03 1.924201e-03 1.900126e-03 5.591850e-03 1.924201e-03 1.928157e-03 26.555
7.805032639496164e+02 8.705278752730721e+02 4.617779e-03 7.291229e-03 4.679878e-03 4.617779e-03 7.291229e-03 4.679878e-03 4.689592e-03 25.612
8.736469705488473e+02 8.731360028173185e+02 4.659722e-03 7.487648e-03 4.716670e-03 4.659722e-03 7.487648e-03 4.716670e-03 4.726126e-03 24.916
9.653277615602801e+02 8.753422926240776e+02 4.706895e-03 7.389460e-03 4.767631e-03 4.706895e-03 7.389460e-03 4.767631e-03 4.777865e-03 24.339
1.059272975243558e+03 8.772698567977766e+02 4.685799e-03 7.368295e-03 4.744385e-03 4.685799e-03 7.368295e-03 4.744385e-03 4.753901e-03 23.849
2.179626212623556e+02 9.337898861846429e+02 6.323155e-03 8.799291e-03 6.419320e-03 6.323155e-03 8.799291e-03 6.419320e-03 6.434320e-03 13.118
2.556236541399095e+02 9.365197433278057e+02 6.111393e-03 8.555825e-03 6.196208e-03 6.111393e-03 8.555825e-03 6.196208e-03 6.208809e-03 12.742
3.315536702855485e+02 9.412248754710838e+02 6.047597e-03 8.754519e-03 6.125326e-03 6.047597e-03 8.754519e-03 6.125326e-03 6.137622e-03 12.146
4.172325679277644e+02 9.453941991427776e+02 5.400677e-03 8.284775e-03 5.467207e-03 5.400677e-03 8.284775e-03 5.467207e-03 5.478176e-03 11.633
5.066870515836393e+02 9.489974573946664e+02 5.456540e-03 8.718598e-03 5.519480e-03 5.456540e-03 8.718598e-03 5.519480e-03 5.530541e-03 11.219
5.982673625980231e+02 9.523739878711438e+02 4.416082e-03 7.820542e-03 4.469285e-03 4.416082e-03 7.820542e-03 4.469285e-03 4.478425e-03 10.829
6.911516443866113e+02 9.557765601278179e+02 3.209930e-03 6.772038e-03 3.246495e-03 3.209930e-03 6.772038e-03 3.246495e-03 3.253109e-03 10.46
7.848065684289371e+02 9.598803630607210e+02 1.659760e-03 4.995798e-03 1.678442e-03 1.659760e-03 4.995798e-03 1.678442e-03 1.681806e-03 10.028
8.787881427156009e+02 9.631419142723097e+02 5.083385e-03 7.604120e-03 5.140693e-03 5.083385e-03 7.604120e-03 5.140693e-03 5.150995e-03 9.696
9.725339224251509e+02 9.657509282849942e+02 4.974941e-03 7.509720e-03 5.033100e-03 4.974941e-03 7.509720e-03 5.033100e-03 5.043187e-03 9.444
1.064842773780637e+03 9.679915115644327e+02 4.913220e-03 7.465184e-03 4.970977e-03 4.913220e-03 7.465184e-03 4.970977e-03 4.980940e-03 9.22
2.043112740265130e+02 1.020147268384141e+03 6.504749e-03 8.687558e-03 6.585251e-03 6.504749e-03 8.687558e-03 6.585251e-03 6.598455e-03 5.399
2.464463992352063e+02 1.023232668495088e+03 6.490704e-03 8.652224e-03 6.567413e-03 6.490704e-03 8.652224e-03 6.567413e-03 6.580583e-03 5.231
3.276785237972314e+02 1.028538281595741e+03 6.305164e-03 8.572930e-03 6.378770e-03 6.305164e-03 8.572930e-03 6.378770e-03 6.391555e-03 4.962
4.164448706913684e+02 1.033183629839404e+03 5.947549e-03 8.458988e-03 6.019237e-03 5.947549e-03 8.458988e-03 6.019237e-03 6.031303e-03 4.736
5.076757067247235e+02 1.037086326439696e+03 5.833560e-03 8.664107e-03 5.900785e-03 5.833560e-03 8.664107e-03 5.900785e-03 5.912613e-03 4.558
6.003689195084012e+02 1.040599564788035e+03 5.643749e-03 8.712247e-03 5.707821e-03 5.643749e-03 8.712247e-03 5.707821e-03 5.719260e-03 4.4
6.940391497672609e+02 1.044007541246225e+03 4.474874e-03 7.901173e-03 4.526516e-03 4.474874e-03 7.901173e-03 4.526516e-03 4.535588e-03 4.254
7.883368481811158e+02 1.047478908805719e+03 3.263785e-03 6.712155e-03 3.300643e-03 3.263785e-03 6.712155e-03 3.300643e-03 3.307258e-03 4.105
8.829544541091084e+02 1.051583261494366e+03 5.335417e-03 7.676682e-03 5.404215e-03 5.335417e-03 7.676682e-03 5.404215e-03 5.415365e-03 3.945
9.775934744877492e+02 1.054756403915567e+03 5.142710e-03 7.474971e-03 5.200094e-03 5.142710e-03 7.474971e-03 5.200094e-03 5.210515e-03 3.822
1.071733951416757e+03 1.057363357177604e+03 5.164645e-03 7.460882e-03 5.226275e-03 5.164645e-03 7.460882e-03 5.226275e-03 5.236776e-03 3.722
1.850766888356595e+02 1.105344548507849e+03 6.141573e-03 8.095193e-03 6.215942e-03 6.141573e-03 8.095193e-03 6.215942e-03 6.228413e-03 2.292
2.334821797341172e+02 1.108790989756489e+03 6.585330e-03 8.542373e-03 6.662155e-03 6.585330e-03 8.542373e-03 6.662155e-03 6.675508e-03 2.218
3.215450896321158e+02 1.114711740381415e+03 6.647682e-03 8.541731e-03 6.730924e-03 6.647682e-03 8.541731e-03 6.730924e-03 6.744602e-03 2.092
4.141137388813863e+02 1.119859992964967e+03 6.374450e-03 8.599009e-03 6.449188e-03 6.374450e-03 8.599009e-03 6.449188e-03 6.462114e-03 1.99
5.075111955159271e+02 1.124105049278012e+03 6.256135e-03 8.705787e-03 6.328529e-03 6.256135e-03 8.705787e-03 6.328529e-03 6.341232e-03 1.912
6.015482723188385e+02 1.127813189064718e+03 5.933839e-03 8.682593e-03 5.999978e-03 5.933839e-03 8.682593e-03 5.999978e-03 6.012002e-03 1.843
6.961386332751487e+02 1.131291053129678e+03 5.310083e-03 8.355112e-03 5.370503e-03 5.310083e-03 8.355112e-03 5.370503e-03 5.381280e-03 1.779
7.911289380950620e+02 1.134740112779580e+03 4.371074e-03 7.696773e-03 4.420476e-03 4.371074e-03 7.696773e-03 4.420476e-03 4.429335e-03 1.723
8.863608221547299e+02 1.138265478837502e+03 3.164348e-03 6.799261e-03 3.204388e-03 3.164348e-03 6.799261e-03 3.204388e-03 3.211095e-03 1.662
9.816409349560084e+02 1.142337908599819e+03 5.090391e-03 7.176405e-03 5.148257e-03 5.090391e-03 7.176405e-03 5.148257e-03 5.158574e-03 1.598
1.076732527729688e+03 1.145439636522079e+03 5.210357e-03 7.177424e-03 5.268450e-03 5.210357e-03 7.177424e-03 5.268450e-03 5.279008e-03 1.55


==> anc/crossSec <==
# Scan through gluino masses
#   mq3R        M3          mstopR      mgluino      NLO-(gg)/pb  NLO(gg)/pb  NLO+(gg)/pb
1.000000e+03 3.000000e+01 1.038024e+03 4.954344e+01 5.884268e+05 5.038374e+05 4.355791e+05
1.000000e+03 7.850000e+01 1.038267e+03 1.179776e+02 1.102268e+04 9.558489e+03 8.195974e+03
1.000000e+03 1.270000e+02 1.038609e+03 1.818707e+02 1.199285e+03 1.042262e+03 8.897408e+02
1.000000e+03 1.755000e+02 1.039096e+03 2.431645e+02 2.420601e+02 2.102906e+02 1.788192e+02
1.000000e+03 2.240000e+02 1.039751e+03 3.026303e+02 6.736280e+01 5.844357e+01 4.951491e+01
1.000000e+03 2.725000e+02 1.040579e+03 3.606853e+02 2.286278e+01 1.978805e+01 1.671189e+01
1.000000e+03 3.210000e+02 1.041597e+03 4.175904e+02 8.882034e+00 7.663599e+00 6.446925e+00
1.000000e+03 3.695000e+02 1.042816e+03 4.735237e+02 3.803698e+00 3.268333e+00 2.739843e+00
1.000000e+03 4.180000e+02 1.044244e+03 5.286140e+02 1.750048e+00 1.500156e+00 1.252313e+00
1.000000e+03 4.665000e+02 1.045895e+03 5.829582e+02 8.528881e-01 7.286306e-01 6.054482e-01
1.000000e+03 5.150000e+02 1.047765e+03 6.366317e+02 4.349447e-01 3.702697e-01 3.062064e-01
1.000000e+03 5.635000e+02 1.049863e+03 6.896942e+02 2.301857e-01 1.947677e-01 1.605859e-01
1.000000e+03 6.120000e+02 1.052185e+03 7.421940e+02 1.254822e-01 1.058672e-01 8.681754e-02
1.000000e+03 6.605000e+02 1.054725e+03 7.941707e+02 7.024345e-02 5.893884e-02 4.824033e-02
1.000000e+03 7.090000e+02 1.057477e+03 8.456566e+02 4.014220e-02 3.350489e-02 2.739663e-02
1.000000e+03 7.575000e+02 1.060417e+03 8.966786e+02 2.338878e-02 1.941636e-02 1.585622e-02
1.000000e+03 8.060000e+02 1.063522e+03 9.472584e+02 1.382614e-02 1.142625e-02 9.324070e-03
1.000000e+03 8.545000e+02 1.066756e+03 9.974135e+02 8.302708e-03 6.822329e-03 5.566391e-03


# Scan through stop masses
#   mq3R        M3          mstop_R     mgluino      NLO-(~t~T)     NLO(~t~T)  NLO+(~t~T)
0.000000e+00 1.000000e+03 1.850779e+02 1.105345e+03 2.273958e+01 1.792171e+01 1.430371e+01
5.000000e+01 1.000000e+03 1.991847e+02 1.106341e+03 1.538763e+01 1.211797e+01 9.660597e+00
1.000000e+02 1.000000e+03 2.334669e+02 1.108791e+03 6.473537e+00 5.089133e+00 4.046981e+00
1.500000e+02 1.000000e+03 2.761847e+02 1.111769e+03 2.497649e+00 1.959791e+00 1.554325e+00
2.000000e+02 1.000000e+03 3.215400e+02 1.114712e+03 1.018986e+00 7.979194e-01 6.311973e-01
2.500000e+02 1.000000e+03 3.676807e+02 1.117418e+03 4.476096e-01 3.497729e-01 2.760034e-01
3.000000e+02 1.000000e+03 4.141177e+02 1.119860e+03 2.098295e-01 1.636108e-01 1.287863e-01
3.500000e+02 1.000000e+03 4.607298e+02 1.122073e+03 1.037094e-01 8.067719e-02 6.334734e-02
4.000000e+02 1.000000e+03 5.075108e+02 1.124105e+03 5.351450e-02 4.152591e-02 3.252091e-02
4.500000e+02 1.000000e+03 5.544535e+02 1.126005e+03 2.860222e-02 2.213627e-02 1.728801e-02
5.000000e+02 1.000000e+03 6.015483e+02 1.127813e+03 1.574322e-02 1.215061e-02 9.461687e-03
5.500000e+02 1.000000e+03 6.487782e+02 1.129566e+03 8.890206e-03 6.840893e-03 5.310287e-03
6.000000e+02 1.000000e+03 6.961362e+02 1.131291e+03 5.124711e-03 3.930852e-03 3.041476e-03
6.500000e+02 1.000000e+03 7.435925e+02 1.133010e+03 3.007115e-03 2.298695e-03 1.772695e-03
7.000000e+02 1.000000e+03 7.911289e+02 1.134740e+03 1.795771e-03 1.367562e-03 1.057732e-03
7.500000e+02 1.000000e+03 8.387223e+02 1.136490e+03 1.086759e-03 8.243924e-04 6.402797e-04
8.000000e+02 1.000000e+03 8.863592e+02 1.138265e+03 6.658202e-04 5.029747e-04 3.923404e-04
8.500000e+02 1.000000e+03 9.340064e+02 1.140348e+03 4.120469e-04 3.099094e-04 2.428557e-04
9.000000e+02 1.000000e+03 9.816411e+02 1.142338e+03 2.578121e-04 1.929907e-04 1.519396e-04
9.500000e+02 1.000000e+03 1.029230e+03 1.143973e+03 1.624745e-04 1.210293e-04 9.575506e-05
1.000000e+03 1.000000e+03 1.076731e+03 1.145440e+03 1.030352e-04 7.636118e-05 6.073247e-05


# Grid scan
#   mq3R        M3          mstop       mg           NLO(gg)/pb  NLO(t tbar)   lifetime(secs)
0.000000e+00 3.000000e+01 2.186497e+02 4.873987e+01 5.402204e+05 6.232805e+00 inf
1.000000e+02 3.000000e+01 2.427014e+02 4.880825e+01 5.369971e+05 3.852881e+00 inf
2.000000e+02 3.000000e+01 3.018941e+02 4.894006e+01 5.308300e+05 1.101737e+00 inf
3.000000e+02 3.000000e+01 3.795628e+02 4.906453e+01 5.251730e+05 2.735120e-01 inf
4.000000e+02 3.000000e+01 4.660166e+02 4.916902e+01 5.204319e+05 7.198529e-02 inf
5.000000e+02 3.000000e+01 5.571238e+02 4.925622e+01 5.165067e+05 2.073026e-02 inf
6.000000e+02 3.000000e+01 6.509114e+02 4.933009e+01 5.132034e+05 6.515952e-03 inf
7.000000e+02 3.000000e+01 7.463685e+02 4.939377e+01 5.103868e+05 2.177967e-03 inf
8.000000e+02 3.000000e+01 8.429182e+02 4.944954e+01 5.079343e+05 7.718422e-04 inf
9.000000e+02 3.000000e+01 9.402134e+02 4.949902e+01 5.057725e+05 2.834617e-04 inf
1.000000e+03 3.000000e+01 1.038026e+03 4.954344e+01 5.038374e+05 1.079248e-04 inf
0.000000e+00 1.270000e+02 2.215404e+02 1.772369e+02 1.195928e+03 6.739086e+00 2.130575e-17
1.000000e+02 1.270000e+02 2.473593e+02 1.776697e+02 1.180525e+03 3.586834e+00 2.728251e-17
2.000000e+02 1.270000e+02 3.076910e+02 1.784593e+02 1.153002e+03 9.629877e-01 4.675772e-17
3.000000e+02 1.270000e+02 3.829422e+02 1.791797e+02 1.128534e+03 2.529292e-01 8.422704e-17
4.000000e+02 1.270000e+02 4.685804e+02 1.797744e+02 1.108782e+03 6.767607e-02 1.501675e-16
5.000000e+02 1.270000e+02 5.591085e+02 1.802663e+02 1.092740e+03 1.967710e-02 2.519459e-16
6.000000e+02 1.270000e+02 6.524797e+02 1.806808e+02 1.079429e+03 6.232171e-03 3.968070e-16
7.000000e+02 1.270000e+02 7.476134e+02 1.810369e+02 1.068146e+03 2.103952e-03 5.898273e-16
8.000000e+02 1.270000e+02 8.439036e+02 1.813480e+02 1.058401e+03 7.485054e-04 8.327938e-16
9.000000e+02 1.270000e+02 9.409802e+02 1.816237e+02 1.049855e+03 2.762254e-04 1.123316e-15
1.000000e+03 1.270000e+02 1.038610e+03 1.818707e+02 1.042262e+03 1.055921e-04 1.448075e-15
0.000000e+00 2.240000e+02 2.266242e+02 2.934081e+02 7.035106e+01 6.063327e+00 1.928335e-22
1.000000e+02 2.240000e+02 2.529948e+02 2.943404e+02 6.903101e+01 3.279883e+00 3.172682e-22
2.000000e+02 2.240000e+02 3.144296e+02 2.959712e+02 6.678911e+01 9.146870e-01 8.065565e-22
3.000000e+02 2.240000e+02 3.907786e+02 2.974111e+02 6.487653e+01 2.275687e-01 1.964093e-21
4.000000e+02 2.240000e+02 4.730760e+02 2.985796e+02 6.337000e+01 6.290909e-02 4.192739e-21
5.000000e+02 2.240000e+02 5.624808e+02 2.995371e+02 6.216476e+01 1.858979e-02 8.216872e-21
6.000000e+02 2.240000e+02 6.550944e+02 3.003397e+02 6.117572e+01 5.950804e-03 1.465149e-20
7.000000e+02 2.240000e+02 7.496924e+02 3.010269e+02 6.034183e+01 2.017587e-03 2.411640e-20
8.000000e+02 2.240000e+02 8.455866e+02 3.016259e+02 5.962449e+01 7.247534e-04 3.709648e-20
9.000000e+02 2.240000e+02 9.423622e+02 3.021558e+02 5.899807e+01 2.695236e-04 5.365540e-20
1.000000e+03 2.240000e+02 1.039750e+03 3.026303e+02 5.844356e+01 1.034291e-04 7.398868e-20
0.000000e+00 3.210000e+02 2.314993e+02 4.022125e+02 9.813925e+00 5.359599e+00 5.478212e-20
1.000000e+02 3.210000e+02 2.584558e+02 4.040718e+02 9.521455e+00 2.888518e+00 5.366755e-24
2.000000e+02 3.210000e+02 3.206775e+02 4.072258e+02 9.047358e+00 8.192381e-01 3.127124e-23
3.000000e+02 3.210000e+02 3.980188e+02 4.095824e+02 8.709362e+00 2.132207e-01 1.020117e-22
4.000000e+02 3.210000e+02 4.818173e+02 4.114167e+02 8.456451e+00 5.791755e-02 2.502279e-22
5.000000e+02 3.210000e+02 5.678810e+02 4.128937e+02 8.259211e+00 1.660205e-02 5.102965e-22
6.000000e+02 3.210000e+02 6.592727e+02 4.141204e+02 8.098412e+00 5.637855e-03 9.437094e-22
7.000000e+02 3.210000e+02 7.530072e+02 4.151653e+02 7.964752e+00 1.938705e-03 1.593047e-21
8.000000e+02 3.210000e+02 8.482731e+02 4.160730e+02 7.850627e+00 6.987414e-04 2.489300e-21
9.000000e+02 3.210000e+02 9.445768e+02 4.168741e+02 7.751327e+00 2.614900e-04 3.661049e-21
1.000000e+03 3.210000e+02 1.041599e+03 4.175904e+02 7.663600e+00 1.007109e-04 5.102874e-21
0.000000e+00 4.180000e+02 2.349660e+02 5.095265e+02 1.953919e+00 4.921580e+00 9.694640e-26
1.000000e+02 4.180000e+02 2.627901e+02 5.107496e+02 1.920653e+00 2.617972e+00 1.191704e-25
2.000000e+02 4.180000e+02 3.261053e+02 5.131784e+02 1.856718e+00 7.367414e-01 3.325440e-25
3.000000e+02 4.180000e+02 4.042046e+02 5.174038e+02 1.750390e+00 1.933802e-01 9.609012e-24
4.000000e+02 4.180000e+02 4.890276e+02 5.201118e+02 1.686657e+00 5.429164e-02 3.608490e-23
5.000000e+02 4.180000e+02 5.768082e+02 5.221906e+02 1.638718e+00 1.630031e-02 8.661082e-23
6.000000e+02 4.180000e+02 6.651575e+02 5.238867e+02 1.600761e+00 5.194981e-03 1.685804e-22
7.000000e+02 4.180000e+02 7.577173e+02 5.253182e+02 1.569233e+00 1.837628e-03 2.960336e-22
8.000000e+02 4.180000e+02 8.521079e+02 5.265553e+02 1.542771e+00 6.687062e-04 4.760402e-22
9.000000e+02 4.180000e+02 9.477419e+02 5.276435e+02 1.519896e+00 2.518943e-04 7.133221e-22
1.000000e+03 4.180000e+02 1.044244e+03 5.286140e+02 1.500152e+00 9.759242e-05 1.007876e-21
0.000000e+00 5.150000e+02 2.362143e+02 6.138544e+02 4.908826e-01 4.771791e+00 6.380466e-26
1.000000e+02 5.150000e+02 2.653250e+02 6.153918e+02 4.812884e-01 2.473402e+00 7.098444e-26
2.000000e+02 5.150000e+02 3.303010e+02 6.182024e+02 4.649044e-01 6.801492e-01 9.864230e-26
3.000000e+02 5.150000e+02 4.094023e+02 6.211658e+02 4.479573e-01 1.771777e-01 2.126971e-25
4.000000e+02 5.150000e+02 4.949671e+02 6.254218e+02 4.251377e-01 4.990784e-02 4.524884e-24
5.000000e+02 5.150000e+02 5.838159e+02 6.283083e+02 4.101689e-01 1.534905e-02 1.890200e-23
6.000000e+02 5.150000e+02 6.739586e+02 6.305499e+02 3.986575e-01 5.010754e-03 4.391985e-23
7.000000e+02 5.150000e+02 7.638270e+02 6.324085e+02 3.896336e-01 1.724547e-03 8.199220e-23
8.000000e+02 5.150000e+02 8.571407e+02 6.340005e+02 3.823912e-01 6.363164e-04 1.375678e-22
9.000000e+02 5.150000e+02 9.519286e+02 6.353935e+02 3.754710e-01 2.411121e-04 2.119544e-22
1.000000e+03 5.150000e+02 1.047765e+03 6.366317e+02 3.702697e-01 9.398180e-05 3.053037e-22
0.000000e+00 6.120000e+02 2.346421e+02 7.157729e+02 1.433190e-01 4.950499e+00 4.933302e-26
1.000000e+02 6.120000e+02 2.655505e+02 7.176628e+02 1.402133e-01 2.459676e+00 5.303730e-26
2.000000e+02 6.120000e+02 3.329047e+02 7.209970e+02 1.349470e-01 6.470809e-01 6.519971e-26
3.000000e+02 6.120000e+02 4.134238e+02 7.242027e+02 1.300649e-01 1.658390e-01 9.436398e-26
4.000000e+02 6.120000e+02 4.998749e+02 7.273916e+02 1.253349e-01 4.646606e-02 1.928414e-25
5.000000e+02 6.120000e+02 5.894564e+02 7.316268e+02 1.195263e-01 1.427337e-02 2.649355e-24
6.000000e+02 6.120000e+02 6.806953e+02 7.346103e+02 1.154526e-01 4.745487e-03 1.208701e-23
7.000000e+02 6.120000e+02 7.723566e+02 7.369670e+02 1.124101e-01 1.658454e-03 2.708550e-23
8.000000e+02 6.120000e+02 8.633105e+02 7.389510e+02 1.098313e-01 6.025907e-04 4.855253e-23
9.000000e+02 6.120000e+02 9.571389e+02 7.406721e+02 1.076631e-01 2.304354e-04 7.812772e-23
1.000000e+03 6.120000e+02 1.052185e+03 7.421940e+02 1.058669e-01 9.017118e-05 1.157474e-22
0.000000e+00 7.090000e+02 2.296095e+02 8.156565e+02 4.639804e-02 5.582554e+00 4.080878e-26
1.000000e+02 7.090000e+02 2.630373e+02 8.179197e+02 4.527106e-02 2.597640e+00 4.311041e-26
2.000000e+02 7.090000e+02 3.336149e+02 8.218504e+02 4.338863e-02 6.385710e-01 5.008270e-26
3.000000e+02 7.090000e+02 4.160919e+02 8.254434e+02 4.169783e-02 1.589054e-01 6.418661e-26
4.000000e+02 7.090000e+02 5.036890e+02 8.287451e+02 4.025414e-02 4.389690e-02 9.498592e-26
5.000000e+02 7.090000e+02 5.940630e+02 8.320661e+02 3.882333e-02 1.342693e-02 1.903785e-25
6.000000e+02 7.090000e+02 6.860452e+02 8.362647e+02 3.707417e-02 4.454735e-03 1.795679e-24
7.000000e+02 7.090000e+02 7.788181e+02 8.393034e+02 3.591754e-02 1.574678e-03 8.681872e-24
8.000000e+02 7.090000e+02 8.715186e+02 8.417456e+02 3.498644e-02 5.795289e-04 1.872247e-23
9.000000e+02 7.090000e+02 9.632759e+02 8.438293e+02 3.416972e-02 2.194892e-04 3.225889e-23
1.000000e+03 7.090000e+02 1.057476e+03 8.456566e+02 3.350494e-02 8.624331e-05 4.990424e-23
0.000000e+00 8.060000e+02 2.204453e+02 9.137642e+02 1.618204e-02 6.988806e+00 3.506046e-26
1.000000e+02 8.060000e+02 2.572661e+02 9.164134e+02 1.573121e-02 2.946957e+00 3.664613e-26
2.000000e+02 8.060000e+02 3.321440e+02 9.209830e+02 1.499261e-02 6.555418e-01 4.120384e-26
3.000000e+02 8.060000e+02 4.172062e+02 9.250478e+02 1.438246e-02 1.559328e-01 4.960133e-26
4.000000e+02 8.060000e+02 5.063086e+02 9.285901e+02 1.385910e-02 4.230645e-02 6.516384e-26
5.000000e+02 8.060000e+02 5.976561e+02 9.319454e+02 1.338925e-02 1.279973e-02 9.796130e-26
6.000000e+02 8.060000e+02 6.903773e+02 9.353571e+02 1.291928e-02 4.221151e-03 1.951071e-25
7.000000e+02 8.060000e+02 7.838890e+02 9.395141e+02 1.237109e-02 1.489135e-03 1.378980e-24
8.000000e+02 8.060000e+02 8.777022e+02 9.425851e+02 1.198158e-02 5.519155e-04 6.728786e-24
9.000000e+02 8.060000e+02 9.711443e+02 9.450933e+02 1.168257e-02 2.114722e-04 1.391016e-23
1.000000e+03 8.060000e+02 1.063519e+03 9.472584e+02 1.142625e-02 8.261601e-05 2.304544e-23
0.000000e+00 9.030000e+02 2.061328e+02 1.010282e+03 5.961449e-03 1.007724e+01 3.086581e-26
1.000000e+02 9.030000e+02 2.476813e+02 1.013326e+03 5.786333e-03 3.653711e+00 3.203706e-26
2.000000e+02 9.030000e+02 3.282337e+02 1.018562e+03 5.490306e-03 7.045066e-01 3.526978e-26
3.000000e+02 9.030000e+02 4.166112e+02 1.023151e+03 5.243015e-03 1.573918e-01 4.086007e-26
4.000000e+02 9.030000e+02 5.076188e+02 1.027017e+03 5.045038e-03 4.148958e-02 5.029733e-26
5.000000e+02 9.030000e+02 6.001733e+02 1.030511e+03 4.871068e-03 1.236666e-02 6.726510e-26
6.000000e+02 9.030000e+02 6.937476e+02 1.033915e+03 4.709411e-03 4.046141e-03 1.024266e-25
7.000000e+02 9.030000e+02 7.879665e+02 1.037392e+03 4.546047e-03 1.418942e-03 2.041104e-25
8.000000e+02 9.030000e+02 8.825160e+02 1.041506e+03 4.366807e-03 5.249920e-04 1.178667e-24
9.000000e+02 9.030000e+02 9.770681e+02 1.044597e+03 4.230944e-03 2.021098e-04 5.485717e-24
1.000000e+03 9.030000e+02 1.071048e+03 1.047157e+03 4.124812e-03 7.965273e-05 1.083766e-23
0.000000e+00 1.000000e+03 1.850871e+02 1.105345e+03 2.292162e-03 1.791700e+01 2.764378e-26
1.000000e+02 1.000000e+03 2.334734e+02 1.108791e+03 2.217023e-03 5.088498e+00 2.855279e-26
2.000000e+02 1.000000e+03 3.215405e+02 1.114712e+03 2.091674e-03 7.979532e-01 3.097895e-26
3.000000e+02 1.000000e+03 4.141133e+02 1.119860e+03 1.990676e-03 1.636223e-01 3.497680e-26
4.000000e+02 1.000000e+03 5.075112e+02 1.124105e+03 1.912279e-03 4.152577e-02 4.131606e-26
5.000000e+02 1.000000e+03 6.015479e+02 1.127813e+03 1.842941e-03 1.215791e-02 5.170945e-26
6.000000e+02 1.000000e+03 6.961362e+02 1.131291e+03 1.779334e-03 3.928310e-03 7.014013e-26
7.000000e+02 1.000000e+03 7.911289e+02 1.134740e+03 1.722848e-03 1.367559e-03 1.080277e-25
8.000000e+02 1.000000e+03 8.863585e+02 1.138265e+03 1.661963e-03 5.029800e-04 2.163922e-25
9.000000e+02 1.000000e+03 9.816411e+02 1.142338e+03 1.597796e-03 1.928467e-04 1.087373e-24
1.000000e+03 1.000000e+03 1.076733e+03 1.145440e+03 1.550170e-03 7.637481e-05 4.629360e-24


==> anc/lx <==
#binXMin #binXMax #weight
0 0.666667 1745
0.666667 1.33333 6355
1.33333 2 0


==> anc/script.gawk <==
#!/bin/bash
cat herwig.events500_478 | gawk ' $1 >= $2 {print $1}; $1 < $2 {print $2}' | hist n 4 \
eps  ../maxNumLep.eps  notitle
cat herwig.events500_478 | gawk ' $1 ~ /2/ || $2 ~ /2/ {print $4} ' | hist \
n 100  eps ../mmumu.eps notitle
cat herwig.events500_478 | gawk ' { print $5 }' | hist eps ../mett.eps notitle
cat herwig.events500_478 | gawk ' { print $7 }' | hist eps ../ht.eps notitle
cat herwig.events500_478 | gawk ' { print $3 }' | hist eps ../numJIncl.eps notitle
#cat herwig.events500_478 | gawk ' $1 ~ /2/ {print $3}; $2 ~ /2/ {print $3}' | hist \
#eps ../numJExcl.eps n 100 notitle
cat herwig.events500_478 | gawk ' { print sqrt($9*$9+$10*$10) } ' | hist notitle ux 1000 eps ../ptj1.eps

# Calculate efficiency for a cut on mmu>300
cat herwig.events500_478 | gawk '  ($1 ~ /2/ || $2 ~ /2/)&&($4>300) {print $4} ' | wc


==> anc/slha.stgl.0.1000 <==
# gg production cross-section/pb: 0.002292
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.421645002956479e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048356775146036e+01   # MW
        25     1.064655134455748e+02   # h0
        35     2.000260180799634e+03   # H0
        36     2.000001375462699e+03   # A0
        37     2.001242949081147e+03   # H+
   1000021     1.105344548507849e+03   # ~g
   1000022     1.945456812697645e+03   # ~neutralino(1)
   1000023    -2.007406187191423e+03   # ~neutralino(2)
   1000024     1.953064242706439e+03   # ~chargino(1)
   1000025     2.024350478267771e+03   # ~neutralino(3)
   1000035     2.083956524514092e+03   # ~neutralino(4)
   1000037     2.076023324617733e+03   # ~chargino(2)
   1000001     2.002496578359403e+03   # ~d_L
   1000002     2.001112006606684e+03   # ~u_L
   1000003     2.002496578359403e+03   # ~s_L
   1000004     2.001112006606684e+03   # ~c_L
   1000005     1.987895079808303e+03   # ~b_1
   1000006     1.850766888356595e+02   # ~t_1
   1000011     1.993619869717649e+03   # ~e_L
   1000012     1.991741015432323e+03   # ~nue_L
   1000013     1.993619937343659e+03   # ~mu_L
   1000014     1.991741015432323e+03   # ~numu_L
   1000015     1.987687260854053e+03   # ~stau_1
   1000016     1.991861103045116e+03   # ~nu_tau_L
   2000001     2.007623348414830e+03   # ~d_R
   2000002     2.004618090246991e+03   # ~u_R
   2000003     2.007623348414830e+03   # ~s_R
   2000004     2.004618090246991e+03   # ~c_R
   2000005     2.014583176338090e+03   # ~b_2
   2000006     1.999252942984953e+03   # ~t_2
   2000011     2.000185336459367e+03   # ~e_R
   2000013     2.000185336459367e+03   # ~mu_R
   2000015     2.006399934679613e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.027687520924007e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.235995656773007e-01   # N_{1,1}
  1  2    -5.759438066115972e-01   # N_{1,2}
  1  3     5.375184030094281e-01   # N_{1,3}
  1  4    -5.240668079027710e-01   # N_{1,4}
  2  1    -7.026524115828482e-03   # N_{2,1}
  2  2     1.225936200273506e-02   # N_{2,2}
  2  3     7.068701122857090e-01   # N_{2,3}
  2  4     7.072022202731867e-01   # N_{2,4}
  3  1     8.523946088226010e-01   # N_{3,1}
  3  2     5.218599526105558e-01   # N_{3,2}
  3  3     2.301330046581907e-02   # N_{3,3}
  3  4    -2.357983700416745e-02   # N_{3,4}
  4  1    -4.106791690632442e-01   # N_{4,1}
  4  2     6.291268787218821e-01   # N_{4,2}
  4  3     4.592156342994578e-01   # N_{4,3}
  4  4    -4.739862780525742e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.515157586640240e-01   # U_{1,1}
  1  2     7.586351008307229e-01   # U_{1,2}
  2  1    -7.586351008307229e-01   # U_{2,1}
  2  2    -6.515157586640240e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.702977393408976e-01   # V_{1,1}
  1  2     7.420922723182624e-01   # V_{1,2}
  2  1    -7.420922723182624e-01   # V_{2,1}
  2  2    -6.702977393408976e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     5.346932070283031e-03   # F_{11}
  1  2     9.999857050565452e-01   # F_{12}
  2  1     9.999857050565452e-01   # F_{21}
  2  2    -5.346932070283031e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.936821620557874e-01   # F_{11}
  1  2     4.487005607566067e-01   # F_{12}
  2  1    -4.487005607566067e-01   # F_{21}
  2  2     8.936821620557874e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.269941177199237e-01   # F_{11}
  1  2     5.622105737680900e-01   # F_{12}
  2  1    -5.622105737680900e-01   # F_{21}
  2  2     8.269941177199237e-01   # F_{22}
Block gauge Q= 5.421645002956479e+02  
     1     3.595184472099621e-01   # g'(Q)MSSM DRbar
     2     6.340563655400876e-01   # g(Q)MSSM DRbar
     3     1.067048491985086e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.421645002956479e+02  
  3  3     8.732501342926119e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.421645002956479e+02  
  3  3     1.342349304771989e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.421645002956479e+02  
  3  3     1.009506809187028e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.421645002956479e+02  # Higgs mixing parameters
     1     1.999999743652016e+03   # mu(Q)MSSM DRbar
     2     9.736859680545983e+00   # tan beta(Q)MSSM DRbar
     3     2.470045432535042e+02   # higgs vev(Q)MSSM DRbar
     4     3.124259345227173e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.421645002956479e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000137e+03   # M_1(Q)
     2     2.000000000000335e+03   # M_2(Q)
     3     1.000000000002819e+03   # M_3(Q)
    21    -1.146443601427524e+04   # mH1^2(Q)
    22    -3.920154951606929e+06   # mH2^2(Q)
    31     1.999999999999871e+03   # meL(Q)
    32     1.999999999999871e+03   # mmuL(Q)
    33     1.999999999999888e+03   # mtauL(Q)
    34     2.000000000000497e+03   # meR(Q)
    35     2.000000000000497e+03   # mmuR(Q)
    36     2.000000000000532e+03   # mtauR(Q)
    41     1.999999999964279e+03   # mqL1(Q)
    42     1.999999999964279e+03   # mqL2(Q)
    43     1.999999999938568e+03   # mqL3(Q)
    44     1.999999999963846e+03   # muR(Q)
    45     1.999999999963845e+03   # mcR(Q)
    46     1.870930176796175e-02   # mtR(Q)
    47     1.999999999964108e+03   # mdR(Q)
    48     1.999999999964107e+03   # msR(Q)
    49     1.999999999963356e+03   # mbR(Q)
Block au Q= 5.421645002956479e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.781293033921785e-08   # Ac(Q)MSSM DRbar
  3  3     1.392848284488783e-07   # At(Q)MSSM DRbar
Block ad Q= 5.421645002956479e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.823892920895395e-08   # As(Q)MSSM DRbar
  3  3     5.419030078301216e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.421645002956479e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.491300932494162e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.55189884E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.15430574E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.98860639E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99485709E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.58669429E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.13770540E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991862E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.54133337E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.16470934E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.25652111E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99557877E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.56477315E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.96834359E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99970317E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.55189803E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.15288916E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.98856230E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99485855E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.34561740E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.37852469E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.15173647E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.84822975E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.54133307E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.16461043E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.25607449E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99557932E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.56477310E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.96740814E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99970326E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   7.03927280E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.44177175E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.65193408E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.75454980E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.22798668E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.19312970E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.97204922E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.55965384E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      4.71081797E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      5.28655168E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   7.36375694E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.36870899E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.06433921E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.39770009E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.59434930E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95659156E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.23611122E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50105712E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92232334E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07767666E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19448841E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18156628E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25745263E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74254737E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50113599E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92193299E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07806701E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.19739166E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.88671727E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99411328E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18162427E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25757868E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74242132E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11298025E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.77088095E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.22911905E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.57502078E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.15729099E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.84270901E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21036136E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29547532E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70452468E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.38106419E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99870059E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99870059E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.29941182E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.29941182E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.38755037E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      9.64648658E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      9.64648658E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.28846974E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.03351009E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.03351009E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.03351438E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.03351438E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      2.03351438E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.82416373E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.82416373E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.82416373E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.82416373E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      1.11415311E-05    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      1.11415311E-05    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99936978E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99936978E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.84984365E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.84984365E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.03607263E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.66965581E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.66965581E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.66965581E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.66965581E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      8.43942320E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      8.43942320E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      3.30786265E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      3.30786265E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      3.14808782E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      3.14808782E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.83841737E-04    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.83841737E-04    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      8.43741155E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      8.43741155E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      3.30760895E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      3.30760895E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      3.14165789E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      3.14165789E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.83359898E-04    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.83359898E-04    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.93224475E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.93224475E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      1.59583167E-05    2       2000005        -5             # BR(~chi_30    -> ~b_2       bbar      )
      1.59583167E-05    2      -2000005         5             # BR(~chi_30    -> ~b_2bar    b         )
      4.96590098E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96590098E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.84215766E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.84215766E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.06360422E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.06360422E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.09009445E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      2.09009445E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.84211060E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.84211060E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.06359103E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.06359103E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.09009445E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      2.09009445E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.98204226E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.98204226E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30621098E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30621098E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.07485290E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      2.07485290E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000035   3.07738265E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.79420012E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70603689E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70603689E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70603689E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.34016837E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.34016837E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.34016837E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19954603E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19954603E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.03649715E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.03649715E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.03649715E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.03649715E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.33915198E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.33915198E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      5.16336944E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      5.16336944E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      8.68386762E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      8.68386762E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      2.19344586E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      2.19344586E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.34001198E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.34001198E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      5.26669324E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      5.26669324E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      8.67979980E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      8.67979980E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      2.19257217E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      2.19257217E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.03819134E-03    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.03819134E-03    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      7.09823934E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      7.09823934E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68717716E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68717716E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.86689724E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.86689724E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.83010861E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.83010861E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.29568066E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.29568066E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.86723427E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.86723427E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.83039298E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.83039298E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.29568066E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.29568066E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.34844383E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.34844383E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.20837923E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.20837923E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.27457623E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.27457623E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.40319341E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97653478E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.11333687E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.11333687E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19800106E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.04622932E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16393846E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.25157306E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.23898867E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.50849544E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.50849544E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.50849544E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.67960191E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.67960191E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.67960191E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.57401944E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.59215299E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.40821327E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.57540464E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.59079692E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      3.23209755E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.55752802E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.97898376E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08066090E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08058410E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08070993E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08058237E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09146413E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.98766304E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.52260494E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.67688902E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.40304719E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.58317532E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.16294805E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.06552594E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40102209E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60371649E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      4.90854612E-02    2            21        21             # BR(h0         -> g          g         )
      5.67630983E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      3.19407853E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.75184891E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.82253922E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71369925E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.43058654E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21359618E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.97851653E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12531151E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19872359E-05    2            21        21             # BR(H0         -> g          g         )
      1.00214881E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.38548550E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      6.78965460E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45365135E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.15523050E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67078588E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88635226E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.57050280E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57612150E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19410710E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06840427E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15073961E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99655950E-04    2            21        21             # BR(A0         -> g          g         )
      1.68168582E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      6.90163010E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64359410E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94550606E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76313068E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10134029E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.16005549E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      6.97596785E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   7.03927280E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.44177175E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.65193408E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.75454980E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.22798668E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.130 <==
# gg production cross-section/pb: 1070.470212
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.465903152481341e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042890994376661e+01   # MW
        25     1.088640562724206e+02   # h0
        35     2.000296453820906e+03   # H0
        36     1.999999518992570e+03   # A0
        37     2.001223808337867e+03   # H+
   1000021     1.809619948299136e+02   # ~g
   1000022     1.945656908677516e+03   # ~neutralino(1)
   1000023    -2.007844304014096e+03   # ~neutralino(2)
   1000024     1.953285283214762e+03   # ~chargino(1)
   1000025     2.024134984031815e+03   # ~neutralino(3)
   1000035     2.084075171219299e+03   # ~neutralino(4)
   1000037     2.076156780192899e+03   # ~chargino(2)
   1000001     2.015681246007312e+03   # ~d_L
   1000002     2.014289007874641e+03   # ~u_L
   1000003     2.015681246007312e+03   # ~s_L
   1000004     2.014289007874641e+03   # ~c_L
   1000005     2.000384188585722e+03   # ~b_1
   1000006     2.216894292071248e+02   # ~t_1
   1000011     1.993764664781289e+03   # ~e_L
   1000012     1.991887930239800e+03   # ~nue_L
   1000013     1.993764731083681e+03   # ~mu_L
   1000014     1.991887930239800e+03   # ~numu_L
   1000015     1.987802622503724e+03   # ~stau_1
   1000016     1.992006451681531e+03   # ~nu_tau_L
   2000001     2.020646744806986e+03   # ~d_R
   2000002     2.017691085404158e+03   # ~u_R
   2000003     2.020646744806986e+03   # ~s_R
   2000004     2.017691085404158e+03   # ~c_R
   2000005     2.028136542772430e+03   # ~b_2
   2000006     2.012383959377198e+03   # ~t_2
   2000011     2.000216982325311e+03   # ~e_R
   2000013     2.000216982325311e+03   # ~mu_R
   2000015     2.006457011741835e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029014445888723e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.250433840968159e-01   # N_{1,1}
  1  2    -5.768170231673920e-01   # N_{1,2}
  1  3     5.366135501450732e-01   # N_{1,3}
  1  4    -5.231393868176041e-01   # N_{1,4}
  2  1    -7.027100967320538e-03   # N_{2,1}
  2  2     1.225115619064022e-02   # N_{2,2}
  2  3     7.068702207699584e-01   # N_{2,3}
  2  4     7.072022483085144e-01   # N_{2,4}
  3  1     8.526345656194569e-01   # N_{3,1}
  3  2     5.215495615319596e-01   # N_{3,2}
  3  3     2.208668200995681e-02   # N_{3,3}
  3  4    -2.263914429768908e-02   # N_{3,4}
  4  1    -4.090375481759648e-01   # N_{4,1}
  4  2     6.285841915146463e-01   # N_{4,2}
  4  3     4.603178980521202e-01   # N_{4,3}
  4  4    -4.750553979200234e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.530192569456310e-01   # U_{1,1}
  1  2     7.573413035469384e-01   # U_{1,2}
  2  1    -7.573413035469384e-01   # U_{2,1}
  2  2    -6.530192569456310e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.717611979083871e-01   # V_{1,1}
  1  2     7.407677726417968e-01   # V_{1,2}
  2  1    -7.407677726417968e-01   # V_{2,1}
  2  2    -6.717611979083871e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.507263367527653e-03   # F_{11}
  1  2     9.999788275375963e-01   # F_{12}
  2  1     9.999788275375963e-01   # F_{21}
  2  2    -6.507263367527653e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.916158407309284e-01   # F_{11}
  1  2     4.527926595669145e-01   # F_{12}
  2  1    -4.527926595669145e-01   # F_{21}
  2  2     8.916158407309284e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.254603456145008e-01   # F_{11}
  1  2     5.644601118041814e-01   # F_{12}
  2  1    -5.644601118041814e-01   # F_{21}
  2  2     8.254603456145008e-01   # F_{22}
Block gauge Q= 5.465903152481341e+02  
     1     3.596923347109715e-01   # g'(Q)MSSM DRbar
     2     6.341626135186297e-01   # g(Q)MSSM DRbar
     3     1.101585063311014e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.465903152481341e+02  
  3  3     8.870933262017345e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.465903152481341e+02  
  3  3     1.404709834480729e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.465903152481341e+02  
  3  3     1.008820804141018e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.465903152481341e+02  # Higgs mixing parameters
     1     1.999999848949496e+03   # mu(Q)MSSM DRbar
     2     9.726325708209528e+00   # tan beta(Q)MSSM DRbar
     3     2.468974542881161e+02   # higgs vev(Q)MSSM DRbar
     4     3.136814384034880e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.465903152481341e+02 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999979e+03   # M_1(Q)
     2     1.999999999999970e+03   # M_2(Q)
     3     1.300000000005860e+02   # M_3(Q)
    21    -1.847782975236685e+04   # mH1^2(Q)
    22    -3.923050309687476e+06   # mH2^2(Q)
    31     2.000000000000344e+03   # meL(Q)
    32     2.000000000000344e+03   # mmuL(Q)
    33     2.000000000000348e+03   # mtauL(Q)
    34     2.000000000000138e+03   # meR(Q)
    35     2.000000000000138e+03   # mmuR(Q)
    36     2.000000000000145e+03   # mtauR(Q)
    41     2.000000000001160e+03   # mqL1(Q)
    42     2.000000000001160e+03   # mqL2(Q)
    43     1.999999999999352e+03   # mqL3(Q)
    44     2.000000000000970e+03   # muR(Q)
    45     2.000000000000970e+03   # mcR(Q)
    46     2.758616006453262e-03   # mtR(Q)
    47     2.000000000000846e+03   # mdR(Q)
    48     2.000000000000846e+03   # msR(Q)
    49     2.000000000000045e+03   # mbR(Q)
Block au Q= 5.465903152481341e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.615594068757801e-08   # Ac(Q)MSSM DRbar
  3  3     2.339042379337396e-08   # At(Q)MSSM DRbar
Block ad Q= 5.465903152481341e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.289932047168893e-08   # As(Q)MSSM DRbar
  3  3     2.865219469343986e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.465903152481341e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -3.293700917015460e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.13643972E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.43510081E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.45066085E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99611423E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13860033E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      5.78834629E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99994212E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.13565529E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.46823278E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.22628947E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99660913E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13707322E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.14546626E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99978545E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.13643963E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.43441007E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.45063933E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99611494E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.93080602E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.41335541E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.89698670E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10297917E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.13565526E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.46818461E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.22411922E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99660940E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13707322E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.14500734E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99978550E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.29096451E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.55067953E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34033293E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.74061255E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.24512905E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.77477116E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.89332647E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.62391855E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.43520469E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.56209410E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   8.82036861E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.11981567E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.39488193E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.00136582E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.23477041E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97494098E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.02775838E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50142222E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92685326E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07314674E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.20347269E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18427773E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25350613E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74649387E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50150062E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92646479E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07353521E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.20634675E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.81169531E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99418830E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18433499E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25363056E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74636944E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.10880928E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76473688E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23526312E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.62888556E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.17940877E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.82059123E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21273917E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29105723E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70894277E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.29553722E-07   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   7.32688242E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      2.79778080E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      2.79778080E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.21885578E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.07609259E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.07609259E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.07821593E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62212511E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62212511E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62212511E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62212511E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.89372183E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.89372183E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.89372183E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.89372183E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99950595E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99950595E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.34190735E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.34190735E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02664460E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.39925638E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.39925638E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.39925638E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.39925638E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.27036774E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.27036774E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.45861948E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.45861948E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      5.71516252E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      5.71516252E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.99337372E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.99337372E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.26880936E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.26880936E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.45115856E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.45115856E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      5.65089648E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      5.65089648E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.94192460E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.94192460E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      7.66685447E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      7.66685447E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97311928E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97311928E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.77945495E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.77945495E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.04456355E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.04456355E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.94398665E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.94398665E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.77940848E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.77940848E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.04454986E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.04454986E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.94398665E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.94398665E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.92893623E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.92893623E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.28141346E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.28141346E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.92983688E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.92983688E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      4.90452415E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.90452415E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.04222576E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.35857985E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.65157435E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.65157435E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.65157435E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.23767246E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.23767246E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.23767246E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.17496120E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.17496120E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.04767850E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.04767850E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.04767850E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.04767850E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.54703088E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.54703088E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.60448647E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.60448647E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.23224523E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.23224523E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.55276800E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.55276800E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.55266299E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.55266299E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.67615250E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.67615250E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.22828996E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.22828996E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.55170925E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.55170925E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.83715080E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.83715080E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.65397212E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.65397212E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70417451E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70417451E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87522325E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87522325E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.84262808E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.84262808E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.33140580E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.33140580E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87556476E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87556476E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.84291706E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.84291706E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.33140580E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.33140580E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35084255E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35084255E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.22676259E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.22676259E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.31048015E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.31048015E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.37682225E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92078843E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.90446105E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.90446105E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.12191335E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.01027783E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16949489E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.84562051E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24496656E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.37720350E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.37720350E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.37720350E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.74303351E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.74303351E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.74303351E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.77297969E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.77122249E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.77382591E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.76995483E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.16993764E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59828168E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.06425550E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08407124E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08421332E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08412101E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08421161E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09511296E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.97490473E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.57005801E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.64143975E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46689531E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57099899E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13822401E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04237894E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40182479E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60668119E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.11427338E-02    2            21        21             # BR(h0         -> g          g         )
      5.99540950E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.76471480E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76986991E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81283479E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71056195E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40847697E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21172988E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96484571E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12144476E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19626952E-05    2            21        21             # BR(H0         -> g          g         )
      1.00232803E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.66908742E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.35851987E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44464080E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.34873677E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67798096E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88462006E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56836003E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57217496E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19279028E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06596227E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15004889E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99476391E-04    2            21        21             # BR(A0         -> g          g         )
      1.68067769E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.49763786E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65072965E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94372054E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75781642E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09884972E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15935104E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.57826755E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.29096451E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.55067953E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34033293E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.74061255E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.24512905E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.217 <==
# gg production cross-section/pb: 83.145574
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.458306596699534e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048607007354100e+01   # MW
        25     1.090005133478000e+02   # h0
        35     2.000292105556575e+03   # H0
        36     2.000002009586146e+03   # A0
        37     2.001229180643365e+03   # H+
   1000021     2.852807691276215e+02   # ~g
   1000022     1.945623629620631e+03   # ~neutralino(1)
   1000023    -2.007771295174452e+03   # ~neutralino(2)
   1000024     1.953249607412409e+03   # ~chargino(1)
   1000025     2.024172525851999e+03   # ~neutralino(3)
   1000035     2.084054496988756e+03   # ~neutralino(4)
   1000037     2.076131018051340e+03   # ~chargino(2)
   1000001     2.014873293742560e+03   # ~d_L
   1000002     2.013481545607962e+03   # ~u_L
   1000003     2.014873293742560e+03   # ~s_L
   1000004     2.013481545607962e+03   # ~c_L
   1000005     1.999668491984693e+03   # ~b_1
   1000006     2.262396317841230e+02   # ~t_1
   1000011     1.993739787866555e+03   # ~e_L
   1000012     1.991863172449245e+03   # ~nue_L
   1000013     1.993739853970108e+03   # ~mu_L
   1000014     1.991863172449245e+03   # ~numu_L
   1000015     1.987782751421920e+03   # ~stau_1
   1000016     1.991981926134692e+03   # ~nu_tau_L
   2000001     2.019861445312672e+03   # ~d_R
   2000002     2.016897991615752e+03   # ~u_R
   2000003     2.019861445312672e+03   # ~s_R
   2000004     2.016897991615752e+03   # ~c_R
   2000005     2.027294490879068e+03   # ~b_2
   2000006     2.011586934399984e+03   # ~t_2
   2000011     2.000212020689797e+03   # ~e_R
   2000013     2.000212020689797e+03   # ~mu_R
   2000015     2.006447634310710e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028795818286761e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.248090106408406e-01   # N_{1,1}
  1  2    -5.766719421099470e-01   # N_{1,2}
  1  3     5.367624998109825e-01   # N_{1,3}
  1  4    -5.232920757916414e-01   # N_{1,4}
  2  1    -7.027524488586997e-03   # N_{2,1}
  2  2     1.225217504462465e-02   # N_{2,2}
  2  3     7.068702049134729e-01   # N_{2,3}
  2  4     7.072022422983564e-01   # N_{2,4}
  3  1     8.525653318643761e-01   # N_{3,1}
  3  2     5.216468086647772e-01   # N_{3,2}
  3  3     2.227032016448017e-02   # N_{3,3}
  3  4    -2.282530947459595e-02   # N_{3,4}
  4  1    -4.093678973845738e-01   # N_{4,1}
  4  2     6.286365900897518e-01   # N_{4,2}
  4  3     4.601353768642674e-01   # N_{4,3}
  4  4    -4.748782971975460e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.527764459750226e-01   # U_{1,1}
  1  2     7.575506000131069e-01   # U_{1,2}
  2  1    -7.575506000131069e-01   # U_{2,1}
  2  2    -6.527764459750226e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.715244084771956e-01   # V_{1,1}
  1  2     7.409824348925907e-01   # V_{1,2}
  2  1    -7.409824348925907e-01   # V_{2,1}
  2  2    -6.715244084771956e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.663477899500414e-03   # F_{11}
  1  2     9.999777987846945e-01   # F_{12}
  2  1     9.999777987846945e-01   # F_{21}
  2  2    -6.663477899500414e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.915950146180704e-01   # F_{11}
  1  2     4.528336669332380e-01   # F_{12}
  2  1    -4.528336669332380e-01   # F_{21}
  2  2     8.915950146180704e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.257282626303509e-01   # F_{11}
  1  2     5.640681131684915e-01   # F_{12}
  2  1    -5.640681131684915e-01   # F_{21}
  2  2     8.257282626303509e-01   # F_{22}
Block gauge Q= 5.458306596699534e+02  
     1     3.596792041292502e-01   # g'(Q)MSSM DRbar
     2     6.341054304853773e-01   # g(Q)MSSM DRbar
     3     1.092807755389847e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.458306596699534e+02  
  3  3     8.846876942710281e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.458306596699534e+02  
  3  3     1.396821896500414e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.458306596699534e+02  
  3  3     1.008935431881895e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.458306596699534e+02  # Higgs mixing parameters
     1     1.999999609737236e+03   # mu(Q)MSSM DRbar
     2     9.728364774386312e+00   # tan beta(Q)MSSM DRbar
     3     2.469224587033376e+02   # higgs vev(Q)MSSM DRbar
     4     3.133746439325091e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.458306596699534e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000002e+03   # M_1(Q)
     2     2.000000000000020e+03   # M_2(Q)
     3     2.170000000008634e+02   # M_3(Q)
    21    -1.793052920803259e+04   # mH1^2(Q)
    22    -3.922415590878299e+06   # mH2^2(Q)
    31     2.000000000000299e+03   # meL(Q)
    32     2.000000000000299e+03   # mmuL(Q)
    33     2.000000000000304e+03   # mtauL(Q)
    34     2.000000000000154e+03   # meR(Q)
    35     2.000000000000154e+03   # mmuR(Q)
    36     2.000000000000162e+03   # mtauR(Q)
    41     1.999999999999594e+03   # mqL1(Q)
    42     1.999999999999593e+03   # mqL2(Q)
    43     1.999999999996685e+03   # mqL3(Q)
    44     1.999999999999409e+03   # muR(Q)
    45     1.999999999999409e+03   # mcR(Q)
    46     4.798173626422041e-03   # mtR(Q)
    47     1.999999999999309e+03   # mdR(Q)
    48     1.999999999999309e+03   # msR(Q)
    49     1.999999999998553e+03   # mbR(Q)
Block au Q= 5.458306596699534e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.325141491451317e-08   # Ac(Q)MSSM DRbar
  3  3     3.782529331936372e-08   # At(Q)MSSM DRbar
Block ad Q= 5.458306596699534e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.232998976587006e-08   # As(Q)MSSM DRbar
  3  3     3.089924939130863e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.458306596699534e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     0.000000000000000e+00   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.10874149E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.43460169E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.45444865E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99611094E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.11099682E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      5.80974617E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99994190E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.10793806E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.46653633E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.24844854E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99660862E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10942215E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.15132128E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99978487E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.10874141E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.43389393E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.45442661E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99611167E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90288550E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.39196645E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.83845095E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16151513E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.10793803E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.46648697E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.24622399E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99660889E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10942215E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.15085141E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99978491E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.26336742E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.51751691E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.43022652E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.71275685E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.27208913E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.74674690E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.87239788E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.78426832E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.37961186E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.61752735E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.00138923E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09198505E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.39137621E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.07380413E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.26372608E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97390787E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.25449925E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50126551E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92606590E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07393410E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.20213764E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18376337E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25404462E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74595538E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50134386E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92567766E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07432234E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.20501286E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.81659765E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99418340E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18382063E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25416906E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74583094E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.10924712E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76601071E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23398929E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.62225473E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.17527327E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.82472673E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21224259E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29160192E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70839808E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.42970983E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   7.22976508E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      2.84966654E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      2.84966654E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.23412968E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.08216025E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.08216025E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.08434469E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62805194E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62805194E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62805194E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62805194E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.89576085E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.89576085E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.89576085E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.89576085E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      1.07880490E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      1.07880490E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99950198E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99950198E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.35381428E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.35381428E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02451502E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.50505886E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.50505886E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.50505886E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.50505886E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.55263791E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.55263791E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.23132061E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      2.23132061E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      6.77558187E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      6.77558187E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      2.54127368E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      2.54127368E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.55103286E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.55103286E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.22416624E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      2.22416624E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      6.71095157E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      6.71095157E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      2.49009800E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      2.49009800E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      8.28899877E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      8.28899877E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97246460E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97246460E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.81081515E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.81081515E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.05276822E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.05276822E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.06122066E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      2.06122066E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.81076842E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.81076842E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.05275460E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.05275460E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.06122066E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      2.06122066E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.96071744E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.96071744E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.29018275E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.29018275E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.04621740E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      2.04621740E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      4.95907637E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.95907637E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.04769382E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.40446987E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.67895483E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.67895483E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.67895483E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.28648912E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.28648912E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.28648912E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.18756047E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.18756047E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.04762373E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.04762373E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.04762373E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.04762373E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.79231428E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.79231428E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.68487873E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.68487873E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.39681554E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.39681554E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.58598850E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.58598850E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.79811784E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.79811784E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.75841473E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.75841473E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.39283482E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.39283482E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.58494068E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.58494068E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.99243199E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.99243199E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.80354005E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.80354005E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70287488E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70287488E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88671112E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88671112E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.83902055E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.83902055E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.34959465E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.34959465E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88705282E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88705282E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.83930978E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.83930978E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.34959465E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.34959465E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35717533E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35717533E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.22795613E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.22795613E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.32858320E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.32858320E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.38732754E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92205646E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.84102420E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.84102420E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.12262235E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.01629121E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17177745E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.87113770E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24609193E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.42722146E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.42722146E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.42722146E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.74139747E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.74139747E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.74139747E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.82391119E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.82312760E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.82478723E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.82184976E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.23080656E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59503651E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.12292115E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08794431E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08806020E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08799409E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08805849E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09897133E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.00682448E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.57577168E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.66417002E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46558807E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57009968E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13896338E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04058754E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40166296E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60626253E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.12894664E-02    2            21        21             # BR(h0         -> g          g         )
      6.01485828E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.86329156E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76462164E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81276395E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.70888082E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40831557E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21072737E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96474488E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12141624E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19122015E-05    2            21        21             # BR(H0         -> g          g         )
      1.00175027E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.61950439E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.25897884E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44257421E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.37560114E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67239118E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88491199E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56872114E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57284006E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19301228E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06637431E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15016544E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99506331E-04    2            21        21             # BR(A0         -> g          g         )
      1.68084630E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.39717271E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64518219E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94402152E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75871248E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09927004E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15946993E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.47670119E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.26336742E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.51751691E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.43022652E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.71275685E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.27208913E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.304 <==
# gg production cross-section/pb: 13.476340
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.451971292997621e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042457056592090e+01   # MW
        25     1.091961212978132e+02   # h0
        35     2.000288361067586e+03   # H0
        36     2.000001914398833e+03   # A0
        37     2.001231852972519e+03   # H+
   1000021     3.830339852937354e+02   # ~g
   1000022     1.945591884160251e+03   # ~neutralino(1)
   1000023    -2.007707734726041e+03   # ~neutralino(2)
   1000024     1.953214529489404e+03   # ~chargino(1)
   1000025     2.024203666751318e+03   # ~neutralino(3)
   1000035     2.084041251642931e+03   # ~neutralino(4)
   1000037     2.076117097955471e+03   # ~chargino(2)
   1000001     2.013974525527104e+03   # ~d_L
   1000002     2.012582068378151e+03   # ~u_L
   1000003     2.013974525527104e+03   # ~s_L
   1000004     2.012582068378151e+03   # ~c_L
   1000005     1.998857224197830e+03   # ~b_1
   1000006     2.307182006372434e+02   # ~t_1
   1000011     1.993718742295009e+03   # ~e_L
   1000012     1.991840983019411e+03   # ~nue_L
   1000013     1.993718808923449e+03   # ~mu_L
   1000014     1.991840983019411e+03   # ~numu_L
   1000015     1.987766048512365e+03   # ~stau_1
   1000016     1.991959926145464e+03   # ~nu_tau_L
   2000001     2.018982689267388e+03   # ~d_R
   2000002     2.016012700637636e+03   # ~u_R
   2000003     2.018982689267388e+03   # ~s_R
   2000004     2.016012700637636e+03   # ~c_R
   2000005     2.026354758096089e+03   # ~b_2
   2000006     2.010694061954594e+03   # ~t_2
   2000011     2.000207952731929e+03   # ~e_R
   2000013     2.000207952731929e+03   # ~mu_R
   2000015     2.006439668029390e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028639741463722e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.245910866808799e-01   # N_{1,1}
  1  2    -5.765472690382508e-01   # N_{1,2}
  1  3     5.368957711880781e-01   # N_{1,3}
  1  4    -5.234279357201133e-01   # N_{1,4}
  2  1    -7.027382630562928e-03   # N_{2,1}
  2  2     1.225426786659134e-02   # N_{2,2}
  2  3     7.068701655021770e-01   # N_{2,3}
  2  4     7.072022468398571e-01   # N_{2,4}
  3  1     8.525533402161186e-01   # N_{3,1}
  3  2     5.216562662885764e-01   # N_{3,2}
  3  3     2.238634017567812e-02   # N_{3,3}
  3  4    -2.294327138268654e-02   # N_{3,4}
  4  1    -4.095656777942069e-01   # N_{4,1}
  4  2     6.287430471388534e-01   # N_{4,2}
  4  3     4.599742946913691e-01   # N_{4,3}
  4  4    -4.747228501670199e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.525529491869781e-01   # U_{1,1}
  1  2     7.577431283141913e-01   # U_{1,2}
  2  1    -7.577431283141913e-01   # U_{2,1}
  2  2    -6.525529491869781e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.713082402673582e-01   # V_{1,1}
  1  2     7.411782825671182e-01   # V_{1,2}
  2  1    -7.411782825671182e-01   # V_{2,1}
  2  2    -6.713082402673582e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.714971523742323e-03   # F_{11}
  1  2     9.999774543245640e-01   # F_{12}
  2  1     9.999774543245640e-01   # F_{21}
  2  2    -6.714971523742323e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.918011864217706e-01   # F_{11}
  1  2     4.524275012603923e-01   # F_{12}
  2  1    -4.524275012603923e-01   # F_{21}
  2  2     8.918011864217706e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.259593947042830e-01   # F_{11}
  1  2     5.637296145314120e-01   # F_{12}
  2  1    -5.637296145314120e-01   # F_{21}
  2  2     8.259593947042830e-01   # F_{22}
Block gauge Q= 5.451971292997621e+02  
     1     3.596504621059259e-01   # g'(Q)MSSM DRbar
     2     6.341360103290408e-01   # g(Q)MSSM DRbar
     3     1.087095959901347e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.451971292997621e+02  
  3  3     8.826993250482020e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.451971292997621e+02  
  3  3     1.388691065030889e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.451971292997621e+02  
  3  3     1.009038929754774e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.451971292997621e+02  # Higgs mixing parameters
     1     1.999999674157024e+03   # mu(Q)MSSM DRbar
     2     9.729936849197497e+00   # tan beta(Q)MSSM DRbar
     3     2.469381841806138e+02   # higgs vev(Q)MSSM DRbar
     4     3.130991480673124e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.451971292997621e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000022e+03   # M_1(Q)
     2     2.000000000000064e+03   # M_2(Q)
     3     3.040000000011187e+02   # M_3(Q)
    21    -1.740469199700826e+04   # mH1^2(Q)
    22    -3.921806842491821e+06   # mH2^2(Q)
    31     2.000000000000260e+03   # meL(Q)
    32     2.000000000000260e+03   # mmuL(Q)
    33     2.000000000000265e+03   # mtauL(Q)
    34     2.000000000000175e+03   # meR(Q)
    35     2.000000000000175e+03   # mmuR(Q)
    36     2.000000000000185e+03   # mtauR(Q)
    41     1.999999999997524e+03   # mqL1(Q)
    42     1.999999999997523e+03   # mqL2(Q)
    43     1.999999999993167e+03   # mqL3(Q)
    44     1.999999999997332e+03   # muR(Q)
    45     1.999999999997332e+03   # mcR(Q)
    46     6.572646403437591e-03   # mtR(Q)
    47     1.999999999997259e+03   # mdR(Q)
    48     1.999999999997259e+03   # msR(Q)
    49     1.999999999996524e+03   # mbR(Q)
Block au Q= 5.451971292997621e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.008309225848045e-08   # Ac(Q)MSSM DRbar
  3  3     5.108642559383891e-08   # At(Q)MSSM DRbar
Block ad Q= 5.451971292997621e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.246364713001067e-08   # As(Q)MSSM DRbar
  3  3     3.346721186872517e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.451971292997621e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.667938094702822e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07212893E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.44809538E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.46719607E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99608470E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07450031E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      5.86784470E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99994132E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07130004E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.47874415E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.32669257E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99658858E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.07286600E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.17058975E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99978294E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07212885E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.44736363E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.46717327E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99608546E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86603425E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.37877789E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.75816872E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.24179749E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07130001E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.47869311E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.32439168E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99658887E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.07286600E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.17010432E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99978299E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.22639373E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.52596932E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.49497268E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.67665369E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.30754398E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.71015522E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.82316621E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.87869132E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.30217035E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.69487550E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.17957159E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05520530E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.40197948E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.12517598E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.30928950E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97291150E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.41867269E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50141119E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92538592E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07461408E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.20104719E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18355867E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25468321E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74531679E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50148978E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92499662E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07500338E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.20393228E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.83804621E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99416195E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18361621E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25480826E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74519174E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11031696E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76655204E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23344796E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.61097547E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.17218980E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.82781020E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21213266E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29241023E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70758977E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.66093924E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.89824593E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.01030302E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.01030302E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.20344663E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.06817401E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.06817401E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.07040822E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.61602704E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.61602704E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.61602704E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.61602704E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.88236966E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.88236966E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.88236966E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.88236966E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      1.44083805E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      1.44083805E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99949408E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99949408E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.40763423E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.40763423E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02525025E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.50183289E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.50183289E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.50183289E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.50183289E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.86147173E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.86147173E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      3.27644724E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      3.27644724E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      7.96724587E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      7.96724587E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      3.22360357E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      3.22360357E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.85984701E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.85984701E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      3.26961135E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      3.26961135E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      7.90291075E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      7.90291075E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      3.17265487E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      3.17265487E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      8.85994546E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      8.85994546E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97187383E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97187383E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.81278509E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.81278509E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.06035178E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.06035178E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.96203879E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.96203879E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.81273829E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.81273829E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.06033818E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.06033818E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.96203879E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.96203879E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.96507206E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.96507206E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.29480769E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.29480769E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.94775843E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.94775843E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.01075598E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.01075598E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.03268047E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.44725400E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.67900962E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.67900962E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.67900962E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.29225740E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.29225740E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.29225740E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.18708110E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.18708110E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.05046041E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.05046041E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.05046041E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.05046041E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.00472511E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.00472511E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.81120615E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.81120615E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.54860599E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.54860599E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.63890147E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.63890147E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.00532495E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.00532495E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.88680147E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.88680147E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.54461664E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.54461664E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.63785305E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.63785305E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.15665289E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.15665289E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.96677262E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.96677262E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70094517E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70094517E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87931375E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87931375E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.85235506E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.85235506E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.36665972E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.36665972E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87965581E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87965581E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.85264410E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.85264410E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.36665972E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.36665972E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35620484E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35620484E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.23444373E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.23444373E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.34557386E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.34557386E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.37139477E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92545740E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.67036661E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.67036661E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13482483E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.00075162E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17448655E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.88021943E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25081431E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.44973260E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.44973260E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.44973260E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.73079478E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.73079478E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.73079478E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.87564910E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.87594430E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.00239107E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.87656047E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.87465886E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.30043934E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59154716E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.18291410E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08851045E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08857954E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08856028E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08857782E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09954484E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.01435382E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.57321837E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.78378013E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47320315E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56889798E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13884977E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03821482E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40151221E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60589150E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.14846460E-02    2            21        21             # BR(h0         -> g          g         )
      6.04649393E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.01768034E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77003271E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81302838E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.70809617E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40891803E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21025929E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96511679E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12152143E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.18864845E-05    2            21        21             # BR(H0         -> g          g         )
      1.00135017E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.58471375E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.18931237E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44165272E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.38365668E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67774489E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88511965E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56897802E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57331318E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19317013E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06666699E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15024822E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99527904E-04    2            21        21             # BR(A0         -> g          g         )
      1.68096734E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.32572524E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65049841E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94423534E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75934891E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09956837E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15955431E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.40456839E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.22639373E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.52596932E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.49497268E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.67665369E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.30754398E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.391 <==
# gg production cross-section/pb: 2.973026
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.446556433912529e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048157765822326e+01   # MW
        25     1.093619106783461e+02   # h0
        35     2.000283857859765e+03   # H0
        36     2.000002042955224e+03   # A0
        37     2.001233930087704e+03   # H+
   1000021     4.799873582355174e+02   # ~g
   1000022     1.945570353578930e+03   # ~neutralino(1)
   1000023    -2.007655058848924e+03   # ~neutralino(2)
   1000024     1.953190773019204e+03   # ~chargino(1)
   1000025     2.024229932766617e+03   # ~neutralino(3)
   1000035     2.084023230068168e+03   # ~neutralino(4)
   1000037     2.076095789702900e+03   # ~chargino(2)
   1000001     2.012943160489371e+03   # ~d_L
   1000002     2.011551554469505e+03   # ~u_L
   1000003     2.012943160489371e+03   # ~s_L
   1000004     2.011551554469505e+03   # ~c_L
   1000005     1.997907099314839e+03   # ~b_1
   1000006     2.341946112852240e+02   # ~t_1
   1000011     1.993701018028832e+03   # ~e_L
   1000012     1.991823659005792e+03   # ~nue_L
   1000013     1.993701084494739e+03   # ~mu_L
   1000014     1.991823659005792e+03   # ~numu_L
   1000015     1.987751989171189e+03   # ~stau_1
   1000016     1.991942774849294e+03   # ~nu_tau_L
   2000001     2.017968895396346e+03   # ~d_R
   2000002     2.014992972509769e+03   # ~u_R
   2000003     2.017968895396346e+03   # ~s_R
   2000004     2.014992972509769e+03   # ~c_R
   2000005     2.025281019845046e+03   # ~b_2
   2000006     2.009668516103171e+03   # ~t_2
   2000011     2.000204334651559e+03   # ~e_R
   2000013     2.000204334651559e+03   # ~mu_R
   2000015     2.006432832622328e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028516170285967e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.244238747916716e-01   # N_{1,1}
  1  2    -5.764416204700714e-01   # N_{1,2}
  1  3     5.370027389048408e-01   # N_{1,3}
  1  4    -5.235382183410258e-01   # N_{1,4}
  2  1    -7.027396335253071e-03   # N_{2,1}
  2  2     1.225443478621792e-02   # N_{2,2}
  2  3     7.068701741807518e-01   # N_{2,3}
  2  4     7.072022351368041e-01   # N_{2,4}
  3  1     8.525021504663455e-01   # N_{3,1}
  3  2     5.217283566565817e-01   # N_{3,2}
  3  3     2.251810213633309e-02   # N_{3,3}
  3  4    -2.307683658686250e-02   # N_{3,4}
  4  1    -4.098046468942994e-01   # N_{4,1}
  4  2     6.287800958032399e-01   # N_{4,2}
  4  3     4.598429626932992e-01   # N_{4,3}
  4  4    -4.745947662658704e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.523780187403879e-01   # U_{1,1}
  1  2     7.578937396920270e-01   # U_{1,2}
  2  1    -7.578937396920270e-01   # U_{2,1}
  2  2    -6.523780187403879e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.711367475988572e-01   # V_{1,1}
  1  2     7.413335727069346e-01   # V_{1,2}
  2  1    -7.413335727069346e-01   # V_{2,1}
  2  2    -6.711367475988572e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.691841083103236e-03   # F_{11}
  1  2     9.999776093807893e-01   # F_{12}
  2  1     9.999776093807893e-01   # F_{21}
  2  2    -6.691841083103236e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.920722301292909e-01   # F_{11}
  1  2     4.518928371109165e-01   # F_{12}
  2  1    -4.518928371109165e-01   # F_{21}
  2  2     8.920722301292909e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.261497587002159e-01   # F_{11}
  1  2     5.634505978340737e-01   # F_{12}
  2  1    -5.634505978340737e-01   # F_{21}
  2  2     8.261497587002159e-01   # F_{22}
Block gauge Q= 5.446556433912529e+02  
     1     3.596372272118952e-01   # g'(Q)MSSM DRbar
     2     6.340861152429023e-01   # g(Q)MSSM DRbar
     3     1.082849136959821e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.446556433912529e+02  
  3  3     8.810129756194849e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.446556433912529e+02  
  3  3     1.380929572941129e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.446556433912529e+02  
  3  3     1.009135001731406e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.446556433912529e+02  # Higgs mixing parameters
     1     1.999999616671791e+03   # mu(Q)MSSM DRbar
     2     9.731224350194214e+00   # tan beta(Q)MSSM DRbar
     3     2.469488793077452e+02   # higgs vev(Q)MSSM DRbar
     4     3.128906993158207e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.446556433912529e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000039e+03   # M_1(Q)
     2     2.000000000000104e+03   # M_2(Q)
     3     3.910000000013590e+02   # M_3(Q)
    21    -1.689555481196608e+04   # mH1^2(Q)
    22    -3.921295792172041e+06   # mH2^2(Q)
    31     2.000000000000220e+03   # meL(Q)
    32     2.000000000000220e+03   # mmuL(Q)
    33     2.000000000000226e+03   # mtauL(Q)
    34     2.000000000000201e+03   # meR(Q)
    35     2.000000000000201e+03   # mmuR(Q)
    36     2.000000000000213e+03   # mtauR(Q)
    41     1.999999999994954e+03   # mqL1(Q)
    42     1.999999999994954e+03   # mqL2(Q)
    43     1.999999999988847e+03   # mqL3(Q)
    44     1.999999999994750e+03   # muR(Q)
    45     1.999999999994749e+03   # mcR(Q)
    46     8.233708700994239e-03   # mtR(Q)
    47     1.999999999994706e+03   # mdR(Q)
    48     1.999999999994706e+03   # msR(Q)
    49     1.999999999993981e+03   # mbR(Q)
Block au Q= 5.446556433912529e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.664795847289893e-08   # Ac(Q)MSSM DRbar
  3  3     6.355941509265207e-08   # At(Q)MSSM DRbar
Block ad Q= 5.446556433912529e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.288154735808400e-08   # As(Q)MSSM DRbar
  3  3     3.610348916986662e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.446556433912529e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     3.700596418513444e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02613390E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.47483949E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.48886798E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99603629E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02864219E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      5.96450584E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99994035E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02527506E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.50413745E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.46071847E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99654979E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02693649E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.20373883E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99977962E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02613382E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.47407496E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.48884416E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99603708E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81976687E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.37145203E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.65257051E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.34739578E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02527503E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.50408411E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.45831377E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99655008E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02693649E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.20323195E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99977968E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.17981696E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.55636603E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.53786623E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.62847714E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.35528856E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.66427862E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.80602635E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.91826949E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.20004484E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.79696227E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.31789023E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.00901162E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.42526960E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.16531800E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.36714091E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97189526E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.54878458E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50116400E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92484560E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07515440E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19982442E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18301310E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25508834E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74491166E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50124251E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92445664E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07554336E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.20270889E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.83927637E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99416072E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18307059E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25521331E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74478669E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11045234E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76758029E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23241971E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.60668321E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.16920660E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.83079340E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21158736E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29279584E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70720416E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.61439898E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99996313E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99996313E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.68674173E-06    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.68674173E-06    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.48074312E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.22960035E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.22960035E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.22037041E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.07489747E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.07489747E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.07722224E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62250032E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62250032E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62250032E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62250032E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.88566792E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.88566792E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.88566792E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.88566792E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      1.93408283E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      1.93408283E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99948651E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99948651E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.43332215E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.43332215E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02340067E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.59023345E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.59023345E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.59023345E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.59023345E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.28773678E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      2.28773678E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      4.71322343E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      4.71322343E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      9.53018328E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      9.53018328E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      4.09911706E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      4.09911706E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      2.28605874E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      2.28605874E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      4.70676504E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      4.70676504E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      9.46548145E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      9.46548145E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      4.04841999E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      4.04841999E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      9.71095753E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      9.71095753E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97099395E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97099395E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.83859448E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.83859448E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.06598449E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.06598449E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.07492049E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      2.07492049E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.83854746E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.83854746E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.06597095E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.06597095E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.07492049E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      2.07492049E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.99079219E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.99079219E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30140517E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30140517E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.05981712E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      2.05981712E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.08760881E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.08760881E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.04008763E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.47368918E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70114691E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70114691E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70114691E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.33070632E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.33070632E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.33070632E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19736266E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19736266E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.04967705E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.04967705E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.04967705E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.04967705E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.03567168E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.03567168E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.91662392E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.91662392E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.75486697E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.75486697E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.68218227E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.68218227E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.03629403E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.03629403E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.99466930E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.99466930E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.75085235E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.75085235E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.68114976E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.68114976E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.36772480E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.36772480E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.15451270E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.15451270E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69950222E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69950222E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88969337E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88969337E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.84677229E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.84677229E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.37730027E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.37730027E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89003543E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89003543E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.84706149E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.84706149E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.37730027E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.37730027E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.36138604E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.36138604E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.23385430E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.23385430E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.35615679E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.35615679E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.38017520E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93024020E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.43113953E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.43113953E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13656139E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.00880273E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17554060E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.89146178E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25061619E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.48641439E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.48641439E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.48641439E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.73028153E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.73028153E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.73028153E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.94004487E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.94171546E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.03738528E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.94099590E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.94041915E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.38077544E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.58793108E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.25665880E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.09138267E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.09143651E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.09143247E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.09143479E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.10239967E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.03819232E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.57736239E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.83112119E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47297884E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56790221E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13870896E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03625343E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40140421E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60563264E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.16498076E-02    2            21        21             # BR(h0         -> g          g         )
      6.06922417E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.14122653E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76396330E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81357580E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.70792042E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41016521E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21015407E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96588740E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12173940E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.18772357E-05    2            21        21             # BR(H0         -> g          g         )
      1.00125808E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.55770747E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.13505196E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44157803E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.37817260E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67232846E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88528338E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56918057E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57368623E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19329460E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06689781E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15031351E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99544883E-04    2            21        21             # BR(A0         -> g          g         )
      1.68106266E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.26938827E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64512308E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94440422E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75985159E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09980401E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15962096E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.34759439E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.17981696E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.55636603E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.53786623E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.62847714E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.35528856E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.478 <==
# gg production cross-section/pb: 0.813618
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.441826917646778e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.049176392353520e+01   # MW
        25     1.094507643792501e+02   # h0
        35     2.000281169954072e+03   # H0
        36     2.000003524528408e+03   # A0
        37     2.001237620576327e+03   # H+
   1000021     5.743689742124335e+02   # ~g
   1000022     1.945542753942477e+03   # ~neutralino(1)
   1000023    -2.007605382033324e+03   # ~neutralino(2)
   1000024     1.953160829990696e+03   # ~chargino(1)
   1000025     2.024252877932700e+03   # ~neutralino(3)
   1000035     2.084014899235634e+03   # ~neutralino(4)
   1000037     2.076086989953914e+03   # ~chargino(2)
   1000001     2.011774116844943e+03   # ~d_L
   1000002     2.010382580247287e+03   # ~u_L
   1000003     2.011774116844943e+03   # ~s_L
   1000004     2.010382580247287e+03   # ~c_L
   1000005     1.996813523606075e+03   # ~b_1
   1000006     2.360382997931812e+02   # ~t_1
   1000011     1.993684943253689e+03   # ~e_L
   1000012     1.991807003194270e+03   # ~nue_L
   1000013     1.993685010165691e+03   # ~mu_L
   1000014     1.991807003194270e+03   # ~numu_L
   1000015     1.987739348823288e+03   # ~stau_1
   1000016     1.991926257332827e+03   # ~nu_tau_L
   2000001     2.016816763457537e+03   # ~d_R
   2000002     2.013835555065889e+03   # ~u_R
   2000003     2.016816763457537e+03   # ~s_R
   2000004     2.013835555065889e+03   # ~c_R
   2000005     2.024071194404909e+03   # ~b_2
   2000006     2.008504032492538e+03   # ~t_2
   2000011     2.000201223916267e+03   # ~e_R
   2000013     2.000201223916267e+03   # ~mu_R
   2000015     2.006426617691674e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028407765961505e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.242583872274946e-01   # N_{1,1}
  1  2    -5.763447872639674e-01   # N_{1,2}
  1  3     5.371052228599991e-01   # N_{1,3}
  1  4    -5.236422099895949e-01   # N_{1,4}
  2  1    -7.027486104699942e-03   # N_{2,1}
  2  2     1.225649776310240e-02   # N_{2,2}
  2  3     7.068701266552352e-01   # N_{2,3}
  2  4     7.072022459975950e-01   # N_{2,4}
  3  1     8.524965121010369e-01   # N_{3,1}
  3  2     5.217302415653535e-01   # N_{3,2}
  3  3     2.260106215659150e-02   # N_{3,3}
  3  4    -2.316125819377244e-02   # N_{3,4}
  4  1    -4.099473254056418e-01   # N_{4,1}
  4  2     6.288672510891256e-01   # N_{4,2}
  4  3     4.597192573824988e-01   # N_{4,3}
  4  4    -4.744758953751514e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.522052540512423e-01   # U_{1,1}
  1  2     7.580424174068061e-01   # U_{1,2}
  2  1    -7.580424174068061e-01   # U_{2,1}
  2  2    -6.522052540512423e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.709702835929306e-01   # V_{1,1}
  1  2     7.414842402473718e-01   # V_{1,2}
  2  1    -7.414842402473718e-01   # V_{2,1}
  2  2    -6.709702835929306e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.610351349581970e-03   # F_{11}
  1  2     9.999781513888366e-01   # F_{12}
  2  1     9.999781513888366e-01   # F_{21}
  2  2    -6.610351349581970e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.923628559593683e-01   # F_{11}
  1  2     4.513186604872879e-01   # F_{12}
  2  1    -4.513186604872879e-01   # F_{21}
  2  2     8.923628559593683e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.263266076688793e-01   # F_{11}
  1  2     5.631912086125298e-01   # F_{12}
  2  1    -5.631912086125298e-01   # F_{21}
  2  2     8.263266076688793e-01   # F_{22}
Block gauge Q= 5.441826917646778e+02  
     1     3.596117479235393e-01   # g'(Q)MSSM DRbar
     2     6.341099621833283e-01   # g(Q)MSSM DRbar
     3     1.079465720476745e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.441826917646778e+02  
  3  3     8.794993768367210e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.441826917646778e+02  
  3  3     1.373644889797415e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.441826917646778e+02  
  3  3     1.009161529070577e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.441826917646778e+02  # Higgs mixing parameters
     1     1.999999574110581e+03   # mu(Q)MSSM DRbar
     2     9.732344500235319e+00   # tan beta(Q)MSSM DRbar
     3     2.469702328303378e+02   # higgs vev(Q)MSSM DRbar
     4     3.127064586156358e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.441826917646778e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000055e+03   # M_1(Q)
     2     2.000000000000141e+03   # M_2(Q)
     3     4.780000000015880e+02   # M_3(Q)
    21    -1.633370597807915e+04   # mH1^2(Q)
    22    -3.920818699843045e+06   # mH2^2(Q)
    31     2.000000000000179e+03   # meL(Q)
    32     2.000000000000179e+03   # mmuL(Q)
    33     2.000000000000187e+03   # mtauL(Q)
    34     2.000000000000231e+03   # meR(Q)
    35     2.000000000000231e+03   # mmuR(Q)
    36     2.000000000000246e+03   # mtauR(Q)
    41     1.999999999991903e+03   # mqL1(Q)
    42     1.999999999991903e+03   # mqL2(Q)
    43     1.999999999983762e+03   # mqL3(Q)
    44     1.999999999991679e+03   # muR(Q)
    45     1.999999999991679e+03   # mcR(Q)
    46     9.828627542970392e-03   # mtR(Q)
    47     1.999999999991668e+03   # mdR(Q)
    48     1.999999999991668e+03   # msR(Q)
    49     1.999999999990948e+03   # mbR(Q)
Block au Q= 5.441826917646778e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.299361568136763e-08   # Ac(Q)MSSM DRbar
  3  3     7.544085420350970e-08   # At(Q)MSSM DRbar
Block ad Q= 5.441826917646778e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.347503888095941e-08   # As(Q)MSSM DRbar
  3  3     3.876147592124712e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.441826917646778e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     5.564700710517867e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.72689547E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.51373492E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.51901319E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99596725E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.75348589E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.09706739E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993903E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.71797155E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.54143501E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.64743691E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99649382E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.73564463E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.24972431E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99977503E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.72689466E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.51292835E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.51898806E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99596808E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.76600816E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.36730068E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.52286599E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.47710033E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.71797125E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.54137873E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.64489906E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99649413E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.73564458E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.24918989E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99977508E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.12566968E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.60857720E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.56973121E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.56736731E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.41607452E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.61097735E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.79099006E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.92630013E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.07426795E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.92273200E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.39125516E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.55359085E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.46035898E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.19802072E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.44384682E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97075544E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.65523495E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50148974E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92435941E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07564059E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19939214E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18321172E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25562445E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74437555E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50156834E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92397028E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07602972E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.20228029E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.84746933E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99415253E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18326931E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25574960E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74425040E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11123126E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76839516E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23160484E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.60167617E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.16666769E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.83333231E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21182535E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29338426E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70661574E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   9.05624588E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99992772E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99992772E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      7.22796403E-06    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      7.22796403E-06    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.94477197E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.55615864E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.55615864E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.22162649E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.07407171E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.07407171E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.07649975E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62220492E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62220492E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62220492E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62220492E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.88354951E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.88354951E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.88354951E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.88354951E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      2.58660311E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      2.58660311E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99947584E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99947584E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.47828642E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.47828642E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02310531E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.63636988E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.63636988E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.63636988E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.63636988E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.79969540E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      2.79969540E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      6.64697336E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      6.64697336E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.14106576E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.14106576E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      5.21139563E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      5.21139563E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      2.79797292E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      2.79797292E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      6.64093641E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      6.64093641E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.13458753E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.13458753E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      5.16095821E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      5.16095821E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.06485150E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.06485150E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97001974E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97001974E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.85078228E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.85078228E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.07046452E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.07046452E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.09873923E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      2.09873923E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.85073505E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.85073505E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.07045101E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.07045101E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.09873923E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      2.09873923E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      5.00324675E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      5.00324675E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30572605E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30572605E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.08346356E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      2.08346356E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.16838463E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.16838463E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.04075639E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.50517376E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.71314876E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.71314876E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.71314876E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.35342293E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.35342293E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.35342293E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20276306E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20276306E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.05026980E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.05026980E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.05026980E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.05026980E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.07010955E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.07010955E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.05216642E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.05216642E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.97632611E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.97632611E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.73807423E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.73807423E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.07075781E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.07075781E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.13299927E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.13299927E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.97229335E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.97229335E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.73705568E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.73705568E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.60085859E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.60085859E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.36823065E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.36823065E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69761625E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69761625E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89254441E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89254441E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.84696605E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.84696605E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.38520241E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.38520241E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89288642E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89288642E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.84725517E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.84725517E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.38520241E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.38520241E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.36347188E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.36347188E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.23465203E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.23465203E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.36401639E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.36401639E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.37973647E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93620287E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.13264402E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.13264402E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.14380286E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.00962631E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17716886E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.90724845E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25203182E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.51520712E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.51520712E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.51520712E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.72686218E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.72686218E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.72686218E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.01135307E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.01462113E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.07782249E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.01235066E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.01331475E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.47360746E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.58381963E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.33835061E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.09270612E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.09273414E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.09275591E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.09273240E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.10371301E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.05076142E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.57754162E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.92331579E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47393091E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56733421E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13893545E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03512435E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40131290E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60539940E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17425096E-02    2            21        21             # BR(h0         -> g          g         )
      6.08264813E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.21038318E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76196686E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81435938E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.70816574E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41195044E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21030002E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96699130E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12205163E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.18789609E-05    2            21        21             # BR(H0         -> g          g         )
      1.00124579E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.53448141E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.08845424E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44212637E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.36269631E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67121972E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88542624E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56935729E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57401172E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19340325E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06709952E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15037056E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99559497E-04    2            21        21             # BR(A0         -> g          g         )
      1.68114502E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.22021977E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64402444E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94455141E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76028989E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10000980E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15967917E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.29790881E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.12566968E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.60857720E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.56973121E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.56736731E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.41607452E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.565 <==
# gg production cross-section/pb: 0.256412
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.437671132476783e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041928459810320e+01   # MW
        25     1.094170628276956e+02   # h0
        35     2.000277277706363e+03   # H0
        36     2.000001980700489e+03   # A0
        37     2.001237620709122e+03   # H+
   1000021     6.666635857857173e+02   # ~g
   1000022     1.945526846805253e+03   # ~neutralino(1)
   1000023    -2.007564726123594e+03   # ~neutralino(2)
   1000024     1.953142327701648e+03   # ~chargino(1)
   1000025     2.024272950915718e+03   # ~neutralino(3)
   1000035     2.084001625142655e+03   # ~neutralino(4)
   1000037     2.076073162313146e+03   # ~chargino(2)
   1000001     2.010477198812383e+03   # ~d_L
   1000002     2.009085764751146e+03   # ~u_L
   1000003     2.010477198812383e+03   # ~s_L
   1000004     2.009085764751146e+03   # ~c_L
   1000005     1.995585129523774e+03   # ~b_1
   1000006     2.357987331396912e+02   # ~t_1
   1000011     1.993671747026536e+03   # ~e_L
   1000012     1.991793141383286e+03   # ~nue_L
   1000013     1.993671814147039e+03   # ~mu_L
   1000014     1.991793141383286e+03   # ~numu_L
   1000015     1.987728780116248e+03   # ~stau_1
   1000016     1.991912545580489e+03   # ~nu_tau_L
   2000001     2.015534688554385e+03   # ~d_R
   2000002     2.012548716534842e+03   # ~u_R
   2000003     2.015534688554385e+03   # ~s_R
   2000004     2.012548716534842e+03   # ~c_R
   2000005     2.022734243574418e+03   # ~b_2
   2000006     2.007209887207524e+03   # ~t_2
   2000011     2.000198302621225e+03   # ~e_R
   2000013     2.000198302621225e+03   # ~mu_R
   2000015     2.006421440964067e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028309742530338e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.241202430948193e-01   # N_{1,1}
  1  2    -5.762632002472701e-01   # N_{1,2}
  1  3     5.371904561636792e-01   # N_{1,3}
  1  4    -5.237300887514372e-01   # N_{1,4}
  2  1    -7.027057478600536e-03   # N_{2,1}
  2  2     1.225687875240256e-02   # N_{2,2}
  2  3     7.068701340096879e-01   # N_{2,3}
  2  4     7.072022363027192e-01   # N_{2,4}
  3  1     8.524794962982484e-01   # N_{3,1}
  3  2     5.217507087385448e-01   # N_{3,2}
  3  3     2.268389288130700e-02   # N_{3,3}
  3  4    -2.324537213426787e-02   # N_{3,4}
  4  1    -4.100919370951258e-01   # N_{4,1}
  4  2     6.289250280397897e-01   # N_{4,2}
  4  3     4.596155659412909e-01   # N_{4,3}
  4  4    -4.743747925208340e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.520628028007102e-01   # U_{1,1}
  1  2     7.581649564597945e-01   # U_{1,2}
  2  1    -7.581649564597945e-01   # U_{2,1}
  2  2    -6.520628028007102e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.708310329775810e-01   # V_{1,1}
  1  2     7.416102245750336e-01   # V_{1,2}
  2  1    -7.416102245750336e-01   # V_{2,1}
  2  2    -6.708310329775810e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.482171966756397e-03   # F_{11}
  1  2     9.999789905025972e-01   # F_{12}
  2  1     9.999789905025972e-01   # F_{21}
  2  2    -6.482171966756397e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.926474477080938e-01   # F_{11}
  1  2     4.507555147751672e-01   # F_{12}
  2  1    -4.507555147751672e-01   # F_{21}
  2  2     8.926474477080938e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.264662076004993e-01   # F_{11}
  1  2     5.629863299356819e-01   # F_{12}
  2  1    -5.629863299356819e-01   # F_{21}
  2  2     8.264662076004993e-01   # F_{22}
Block gauge Q= 5.437671132476783e+02  
     1     3.595922139983249e-01   # g'(Q)MSSM DRbar
     2     6.341085090986737e-01   # g(Q)MSSM DRbar
     3     1.076652523733628e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.437671132476783e+02  
  3  3     8.782365952526373e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.437671132476783e+02  
  3  3     1.367086901636622e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.437671132476783e+02  
  3  3     1.009270086022114e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.437671132476783e+02  # Higgs mixing parameters
     1     1.999999678504534e+03   # mu(Q)MSSM DRbar
     2     9.733277354123459e+00   # tan beta(Q)MSSM DRbar
     3     2.469694559857274e+02   # higgs vev(Q)MSSM DRbar
     4     3.125697372395306e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.437671132476783e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000070e+03   # M_1(Q)
     2     2.000000000000176e+03   # M_2(Q)
     3     5.650000000018083e+02   # M_3(Q)
    21    -1.573968184649388e+04   # mH1^2(Q)
    22    -3.920451717990540e+06   # mH2^2(Q)
    31     2.000000000000136e+03   # meL(Q)
    32     2.000000000000136e+03   # mmuL(Q)
    33     2.000000000000144e+03   # mtauL(Q)
    34     2.000000000000266e+03   # meR(Q)
    35     2.000000000000266e+03   # mmuR(Q)
    36     2.000000000000283e+03   # mtauR(Q)
    41     1.999999999988386e+03   # mqL1(Q)
    42     1.999999999988386e+03   # mqL2(Q)
    43     1.999999999977940e+03   # mqL3(Q)
    44     1.999999999988138e+03   # muR(Q)
    45     1.999999999988137e+03   # mcR(Q)
    46     1.137769303874535e-02   # mtR(Q)
    47     1.999999999988163e+03   # mdR(Q)
    48     1.999999999988163e+03   # msR(Q)
    49     1.999999999987443e+03   # mbR(Q)
Block au Q= 5.437671132476783e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.915207260337230e-08   # Ac(Q)MSSM DRbar
  3  3     8.687610921141262e-08   # At(Q)MSSM DRbar
Block ad Q= 5.437671132476783e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.416298900524430e-08   # As(Q)MSSM DRbar
  3  3     4.140313694702764e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.437671132476783e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     7.309015304594155e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.12861172E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.56503450E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.55800616E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99587696E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.15677930E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.26815215E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993732E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.11933748E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.59081205E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.88889973E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99642030E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.13811825E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.30937203E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99976906E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.12861091E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.56417489E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.55797937E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99587784E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.70581993E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.36467110E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.36792996E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.63203639E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.11933718E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.59075207E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.88619414E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99642063E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.13811820E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.30880278E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99976912E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.06507943E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.67848721E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.59630906E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.49121576E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.49195330E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.55127129E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.77178106E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.91447405E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.92347405E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.07353870E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.38173926E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.95324217E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.50725882E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.22690340E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.54430768E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96940582E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.74812178E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50131374E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92393091E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07606909E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19816920E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18268103E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25600559E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74399441E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50139254E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92354074E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07645926E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.20106563E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.86597804E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99413402E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18273886E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25613128E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74386872E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11180258E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76847903E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23152097E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.59208713E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.16492982E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.83507018E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21137452E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29391844E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70608156E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.19153569E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99986418E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99986418E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.35821352E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.35821352E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.31972286E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.02467772E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.02467772E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.19398688E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.05668970E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.05668970E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.05922736E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.60741518E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.60741518E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.60741518E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.60741518E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.86657267E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.86657267E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.86657267E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.86657267E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      3.43001126E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      3.43001126E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99946119E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99946119E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.55347578E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.55347578E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02526937E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.59574397E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.59574397E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.59574397E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.59574397E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.38022027E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      3.38022027E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      9.17161046E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      9.17161046E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.35824136E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.35824136E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      6.59505150E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      6.59505150E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      3.37847125E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      3.37847125E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      9.16603611E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      9.16603611E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.35180219E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.35180219E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      6.54488995E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      6.54488995E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.16074943E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.16074943E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.96899828E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96899828E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.84122891E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.84122891E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.07365321E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.07365321E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.97508662E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.97508662E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.84118181E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.84118181E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.07363972E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.07363972E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.97508662E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.97508662E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.99474739E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.99474739E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30669778E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30669778E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.96070804E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.96070804E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.24828228E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.24828228E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.02843395E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.54018791E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70167141E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70167141E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70167141E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.33750454E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.33750454E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.33750454E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19707664E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19707664E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.05123219E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.05123219E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.05123219E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.05123219E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.10647925E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.10647925E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.23135160E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.23135160E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.19397332E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.19397332E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.81248801E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.81248801E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.10715644E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.10715644E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.31524051E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.31524051E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.18993734E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.18993734E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.81147606E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.81147606E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.84140129E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.84140129E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.60405659E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.60405659E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69558165E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69558165E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87991097E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87991097E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.85869780E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.85869780E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.38658523E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.38658523E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88025287E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88025287E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.85898632E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.85898632E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.38658523E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.38658523E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35911423E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35911423E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.23794112E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.23794112E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.36536921E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.36536921E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36294614E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94297103E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.79342020E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.79342020E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16010547E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.99674607E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17706844E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.92255818E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25420177E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.51158568E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.51158568E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.51158568E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.71436478E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.71436478E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.71436478E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.08582874E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.09091180E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.12299184E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.08687931E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.08959757E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.57730344E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57981876E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.42406769E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.09085498E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.09084770E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.09090475E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.09084596E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.10185729E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.04058230E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.56919370E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.08715521E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47720225E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56743794E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13984798E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03530104E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40124109E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60518728E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17207321E-02    2            21        21             # BR(h0         -> g          g         )
      6.08163597E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.19150771E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76746126E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81532361E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.70872408E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41414723E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21063243E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96834956E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12243581E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.18889265E-05    2            21        21             # BR(H0         -> g          g         )
      1.00124690E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.51385282E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.04720663E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44319233E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.33971517E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67767384E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88555477E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56951628E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57430454E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19350090E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06728032E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15042170E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99573068E-04    2            21        21             # BR(A0         -> g          g         )
      1.68122082E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.17601354E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65043187E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94468371E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76068350E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10019401E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15973127E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.25330568E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.06507943E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.67848721E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.59630906E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.49121576E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.49195330E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.652 <==
# gg production cross-section/pb: 0.089037
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.433931965563271e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041598342572863e+01   # MW
        25     1.092300847100492e+02   # h0
        35     2.000273484329031e+03   # H0
        36     2.000001029655595e+03   # A0
        37     2.001237998270598e+03   # H+
   1000021     7.571918513756926e+02   # ~g
   1000022     1.945513277336489e+03   # ~neutralino(1)
   1000023    -2.007528403019437e+03   # ~neutralino(2)
   1000024     1.953126430267466e+03   # ~chargino(1)
   1000025     2.024290990006993e+03   # ~neutralino(3)
   1000035     2.083989065606670e+03   # ~neutralino(4)
   1000037     2.076059974162050e+03   # ~chargino(2)
   1000001     2.009063239782591e+03   # ~d_L
   1000002     2.007672693883447e+03   # ~u_L
   1000003     2.009063239782591e+03   # ~s_L
   1000004     2.007672693883447e+03   # ~c_L
   1000005     1.994235167496222e+03   # ~b_1
   1000006     2.330307759397245e+02   # ~t_1
   1000011     1.993659528940226e+03   # ~e_L
   1000012     1.991780854310231e+03   # ~nue_L
   1000013     1.993659596209284e+03   # ~mu_L
   1000014     1.991780854310231e+03   # ~numu_L
   1000015     1.987719044098089e+03   # ~stau_1
   1000016     1.991900403607657e+03   # ~nu_tau_L
   2000001     2.014135297410706e+03   # ~d_R
   2000002     2.011144928425697e+03   # ~u_R
   2000003     2.014135297410706e+03   # ~s_R
   2000004     2.011144928425697e+03   # ~c_R
   2000005     2.021282561266363e+03   # ~b_2
   2000006     2.005799214757061e+03   # ~t_2
   2000011     2.000195549595362e+03   # ~e_R
   2000013     2.000195549595362e+03   # ~mu_R
   2000015     2.006416580693907e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028210166493908e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.239974529077192e-01   # N_{1,1}
  1  2    -5.761898268424243e-01   # N_{1,2}
  1  3     5.372665696357736e-01   # N_{1,3}
  1  4    -5.238087123219849e-01   # N_{1,4}
  2  1    -7.026648621700365e-03   # N_{2,1}
  2  2     1.225706241445462e-02   # N_{2,2}
  2  3     7.068701453765133e-01   # N_{2,3}
  2  4     7.072022258205232e-01   # N_{2,4}
  3  1     8.524616106506969e-01   # N_{3,1}
  3  2     5.217731515453156e-01   # N_{3,2}
  3  3     2.276019091419210e-02   # N_{3,3}
  3  4    -2.332283007780647e-02   # N_{3,4}
  4  1    -4.102261316460433e-01   # N_{4,1}
  4  2     6.289736291695658e-01   # N_{4,2}
  4  3     4.595228007800540e-01   # N_{4,3}
  4  4    -4.742841872624928e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.519357701200004e-01   # U_{1,1}
  1  2     7.582741929131190e-01   # U_{1,2}
  2  1    -7.582741929131190e-01   # U_{2,1}
  2  2    -6.519357701200004e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.707066135843642e-01   # V_{1,1}
  1  2     7.417227504224165e-01   # V_{1,2}
  2  1    -7.417227504224165e-01   # V_{2,1}
  2  2    -6.707066135843642e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.314753812552041e-03   # F_{11}
  1  2     9.999800617433764e-01   # F_{12}
  2  1     9.999800617433764e-01   # F_{21}
  2  2    -6.314753812552041e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.929142161728164e-01   # F_{11}
  1  2     4.502268345584090e-01   # F_{12}
  2  1    -4.502268345584090e-01   # F_{21}
  2  2     8.929142161728164e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.265946282614750e-01   # F_{11}
  1  2     5.627977616597937e-01   # F_{12}
  2  1    -5.627977616597937e-01   # F_{21}
  2  2     8.265946282614750e-01   # F_{22}
Block gauge Q= 5.433931965563271e+02  
     1     3.595748984101900e-01   # g'(Q)MSSM DRbar
     2     6.341016308109808e-01   # g(Q)MSSM DRbar
     3     1.074244416944169e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.433931965563271e+02  
  3  3     8.771046670409085e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.433931965563271e+02  
  3  3     1.361128403345504e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.433931965563271e+02  
  3  3     1.009369815275702e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.433931965563271e+02  # Higgs mixing parameters
     1     1.999999725157316e+03   # mu(Q)MSSM DRbar
     2     9.734105084171587e+00   # tan beta(Q)MSSM DRbar
     3     2.469677876783169e+02   # higgs vev(Q)MSSM DRbar
     4     3.124720552471752e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.433931965563271e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000084e+03   # M_1(Q)
     2     2.000000000000211e+03   # M_2(Q)
     3     6.520000000020215e+02   # M_3(Q)
    21    -1.507814097904705e+04   # mH1^2(Q)
    22    -3.920177774534980e+06   # mH2^2(Q)
    31     2.000000000000089e+03   # meL(Q)
    32     2.000000000000089e+03   # mmuL(Q)
    33     2.000000000000099e+03   # mtauL(Q)
    34     2.000000000000304e+03   # meR(Q)
    35     2.000000000000304e+03   # mmuR(Q)
    36     2.000000000000325e+03   # mtauR(Q)
    41     1.999999999984418e+03   # mqL1(Q)
    42     1.999999999984418e+03   # mqL2(Q)
    43     1.999999999971407e+03   # mqL3(Q)
    44     1.999999999984141e+03   # muR(Q)
    45     1.999999999984140e+03   # mcR(Q)
    46     1.289218986580535e-02   # mtR(Q)
    47     1.999999999984206e+03   # mdR(Q)
    48     1.999999999984205e+03   # msR(Q)
    49     1.999999999983482e+03   # mbR(Q)
Block au Q= 5.433931965563271e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.514726882373337e-08   # Ac(Q)MSSM DRbar
  3  3     9.793507229660758e-08   # At(Q)MSSM DRbar
Block ad Q= 5.433931965563271e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.491396970645119e-08   # As(Q)MSSM DRbar
  3  3     4.402023852997904e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.433931965563271e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     8.958305866971179e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.47699378E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.63174546E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.60793304E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99576032E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.50675223E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.48655817E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993513E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.46737676E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.65534142E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.01985217E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99632481E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.48727259E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.38583969E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99976142E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.47699297E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.63081949E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.60790420E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99576128E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.64025227E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.36403664E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.18621262E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.81375373E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.46737646E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.65527680E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.01956064E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99632516E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.48727253E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.38522683E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99976148E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.99132185E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.76684747E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.61422197E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.39738669E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.58559440E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.48618447E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.77854297E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.87684850E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.74571550E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.25133563E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.27163024E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.29962261E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.56879518E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.25454009E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.66762992E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96782606E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.83444135E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50108093E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92354291E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07645709E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19699780E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18215075E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25633651E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74366349E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50115978E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92315250E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07684750E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.19989694E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.87354224E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99412646E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18220865E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25646237E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74353763E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11200960E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76894169E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23105831E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.58654350E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.16311412E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.83688588E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21087460E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29429810E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70570190E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.45129716E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99976367E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99976367E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      2.36328478E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      2.36328478E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.69498164E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.61964798E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.61964798E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.19703799E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.05073726E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.05073726E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.05343526E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.60295327E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.60295327E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.60295327E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.60295327E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.85864912E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.85864912E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.85864912E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.85864912E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.48559318E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      4.48559318E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99944543E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99944543E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.61198840E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.61198840E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02644603E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.60801266E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.60801266E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.60801266E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.60801266E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.10971781E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      4.10971781E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.23677801E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.23677801E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.62307440E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.62307440E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      8.27722489E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      8.27722489E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      4.10792255E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      4.10792255E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.23627260E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.23627260E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.61663912E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.61663912E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      8.22738306E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      8.22738306E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.28180683E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.28180683E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.96769113E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96769113E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.84398441E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.84398441E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.07489915E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.07489915E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.97277457E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.97277457E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.84393728E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.84393728E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.07488570E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.07488570E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.97277457E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.97277457E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.99660138E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.99660138E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30833339E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30833339E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.95840889E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.95840889E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.34453638E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.34453638E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.03051672E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.57569251E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70326000E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70326000E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70326000E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.34094198E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.34094198E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.34094198E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19775159E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19775159E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.05006257E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.05006257E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.05006257E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.05006257E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.14744867E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.14744867E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.40178033E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.40178033E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.45343531E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.45343531E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.88258210E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.88258210E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.14815770E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.14815770E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.48906748E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.48906748E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.44938802E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.44938802E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.88158869E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.88158869E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.11614433E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.11614433E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.86414449E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.86414449E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69377278E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69377278E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87749282E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87749282E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.85837333E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.85837333E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.38159134E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.38159134E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87783428E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87783428E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.85866135E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.85866135E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.38159134E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.38159134E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35811342E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35811342E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.23621924E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.23621924E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.36036214E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.36036214E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36252365E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95000458E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.44125692E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.44125692E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16982138E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.99887943E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17606046E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      2.95472294E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25343325E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.51787314E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.51787314E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.51787314E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.70756976E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.70756976E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.70756976E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.17094245E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.17813793E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.17268768E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.17205086E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.17681433E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.69139136E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57557682E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.52140190E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.09008031E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.09005404E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.09013001E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.09005230E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.10106029E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.03839421E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.56367974E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.20815063E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47266996E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56840010E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.14175806E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03715119E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40121011E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60504782E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.15576885E-02    2            21        21             # BR(h0         -> g          g         )
      6.05619915E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.04816636E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76624175E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81646742E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.70950725E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41675318E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21109886E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96996098E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12289160E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19043920E-05    2            21        21             # BR(H0         -> g          g         )
      1.00137484E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.49315600E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.00570379E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44468345E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.31060942E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67780902E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88568438E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56967662E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57459985E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19359939E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06746280E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15047331E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99586664E-04    2            21        21             # BR(A0         -> g          g         )
      1.68129690E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.13142653E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65056657E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94481732E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76108105E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10038014E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15978392E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.20825427E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.99132185E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.76684747E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.61422197E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.39738669E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.58559440E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.739 <==
# gg production cross-section/pb: 0.033250
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.430504212757351e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041478059318244e+01   # MW
        25     1.088636456220946e+02   # h0
        35     2.000270189640166e+03   # H0
        36     2.000001027988008e+03   # A0
        37     2.001239296485973e+03   # H+
   1000021     8.461790631978433e+02   # ~g
   1000022     1.945498110050482e+03   # ~neutralino(1)
   1000023    -2.007494238074622e+03   # ~neutralino(2)
   1000024     1.953109495992345e+03   # ~chargino(1)
   1000025     2.024307534631886e+03   # ~neutralino(3)
   1000035     2.083979312204784e+03   # ~neutralino(4)
   1000037     2.076049263611244e+03   # ~chargino(2)
   1000001     2.007546209614687e+03   # ~d_L
   1000002     2.006156682340860e+03   # ~u_L
   1000003     2.007546209614687e+03   # ~s_L
   1000004     2.006156682340860e+03   # ~c_L
   1000005     1.992778829984102e+03   # ~b_1
   1000006     2.272705273822637e+02   # ~t_1
   1000011     1.993648451282284e+03   # ~e_L
   1000012     1.991769602348860e+03   # ~nue_L
   1000013     1.993648518670042e+03   # ~mu_L
   1000014     1.991769602348860e+03   # ~numu_L
   1000015     1.987710197156849e+03   # ~stau_1
   1000016     1.991889286451366e+03   # ~nu_tau_L
   2000001     2.012632312833878e+03   # ~d_R
   2000002     2.009637815416949e+03   # ~u_R
   2000003     2.012632312833878e+03   # ~s_R
   2000004     2.009637815416949e+03   # ~c_R
   2000005     2.019729798932331e+03   # ~b_2
   2000006     2.004286150467693e+03   # ~t_2
   2000011     2.000192923408135e+03   # ~e_R
   2000013     2.000192923408135e+03   # ~mu_R
   2000015     2.006412075223361e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.028101234756777e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.238852714966096e-01   # N_{1,1}
  1  2    -5.761212774506308e-01   # N_{1,2}
  1  3     5.373371084754446e-01   # N_{1,3}
  1  4    -5.238811281497637e-01   # N_{1,4}
  2  1    -7.026526070947337e-03   # N_{2,1}
  2  2     1.225761168010526e-02   # N_{2,2}
  2  3     7.068701404404936e-01   # N_{2,3}
  2  4     7.072022224519032e-01   # N_{2,4}
  3  1     8.524440369598326e-01   # N_{3,1}
  3  2     5.217955937680150e-01   # N_{3,2}
  3  3     2.283050856754994e-02   # N_{3,3}
  3  4    -2.339423122171183e-02   # N_{3,4}
  4  1    -4.103512187024246e-01   # N_{4,1}
  4  2     6.290177922355118e-01   # N_{4,2}
  4  3     4.594368338383771e-01   # N_{4,3}
  4  4    -4.742006854414750e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.518180855088109e-01   # U_{1,1}
  1  2     7.583753578562719e-01   # U_{1,2}
  2  1    -7.583753578562719e-01   # U_{2,1}
  2  2    -6.518180855088109e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.705919092711918e-01   # V_{1,1}
  1  2     7.418264562685922e-01   # V_{1,2}
  2  1    -7.418264562685922e-01   # V_{2,1}
  2  2    -6.705919092711918e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.113640092957097e-03   # F_{11}
  1  2     9.999813115277774e-01   # F_{12}
  2  1     9.999813115277774e-01   # F_{21}
  2  2    -6.113640092957097e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.931494713455638e-01   # F_{11}
  1  2     4.497599602400595e-01   # F_{12}
  2  1    -4.497599602400595e-01   # F_{21}
  2  2     8.931494713455638e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.267093268344227e-01   # F_{11}
  1  2     5.626292641917728e-01   # F_{12}
  2  1    -5.626292641917728e-01   # F_{21}
  2  2     8.267093268344227e-01   # F_{22}
Block gauge Q= 5.430504212757351e+02  
     1     3.595591404798664e-01   # g'(Q)MSSM DRbar
     2     6.340921781869437e-01   # g(Q)MSSM DRbar
     3     1.072138790824703e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.430504212757351e+02  
  3  3     8.760385923136461e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.430504212757351e+02  
  3  3     1.355686231807797e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.430504212757351e+02  
  3  3     1.009422559360879e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.430504212757351e+02  # Higgs mixing parameters
     1     1.999999727576961e+03   # mu(Q)MSSM DRbar
     2     9.734873340172390e+00   # tan beta(Q)MSSM DRbar
     3     2.469749751717852e+02   # higgs vev(Q)MSSM DRbar
     4     3.124102155446518e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.430504212757351e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000098e+03   # M_1(Q)
     2     2.000000000000243e+03   # M_2(Q)
     3     7.390000000022283e+02   # M_3(Q)
    21    -1.432835227477810e+04   # mH1^2(Q)
    22    -3.919997394979842e+06   # mH2^2(Q)
    31     2.000000000000040e+03   # meL(Q)
    32     2.000000000000040e+03   # mmuL(Q)
    33     2.000000000000051e+03   # mtauL(Q)
    34     2.000000000000347e+03   # meR(Q)
    35     2.000000000000347e+03   # mmuR(Q)
    36     2.000000000000371e+03   # mtauR(Q)
    41     1.999999999980012e+03   # mqL1(Q)
    42     1.999999999980012e+03   # mqL2(Q)
    43     1.999999999964185e+03   # mqL3(Q)
    44     1.999999999979701e+03   # muR(Q)
    45     1.999999999979701e+03   # mcR(Q)
    46     1.437852395143127e-02   # mtR(Q)
    47     1.999999999979810e+03   # mdR(Q)
    48     1.999999999979810e+03   # msR(Q)
    49     1.999999999979082e+03   # mbR(Q)
Block au Q= 5.430504212757351e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.099578482607552e-08   # Ac(Q)MSSM DRbar
  3  3     1.086643009533896e-07   # At(Q)MSSM DRbar
Block ad Q= 5.430504212757351e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.570774537460628e-08   # As(Q)MSSM DRbar
  3  3     4.660818186726416e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.430504212757351e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.053156223320831e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.78263145E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.71790637E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.67159642E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99561050E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.81392257E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.76401261E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993236E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.77269342E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.73897171E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.05937081E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99620166E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.79366463E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.48331955E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99975167E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.78263064E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.71689740E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.67156499E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99561154E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.57036253E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.36563145E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.97583812E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.02412823E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.77269312E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.73890129E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.05905304E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99620205E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.79366458E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.48265212E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99975173E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.28933681E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.88209645E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.62791288E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.28223242E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.70060024E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.41674768E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.80138263E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.82177647E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.53858633E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.45852049E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.04246897E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.60342000E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.64914343E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.28315934E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.82282236E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96589902E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.92022164E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50104122E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92320030E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07679970E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19623362E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18191994E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25665340E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74334660E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50112011E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92280968E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07719032E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.19913538E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.88022217E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99411978E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18197791E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25677942E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74322058E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11233867E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76937572E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23062428E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.58208849E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.16149586E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.83850414E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21067467E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29465996E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70534004E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.69590197E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99961413E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99961413E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.85870757E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.85870757E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.06906895E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.40539101E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.40539101E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.20523977E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.04435426E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.04435426E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.04726990E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.59652987E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.59652987E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.59652987E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.59652987E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.85307601E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.85307601E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.85307601E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.85307601E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      5.77042580E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      5.77042580E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99942722E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99942722E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.67339875E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.67339875E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02718136E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.62507473E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.62507473E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.62507473E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.62507473E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97193000E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      4.97193000E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.63230481E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.63230481E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.93339864E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.93339864E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.02923877E-04    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.02923877E-04    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      4.97008457E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      4.97008457E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.63185555E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.63185555E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.92696265E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.92696265E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.02428509E-04    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.02428509E-04    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.41950533E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.41950533E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97160220E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97160220E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.84802143E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.84802143E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.07665455E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.07665455E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.97455531E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.97455531E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.84797427E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.84797427E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.07664114E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.07664114E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.97455531E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.97455531E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      5.00011904E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      5.00011904E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.31027124E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.31027124E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.96017286E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.96017286E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000035   3.03521884E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.61843575E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70355674E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70355674E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70355674E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.34163704E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.34163704E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.34163704E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19787248E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19787248E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.04824904E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.04824904E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.04824904E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.04824904E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.19148000E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.19148000E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.58451721E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.58451721E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.73255653E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.73255653E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.95756765E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.95756765E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.19222353E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.19222353E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.67547691E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.67547691E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.72850081E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.72850081E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.95659650E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.95659650E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.40927394E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.40927394E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.14581038E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.14581038E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69196239E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69196239E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87410715E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87410715E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.85638052E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.85638052E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.37051585E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.37051585E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87444793E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87444793E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.85666788E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.85666788E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.37051585E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.37051585E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35624677E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35624677E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.23284381E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.23284381E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.34929116E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.34929116E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36472426E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95710983E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.08551725E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.08551725E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.17935539E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.00360811E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17441994E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.00243347E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25184407E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.52028378E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.52028378E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.52028378E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.70042247E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.70042247E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.70042247E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.26274607E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.27230389E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.22652816E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.26391744E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.27097135E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.81499463E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57116144E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.62611578E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08857361E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08852926E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08862321E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08852752E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09952437E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.03119672E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.55607423E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.33420291E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46384295E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57034496E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.14487170E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04090525E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40119965E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60491568E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.12304879E-02    2            21        21             # BR(h0         -> g          g         )
      6.00548556E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.77315628E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76460803E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81777613E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71043904E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41973481E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21165392E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.97180494E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12341316E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19231268E-05    2            21        21             # BR(H0         -> g          g         )
      1.00153718E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.47064812E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      6.96056516E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44651762E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.27673962E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67773966E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88582513E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56985073E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57492053E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19370639E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06766119E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15052943E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99601277E-04    2            21        21             # BR(A0         -> g          g         )
      1.68137891E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.08299965E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65049806E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94496240E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76151283E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10058245E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15984114E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.15931906E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.28933681E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.88209645E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.62791288E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.28223242E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.70060024E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.826 <==
# gg production cross-section/pb: 0.013118
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.427347522929559e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041411283060610e+01   # MW
        25     1.082949999377601e+02   # h0
        35     2.000266841691584e+03   # H0
        36     2.000000411720279e+03   # A0
        37     2.001239864239080e+03   # H+
   1000021     9.337898861846429e+02   # ~g
   1000022     1.945484037798787e+03   # ~neutralino(1)
   1000023    -2.007462915786508e+03   # ~neutralino(2)
   1000024     1.953093833635407e+03   # ~chargino(1)
   1000025     2.024322799834607e+03   # ~neutralino(3)
   1000035     2.083970664076325e+03   # ~neutralino(4)
   1000037     2.076039737754555e+03   # ~chargino(2)
   1000001     2.005939121175666e+03   # ~d_L
   1000002     2.004550848002190e+03   # ~u_L
   1000003     2.005939121175666e+03   # ~s_L
   1000004     2.004550848002190e+03   # ~c_L
   1000005     1.991229279429097e+03   # ~b_1
   1000006     2.179626212623556e+02   # ~t_1
   1000011     1.993638315546444e+03   # ~e_L
   1000012     1.991759296349369e+03   # ~nue_L
   1000013     1.993638383048684e+03   # ~mu_L
   1000014     1.991759296349369e+03   # ~numu_L
   1000015     1.987702071541195e+03   # ~stau_1
   1000016     1.991879114739931e+03   # ~nu_tau_L
   2000001     2.011038901361256e+03   # ~d_R
   2000002     2.008040574191985e+03   # ~u_R
   2000003     2.011038901361256e+03   # ~s_R
   2000004     2.008040574191985e+03   # ~c_R
   2000005     2.018088736970200e+03   # ~b_2
   2000006     2.002683465591502e+03   # ~t_2
   2000011     2.000190368948661e+03   # ~e_R
   2000013     2.000190368948661e+03   # ~mu_R
   2000015     2.006407865721507e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.027980399799272e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.237822536377211e-01   # N_{1,1}
  1  2    -5.760582708190110e-01   # N_{1,2}
  1  3     5.374019138125236e-01   # N_{1,3}
  1  4    -5.239476155885496e-01   # N_{1,4}
  2  1    -7.026428151908635e-03   # N_{2,1}
  2  2     1.225815819813053e-02   # N_{2,2}
  2  3     7.068701344152097e-01   # N_{2,3}
  2  4     7.072022199744844e-01   # N_{2,4}
  3  1     8.524283089365983e-01   # N_{3,1}
  3  2     5.218155610215851e-01   # N_{3,2}
  3  3     2.289455877710312e-02   # N_{3,3}
  3  4    -2.345927487416432e-02   # N_{3,4}
  4  1    -4.104651747227724e-01   # N_{4,1}
  4  2     6.290589212898334e-01   # N_{4,2}
  4  3     4.593578510060125e-01   # N_{4,3}
  4  4    -4.741240118414305e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.517098611221944e-01   # U_{1,1}
  1  2     7.584683625017526e-01   # U_{1,2}
  2  1    -7.584683625017526e-01   # U_{2,1}
  2  2    -6.517098611221944e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.704864881323654e-01   # V_{1,1}
  1  2     7.419217406384095e-01   # V_{1,2}
  2  1    -7.419217406384095e-01   # V_{2,1}
  2  2    -6.704864881323654e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     5.883166039734899e-03   # F_{11}
  1  2     9.999826940289261e-01   # F_{12}
  2  1     9.999826940289261e-01   # F_{21}
  2  2    -5.883166039734899e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.933560234190769e-01   # F_{11}
  1  2     4.493495470353271e-01   # F_{12}
  2  1    -4.493495470353271e-01   # F_{21}
  2  2     8.933560234190769e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.268122396845876e-01   # F_{11}
  1  2     5.624780176218055e-01   # F_{12}
  2  1    -5.624780176218055e-01   # F_{21}
  2  2     8.268122396845876e-01   # F_{22}
Block gauge Q= 5.427347522929559e+02  
     1     3.595442019369805e-01   # g'(Q)MSSM DRbar
     2     6.340835033157391e-01   # g(Q)MSSM DRbar
     3     1.070267212198986e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.427347522929559e+02  
  3  3     8.750546317017193e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.427347522929559e+02  
  3  3     1.350776427430015e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.427347522929559e+02  
  3  3     1.009466825820350e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.427347522929559e+02  # Higgs mixing parameters
     1     1.999999785299405e+03   # mu(Q)MSSM DRbar
     2     9.735578187595221e+00   # tan beta(Q)MSSM DRbar
     3     2.469824110623596e+02   # higgs vev(Q)MSSM DRbar
     4     3.123823608819623e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.427347522929559e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000112e+03   # M_1(Q)
     2     2.000000000000274e+03   # M_2(Q)
     3     8.260000000024296e+02   # M_3(Q)
    21    -1.348330719662938e+04   # mH1^2(Q)
    22    -3.919927333154613e+06   # mH2^2(Q)
    31     1.999999999999987e+03   # meL(Q)
    32     1.999999999999987e+03   # mmuL(Q)
    33     2.000000000000000e+03   # mtauL(Q)
    34     2.000000000000393e+03   # meR(Q)
    35     2.000000000000393e+03   # mmuR(Q)
    36     2.000000000000420e+03   # mtauR(Q)
    41     1.999999999975180e+03   # mqL1(Q)
    42     1.999999999975180e+03   # mqL2(Q)
    43     1.999999999956293e+03   # mqL3(Q)
    44     1.999999999974832e+03   # muR(Q)
    45     1.999999999974831e+03   # mcR(Q)
    46     1.584158485911533e-02   # mtR(Q)
    47     1.999999999974988e+03   # mdR(Q)
    48     1.999999999974988e+03   # msR(Q)
    49     1.999999999974254e+03   # mbR(Q)
Block au Q= 5.427347522929559e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.671592022417596e-08   # Ac(Q)MSSM DRbar
  3  3     1.191139995308912e-07   # At(Q)MSSM DRbar
Block ad Q= 5.427347522929559e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.653235484983309e-08   # As(Q)MSSM DRbar
  3  3     4.916643275118073e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.427347522929559e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.204186194137773e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.05628884E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.82847307E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.75251225E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99541901E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.08898185E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.11558050E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992884E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.04607158E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.84657671E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.10964427E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99604378E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.06802804E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.60716737E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99973928E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.05628803E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.82735973E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.75247758E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99542016E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.49722515E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.36898997E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.73471301E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.26525330E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.04607128E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.84649900E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.10929351E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99604421E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.06802799E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.60643130E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99973936E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   8.55580205E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.02898515E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.63879253E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.14115238E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.84155680E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.34403078E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.83938536E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.75104321E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.29919528E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.69798275E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   8.67215698E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.87546143E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.75319915E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.31493756E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.01941639E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96350212E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.01137084E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50101490E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92288490E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07711510E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19553139E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18172303E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25694354E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74305646E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50109385E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92249410E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07750590E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.19843554E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.88629350E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99411371E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18178106E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25706969E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74293031E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11264322E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.76976518E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.23023482E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.57808892E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.16005394E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.83994606E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21050714E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29499122E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70500878E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.93060321E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99940047E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99940047E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      5.99526002E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.99526002E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.46323955E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.44652366E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.44652366E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.21842940E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.03993594E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.03993594E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.03993907E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.59081107E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.59081107E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.59081107E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.59081107E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.84022448E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.84022448E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.84022448E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.84022448E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      7.30093224E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      7.30093224E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99940753E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940753E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.73769170E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.73769170E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.02981451E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.62671288E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.62671288E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.62671288E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.62671288E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      5.96130439E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      5.96130439E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.10611634E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      2.10611634E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      2.28653353E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      2.28653353E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.26371522E-04    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.26371522E-04    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      5.95941006E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      5.95941006E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.10572794E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      2.10572794E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      2.28010768E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.28010768E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.25880165E-04    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.25880165E-04    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.57035395E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.57035395E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      5.64134321E-06    2       2000005        -5             # BR(~chi_30    -> ~b_2       bbar      )
      5.64134321E-06    2      -2000005         5             # BR(~chi_30    -> ~b_2bar    b         )
      4.96994542E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96994542E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.84446948E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.84446948E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.07433138E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.07433138E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.97312771E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.97312771E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.84442237E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.84442237E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.07431803E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.07431803E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.97312771E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.97312771E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.99389131E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.99389131E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30957617E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30957617E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.95875093E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.95875093E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000035   3.04241330E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.66919658E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70150809E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70150809E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70150809E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.33764967E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.33764967E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.33764967E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19695891E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19695891E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.04563656E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.04563656E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.04563656E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.04563656E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.23809659E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.23809659E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.77821996E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.77821996E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      8.02798883E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      8.02798883E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      2.03688955E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      2.03688955E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.23887695E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.23887695E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.87308899E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.87308899E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      8.02392840E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      8.02392840E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      2.03594423E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      2.03594423E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.71731256E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.71731256E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.44648823E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.44648823E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69020762E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69020762E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.86937876E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.86937876E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.85279351E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.85279351E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.35273349E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.35273349E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.86971861E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.86971861E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.85308000E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.85308000E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.35273349E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.35273349E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.35332878E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.35332878E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.22770077E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.22770077E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.33153054E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.33153054E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36957826E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96403662E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.73871521E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.73871521E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.18860356E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.01078838E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17187034E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.06651159E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24925325E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.51681821E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.51681821E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.51681821E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.69241445E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.69241445E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.69241445E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.36028656E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.37244987E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.28401807E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.36152547E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.37110912E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.94697646E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.56667374E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.73712889E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08621784E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08615703E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08626729E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08615529E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09713160E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      7.01825708E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.54596605E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.46482960E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.45030238E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57338786E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.14934219E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04677285E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40119069E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60472909E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.07200277E-02    2            21        21             # BR(h0         -> g          g         )
      5.92690971E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.36448426E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76273336E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81922961E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71147421E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.42304627E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21227061E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.97385296E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12399243E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19439300E-05    2            21        21             # BR(H0         -> g          g         )
      1.00171835E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.44575583E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      6.91064355E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44864930E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.23908825E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67760209E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88598022E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.57004257E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57527386E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19382426E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06787965E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15059122E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99617468E-04    2            21        21             # BR(A0         -> g          g         )
      1.68146963E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.02964602E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65036142E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94512230E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76198860E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10080523E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15990415E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.10540232E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   8.55580205E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.02898515E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.63879253E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.14115238E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.84155680E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.0.913 <==
# gg production cross-section/pb: 0.005399
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    0.000000000000000e+00         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.424390275479236e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041456608448047e+01   # MW
        25     1.075023389231762e+02   # h0
        35     2.000263847821591e+03   # H0
        36     2.000001977636165e+03   # A0
        37     2.001242586308373e+03   # H+
   1000021     1.020147268384141e+03   # ~g
   1000022     1.945468730012240e+03   # ~neutralino(1)
   1000023    -2.007432935663339e+03   # ~neutralino(2)
   1000024     1.953077397888789e+03   # ~chargino(1)
   1000025     2.024337132480180e+03   # ~neutralino(3)
   1000035     2.083963896494715e+03   # ~neutralino(4)
   1000037     2.076031699131773e+03   # ~chargino(2)
   1000001     2.004253220612174e+03   # ~d_L
   1000002     2.002866373693918e+03   # ~u_L
   1000003     2.004253220612174e+03   # ~s_L
   1000004     2.002866373693918e+03   # ~c_L
   1000005     1.989598807127564e+03   # ~b_1
   1000006     2.043112740265130e+02   # ~t_1
   1000011     1.993628986876064e+03   # ~e_L
   1000012     1.991749726922185e+03   # ~nue_L
   1000013     1.993629054445774e+03   # ~mu_L
   1000014     1.991749726922185e+03   # ~numu_L
   1000015     1.987694557298332e+03   # ~stau_1
   1000016     1.991869675812572e+03   # ~nu_tau_L
   2000001     2.009366361797823e+03   # ~d_R
   2000002     2.006364419919006e+03   # ~u_R
   2000003     2.009366361797823e+03   # ~s_R
   2000004     2.006364419919006e+03   # ~c_R
   2000005     2.016370449744819e+03   # ~b_2
   2000006     2.001003022257177e+03   # ~t_2
   2000011     2.000187849689787e+03   # ~e_R
   2000013     2.000187849689787e+03   # ~mu_R
   2000015     2.006403881835372e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.027842385017764e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.236869011466924e-01   # N_{1,1}
  1  2    -5.759981830717508e-01   # N_{1,2}
  1  3     5.374629919949371e-01   # N_{1,3}
  1  4    -5.240099382263123e-01   # N_{1,4}
  2  1    -7.026564450539930e-03   # N_{2,1}
  2  2     1.225894177315617e-02   # N_{2,2}
  2  3     7.068701169271261e-01   # N_{2,3}
  2  4     7.072022225177578e-01   # N_{2,4}
  3  1     8.524109335268727e-01   # N_{3,1}
  3  2     5.218384243469016e-01   # N_{3,2}
  3  3     2.295613353702087e-02   # N_{3,3}
  3  4    -2.352180290748975e-02   # N_{3,4}
  4  1    -4.105764457709659e-01   # N_{4,1}
  4  2     6.290949612894602e-01   # N_{4,2}
  4  3     4.592833395239936e-01   # N_{4,3}
  4  4    -4.740520286782680e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.516080777240552e-01   # U_{1,1}
  1  2     7.585558074688782e-01   # U_{1,2}
  2  1    -7.585558074688782e-01   # U_{2,1}
  2  2    -6.516080777240552e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.703877384436130e-01   # V_{1,1}
  1  2     7.420109703666502e-01   # V_{1,2}
  2  1    -7.420109703666502e-01   # V_{2,1}
  2  2    -6.703877384436130e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     5.626653515537277e-03   # F_{11}
  1  2     9.999841702598177e-01   # F_{12}
  2  1     9.999841702598177e-01   # F_{21}
  2  2    -5.626653515537277e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.935295009902311e-01   # F_{11}
  1  2     4.490044886859691e-01   # F_{12}
  2  1    -4.490044886859691e-01   # F_{21}
  2  2     8.935295009902311e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.269046420669459e-01   # F_{11}
  1  2     5.623421671261510e-01   # F_{12}
  2  1    -5.623421671261510e-01   # F_{21}
  2  2     8.269046420669459e-01   # F_{22}
Block gauge Q= 5.424390275479236e+02  
     1     3.595309643419460e-01   # g'(Q)MSSM DRbar
     2     6.340699290434589e-01   # g(Q)MSSM DRbar
     3     1.068582073451461e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.424390275479236e+02  
  3  3     8.741088971600437e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.424390275479236e+02  
  3  3     1.346315017335874e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.424390275479236e+02  
  3  3     1.009475758490346e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.424390275479236e+02  # Higgs mixing parameters
     1     1.999999688127903e+03   # mu(Q)MSSM DRbar
     2     9.736248865242526e+00   # tan beta(Q)MSSM DRbar
     3     2.469968149458635e+02   # higgs vev(Q)MSSM DRbar
     4     3.123880740143140e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.424390275479236e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000124e+03   # M_1(Q)
     2     2.000000000000305e+03   # M_2(Q)
     3     9.130000000026263e+02   # M_3(Q)
    21    -1.252872866022413e+04   # mH1^2(Q)
    22    -3.919972525081313e+06   # mH2^2(Q)
    31     1.999999999999930e+03   # meL(Q)
    32     1.999999999999931e+03   # mmuL(Q)
    33     1.999999999999946e+03   # mtauL(Q)
    34     2.000000000000443e+03   # meR(Q)
    35     2.000000000000443e+03   # mmuR(Q)
    36     2.000000000000474e+03   # mtauR(Q)
    41     1.999999999969933e+03   # mqL1(Q)
    42     1.999999999969933e+03   # mqL2(Q)
    43     1.999999999947751e+03   # mqL3(Q)
    44     1.999999999969544e+03   # muR(Q)
    45     1.999999999969543e+03   # mcR(Q)
    46     1.728401611996633e-02   # mtR(Q)
    47     1.999999999969751e+03   # mdR(Q)
    48     1.999999999969751e+03   # msR(Q)
    49     1.999999999969008e+03   # mbR(Q)
Block au Q= 5.424390275479236e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.231551144406857e-08   # Ac(Q)MSSM DRbar
  3  3     1.293051822078052e-07   # At(Q)MSSM DRbar
Block ad Q= 5.424390275479236e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     3.737744632421813e-08   # As(Q)MSSM DRbar
  3  3     5.169272115328888e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.424390275479236e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.349916916467442e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.30896389E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.97076940E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.85588065E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99517335E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.34285048E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.56349492E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992437E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.29852882E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.98536327E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.17391858E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99584072E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.32132672E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.76530216E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99972347E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.30896308E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.96952353E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.85584186E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99517463E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.42193675E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.37379714E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.46067837E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.53928789E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.29852852E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.98527629E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.17352593E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99584120E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.32132667E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.76447894E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99972355E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   7.80201945E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.21488125E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.64758241E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.96792796E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.01467473E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.26911548E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.89315284E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.66528904E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.02439291E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.97287115E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   8.12902993E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.12680322E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.88842273E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.35217375E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.27116229E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96046681E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.11409483E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.50112726E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.92260165E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.07739835E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.19512599E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.18174343E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25721886E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74278114E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.50120624E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.92221067E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.07778933E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.19803252E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.89177251E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99410823E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.18180153E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25734515E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74265485E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.11303650E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.77012412E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.22987588E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   5.57486256E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.15876481E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.84123519E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.21055799E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29530572E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70469428E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.15838584E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99910388E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99910388E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      8.96115513E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      8.96115513E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.89508651E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.83367292E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.83367292E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.23723085E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.03160765E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.03160765E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.03161125E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.03161125E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      2.03161125E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.82839731E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.82839731E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.82839731E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.82839731E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      9.08676649E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      9.08676649E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99939494E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99939494E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.80412682E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.80412682E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.03328801E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      7.62316926E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      7.62316926E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      7.62316926E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      7.62316926E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      7.08668099E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      7.08668099E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.66372542E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      2.66372542E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      2.68527338E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      2.68527338E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.53324795E-04    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.53324795E-04    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      7.08473748E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      7.08473748E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.66340174E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      2.66340174E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      2.67886161E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.67886161E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.52837903E-04    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.52837903E-04    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.73544353E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.73544353E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      1.04339801E-05    2       2000005        -5             # BR(~chi_30    -> ~b_2       bbar      )
      1.04339801E-05    2      -2000005         5             # BR(~chi_30    -> ~b_2bar    b         )
      4.96809471E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96809471E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.83755283E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      3.83755283E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      2.07010724E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.07010724E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.97203177E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.97203177E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      3.83750582E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      3.83750582E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      2.07009395E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.07009395E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.97203177E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.97203177E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.98331455E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.98331455E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.30766010E-04    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.30766010E-04    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.95765798E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.95765798E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000035   3.05236448E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.72942793E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.69764918E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.69764918E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.69764918E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.32998435E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.32998435E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.32998435E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19525312E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19525312E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.04224351E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.04224351E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.04224351E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.04224351E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.28694401E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.28694401E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.98135649E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.98135649E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      8.33751457E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      8.33751457E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      2.11990897E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      2.11990897E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.28776328E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.28776328E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      5.08034158E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      5.08034158E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      8.33345363E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      8.33345363E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      2.11899310E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      2.11899310E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.00371995E-03    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.00371995E-03    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.76431713E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.76431713E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68852261E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68852261E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.86330401E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.86330401E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.84755581E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.84755581E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      8.32811638E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      8.32811638E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.86364266E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.86364266E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.84784123E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.84784123E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      8.32811638E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      8.32811638E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.34935150E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.34935150E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.22074361E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.22074361E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      8.30695357E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      8.30695357E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.37754092E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97057722E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.41125321E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.41125321E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19723632E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   3.02067762E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16851187E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.14817292E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24571098E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.50849502E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.50849502E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.50849502E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.68358987E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.68358987E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.68358987E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.46287739E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.47787816E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.34472628E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.46418796E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.47653011E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      3.08634708E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.56213442E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.85357137E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.08300736E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.08293066E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.08305663E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.08292892E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.09387593E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.99956936E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.53330166E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.59783892E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.43152072E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57763140E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.15533034E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05492732E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40114639E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60437491E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.00096424E-02    2            21        21             # BR(h0         -> g          g         )
      5.81837988E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      3.83155987E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76057175E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.82082256E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71256716E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.42667550E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21292177E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.97609764E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12462733E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19654334E-05    2            21        21             # BR(H0         -> g          g         )
      1.00190219E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.41733860E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      6.85365063E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45103179E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.19841192E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67733911E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88615610E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.57026014E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57567458E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19395801E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06812792E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.15066144E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99635497E-04    2            21        21             # BR(A0         -> g          g         )
      1.68157117E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      6.96911612E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65010003E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94530360E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.76252831E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.10105830E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15997573E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.04423034E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   7.80201945E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.21488125E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.64758241E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.96792796E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.01467473E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.1000 <==
# gg production cross-section/pb: 0.002218
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.958556422655115e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041184874506847e+01   # MW
        25     1.072867845937555e+02   # h0
        35     2.000238113442511e+03   # H0
        36     1.999999712170106e+03   # A0
        37     2.001255560892334e+03   # H+
   1000021     1.108790989756489e+03   # ~g
   1000022     1.943996342542075e+03   # ~neutralino(1)
   1000023    -2.006007808093893e+03   # ~neutralino(2)
   1000024     1.952049086183746e+03   # ~chargino(1)
   1000025     2.021624383828568e+03   # ~neutralino(3)
   1000035     2.082453963399686e+03   # ~neutralino(4)
   1000037     2.074707917576427e+03   # ~chargino(2)
   1000001     2.005692460313846e+03   # ~d_L
   1000002     2.004309812630949e+03   # ~u_L
   1000003     2.005692460313846e+03   # ~s_L
   1000004     2.004309812630949e+03   # ~c_L
   1000005     1.990703324604780e+03   # ~b_1
   1000006     2.334821797341172e+02   # ~t_1
   1000011     1.995321623796135e+03   # ~e_L
   1000012     1.993443849933314e+03   # ~nue_L
   1000013     1.995321688126807e+03   # ~mu_L
   1000014     1.993443849933314e+03   # ~numu_L
   1000015     1.988942262629200e+03   # ~stau_1
   1000016     1.993544117857886e+03   # ~nu_tau_L
   2000001     2.009394530318710e+03   # ~d_R
   2000002     2.006800070822648e+03   # ~u_R
   2000003     2.009394530318710e+03   # ~s_R
   2000004     2.006800070822648e+03   # ~c_R
   2000005     2.016580291059486e+03   # ~b_2
   2000006     2.002336359403486e+03   # ~t_2
   2000011     2.000596789218555e+03   # ~e_R
   2000013     2.000596789218555e+03   # ~mu_R
   2000015     2.007206004467706e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029156288101415e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.315014477809833e-01   # N_{1,1}
  1  2    -5.717001449533148e-01   # N_{1,2}
  1  3     5.373812592533154e-01   # N_{1,3}
  1  4    -5.239151807141992e-01   # N_{1,4}
  2  1    -7.035501986410949e-03   # N_{2,1}
  2  2     1.226554975920477e-02   # N_{2,2}
  2  3     7.068697547732996e-01   # N_{2,3}
  2  4     7.072023810675687e-01   # N_{2,4}
  3  1     8.552361856001769e-01   # N_{3,1}
  3  2     5.179657400053294e-01   # N_{3,2}
  3  3     1.164888423480078e-02   # N_{3,3}
  3  4    -1.211868461819486e-02   # N_{3,4}
  4  1    -3.982817578937939e-01   # N_{4,1}
  4  2     6.361760705419491e-01   # N_{4,2}
  4  3     4.598052147226482e-01   # N_{4,3}
  4  4    -4.745848850444923e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.499269687964482e-01   # U_{1,1}
  1  2     7.599966679078670e-01   # U_{1,2}
  2  1    -7.599966679078670e-01   # U_{2,1}
  2  2    -6.499269687964482e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.686713091453870e-01   # V_{1,1}
  1  2     7.435581216863913e-01   # V_{1,2}
  2  1    -7.435581216863913e-01   # V_{2,1}
  2  2    -6.686713091453870e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     5.787232110884995e-03   # F_{11}
  1  2     9.999832538320303e-01   # F_{12}
  2  1     9.999832538320303e-01   # F_{21}
  2  2    -5.787232110884995e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.818688919573698e-01   # F_{11}
  1  2     4.714947055883880e-01   # F_{12}
  2  1    -4.714947055883880e-01   # F_{21}
  2  2     8.818688919573698e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.075584772602684e-01   # F_{11}
  1  2     5.897875090276807e-01   # F_{12}
  2  1    -5.897875090276807e-01   # F_{21}
  2  2     8.075584772602684e-01   # F_{22}
Block gauge Q= 5.958556422655115e+02  
     1     3.598223942841342e-01   # g'(Q)MSSM DRbar
     2     6.342436292604953e-01   # g(Q)MSSM DRbar
     3     1.064818838285427e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.958556422655115e+02  
  3  3     8.715626999885815e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.958556422655115e+02  
  3  3     1.337305752483517e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.958556422655115e+02  
  3  3     1.008659464196869e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.958556422655115e+02  # Higgs mixing parameters
     1     1.999999868136494e+03   # mu(Q)MSSM DRbar
     2     9.723716255554594e+00   # tan beta(Q)MSSM DRbar
     3     2.467490026893161e+02   # higgs vev(Q)MSSM DRbar
     4     3.185387421871488e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.958556422655115e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000186e+03   # M_1(Q)
     2     2.000000000000453e+03   # M_2(Q)
     3     1.000000000003795e+03   # M_3(Q)
    21    -1.496858873228853e+04   # mH1^2(Q)
    22    -3.920382772568881e+06   # mH2^2(Q)
    31     1.999999999999823e+03   # meL(Q)
    32     1.999999999999824e+03   # mmuL(Q)
    33     1.999999999999847e+03   # mtauL(Q)
    34     2.000000000000675e+03   # meR(Q)
    35     2.000000000000674e+03   # mmuR(Q)
    36     2.000000000000721e+03   # mtauR(Q)
    41     1.999999999951717e+03   # mqL1(Q)
    42     1.999999999951717e+03   # mqL2(Q)
    43     1.999999999916710e+03   # mqL3(Q)
    44     1.999999999951133e+03   # muR(Q)
    45     1.999999999951132e+03   # mcR(Q)
    46     9.999999762399332e+01   # mtR(Q)
    47     1.999999999951488e+03   # mdR(Q)
    48     1.999999999951488e+03   # msR(Q)
    49     1.999999999950468e+03   # mbR(Q)
Block au Q= 5.958556422655115e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.187934580145291e-07   # Ac(Q)MSSM DRbar
  3  3     1.884168413145040e-07   # At(Q)MSSM DRbar
Block ad Q= 5.958556422655115e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     5.180659227791566e-08   # As(Q)MSSM DRbar
  3  3     7.332722716885457e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.958556422655115e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.012414581197142e-09   # Amu(Q)MSSM DRbar
  3  3     2.010878004883606e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.54548737E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.68727334E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.29981255E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99401291E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.56937925E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.45687262E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99990543E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.53487434E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.71657857E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.43940643E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99484401E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.55048906E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.50936581E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99964906E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.54548657E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.68586438E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.29976892E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99401437E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.34460100E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.91699934E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.14199199E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.85796884E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.53487405E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.71648021E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.43896979E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99484455E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.55048901E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.50838268E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99964916E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   7.19771997E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.10111884E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.82554475E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.57119468E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.40944875E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.17565189E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.35614419E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.32558717E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      4.76700303E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      5.22957497E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.28964962E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.36212909E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.61382120E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.62194354E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.59146473E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95375447E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.97624450E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68252945E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.98973876E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.01026124E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58154699E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48288378E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25423990E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74576010E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68262068E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.98932881E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.01067119E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58464890E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.59836606E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99440163E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48295643E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25437877E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74562123E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.23008504E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70566599E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29433401E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.53109477E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44213675E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55786325E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51442957E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29522297E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70477703E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.30522864E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99863847E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99863847E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.36153072E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.36153072E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.26809295E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.00868942E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.00868942E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.19085376E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.05426477E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.05426477E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.05426810E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.60194477E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.60194477E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.60194477E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.60194477E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.74153017E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.74153017E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.74153017E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.74153017E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      6.27803791E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      6.27803791E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99942038E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99942038E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.74140022E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.74140022E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.01135390E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.61958118E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.61958118E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.61958118E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.61958118E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.46219459E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      4.46219459E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.83294334E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.83294334E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.77193718E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.77193718E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.07589598E-04    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.07589598E-04    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      4.46065743E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      4.46065743E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.83229151E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.83229151E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.76555127E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.76555127E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.07075493E-04    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.07075493E-04    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.34895878E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.34895878E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      1.99543269E-06    2       2000005        -5             # BR(~chi_30    -> ~b_2       bbar      )
      1.99543269E-06    2      -2000005         5             # BR(~chi_30    -> ~b_2bar    b         )
      4.97644201E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97644201E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.87240673E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.87240673E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.61893079E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.61893079E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.27242154E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.27242154E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.87236631E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.87236631E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.61891336E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.61891336E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.27242154E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.27242154E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.01201780E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.01201780E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.89490400E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.89490400E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.26344606E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.26344606E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000035   3.03003162E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.75973448E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70180941E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70180941E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70180941E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.33844930E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.33844930E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.33844930E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19707244E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19707244E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.06648459E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.06648459E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.06648459E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.06648459E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.22140313E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.22140313E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.54073824E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.54073824E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      8.07566386E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      8.07566386E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.91331149E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.91331149E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.22215499E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.22215499E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.63680222E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.63680222E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      8.07147333E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      8.07147333E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.91245009E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.91245009E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.17618100E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.17618100E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.77700224E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.77700224E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68880033E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68880033E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.86817377E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.86817377E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.67490124E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.67490124E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.84239935E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.84239935E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.86848794E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.86848794E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.67517734E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.67517734E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.84239935E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.84239935E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.31230535E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.31230535E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.09042124E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.09042124E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.82512571E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.82512571E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36442514E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97754784E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.06271373E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.06271373E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19740250E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.98056462E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16396874E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.40733628E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24582431E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.62915561E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.62915561E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.62915561E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.91077748E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.91077748E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.91077748E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.32441345E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.33446482E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.30280374E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.32560580E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.33311472E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.99009896E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57292695E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.70012942E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.02654604E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.02439331E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.02659136E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.02439168E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.03684346E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.32298953E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.63203455E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.63525671E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.43230917E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57973489E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.14707154E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05927657E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40202988E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60680658E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      4.96901849E-02    2            21        21             # BR(h0         -> g          g         )
      5.77549652E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      3.68544036E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76697403E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81610970E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71591355E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41593819E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21491378E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96944888E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12274675E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.21039522E-05    2            21        21             # BR(H0         -> g          g         )
      1.00389768E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.70544424E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.43146689E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45343316E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.21815358E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67979200E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88442423E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56811778E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57172879E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19264143E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06568628E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14997083E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99456031E-04    2            21        21             # BR(A0         -> g          g         )
      1.68056348E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.56501541E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65258478E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94351609E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75721177E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09857234E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15927258E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.64662640E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   7.19771997E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.10111884E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.82554475E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.57119468E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.40944875E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.130 <==
# gg production cross-section/pb: 1056.504190
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.987446002005564e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.043987838767394e+01   # MW
        25     1.082833398990803e+02   # h0
        35     2.000270938320204e+03   # H0
        36     2.000002204119771e+03   # A0
        37     2.001244206862488e+03   # H+
   1000021     1.814077577126484e+02   # ~g
   1000022     1.944144090067357e+03   # ~neutralino(1)
   1000023    -2.006335416686175e+03   # ~neutralino(2)
   1000024     1.952211101234452e+03   # ~chargino(1)
   1000025     2.021498633879748e+03   # ~neutralino(3)
   1000035     2.082566855654344e+03   # ~neutralino(4)
   1000037     2.074824757243834e+03   # ~chargino(2)
   1000001     2.016983362093072e+03   # ~d_L
   1000002     2.015591506986211e+03   # ~u_L
   1000003     2.016983362093072e+03   # ~s_L
   1000004     2.015591506986211e+03   # ~c_L
   1000005     2.001320312231331e+03   # ~b_1
   1000006     2.475091935955979e+02   # ~t_1
   1000011     1.995406641246128e+03   # ~e_L
   1000012     1.993530547868927e+03   # ~nue_L
   1000013     1.995406704771183e+03   # ~mu_L
   1000014     1.993530547868927e+03   # ~numu_L
   1000015     1.989010971804702e+03   # ~stau_1
   1000016     1.993629868478491e+03   # ~nu_tau_L
   2000001     2.020586392641359e+03   # ~d_R
   2000002     2.018021654898883e+03   # ~u_R
   2000003     2.020586392641359e+03   # ~s_R
   2000004     2.018021654898883e+03   # ~c_R
   2000005     2.028300340544237e+03   # ~b_2
   2000006     2.013573647163493e+03   # ~t_2
   2000011     2.000615887199223e+03   # ~e_R
   2000013     2.000615887199223e+03   # ~mu_R
   2000015     2.007239024397901e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.030247237860278e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.325223782181889e-01   # N_{1,1}
  1  2    -5.723245011265022e-01   # N_{1,2}
  1  3     5.367335169416252e-01   # N_{1,3}
  1  4    -5.232500981231577e-01   # N_{1,4}
  2  1    -7.036773788518389e-03   # N_{2,1}
  2  2     1.226064002508191e-02   # N_{2,2}
  2  3     7.068697671867341e-01   # N_{2,3}
  2  4     7.072024411427021e-01   # N_{2,4}
  3  1     8.552968906051228e-01   # N_{3,1}
  3  2     5.178907448019900e-01   # N_{3,2}
  3  3     1.108878292572923e-02   # N_{3,3}
  3  4    -1.155180777518462e-02   # N_{3,4}
  4  1    -3.972991073737489e-01   # N_{4,1}
  4  2     6.356756394301387e-01   # N_{4,2}
  4  3     4.605749699257142e-01   # N_{4,3}
  4  4    -4.753320921135393e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.510097848059452e-01   # U_{1,1}
  1  2     7.590693381285513e-01   # U_{1,2}
  2  1    -7.590693381285513e-01   # U_{2,1}
  2  2    -6.510097848059452e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.697278428181043e-01   # V_{1,1}
  1  2     7.426066364867800e-01   # V_{1,2}
  2  1    -7.426066364867800e-01   # V_{2,1}
  2  2    -6.697278428181043e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.699225087506256e-03   # F_{11}
  1  2     9.999775599398353e-01   # F_{12}
  2  1     9.999775599398353e-01   # F_{21}
  2  2    -6.699225087506256e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.800677551634185e-01   # F_{11}
  1  2     4.748481297442598e-01   # F_{12}
  2  1    -4.748481297442598e-01   # F_{21}
  2  2     8.800677551634185e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.065916648065430e-01   # F_{11}
  1  2     5.911090307757185e-01   # F_{12}
  2  1    -5.911090307757185e-01   # F_{21}
  2  2     8.065916648065430e-01   # F_{22}
Block gauge Q= 5.987446002005564e+02  
     1     3.599650818114798e-01   # g'(Q)MSSM DRbar
     2     6.343667505066124e-01   # g(Q)MSSM DRbar
     3     1.099044828328489e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.987446002005564e+02  
  3  3     8.834410251038148e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.987446002005564e+02  
  3  3     1.399253814967230e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.987446002005564e+02  
  3  3     1.007937021180761e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.987446002005564e+02  # Higgs mixing parameters
     1     1.999999753568683e+03   # mu(Q)MSSM DRbar
     2     9.714400165565626e+00   # tan beta(Q)MSSM DRbar
     3     2.466824788973155e+02   # higgs vev(Q)MSSM DRbar
     4     3.194441137417038e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.987446002005564e+02 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999972e+03   # M_1(Q)
     2     1.999999999999959e+03   # M_2(Q)
     3     1.300000000007779e+02   # M_3(Q)
    21    -2.063308274476459e+04   # mH1^2(Q)
    22    -3.922793644665044e+06   # mH2^2(Q)
    31     2.000000000000459e+03   # meL(Q)
    32     2.000000000000459e+03   # mmuL(Q)
    33     2.000000000000464e+03   # mtauL(Q)
    34     2.000000000000185e+03   # meR(Q)
    35     2.000000000000185e+03   # mmuR(Q)
    36     2.000000000000195e+03   # mtauR(Q)
    41     2.000000000001530e+03   # mqL1(Q)
    42     2.000000000001530e+03   # mqL2(Q)
    43     1.999999999999052e+03   # mqL3(Q)
    44     2.000000000001278e+03   # muR(Q)
    45     2.000000000001277e+03   # mcR(Q)
    46     9.999999994611645e+01   # mtR(Q)
    47     2.000000000001112e+03   # mdR(Q)
    48     2.000000000001112e+03   # msR(Q)
    49     2.000000000000048e+03   # mbR(Q)
Block au Q= 5.987446002005564e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.497055238504903e-08   # Ac(Q)MSSM DRbar
  3  3     3.123534190044389e-08   # At(Q)MSSM DRbar
Block ad Q= 5.987446002005564e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.390055534637316e-08   # As(Q)MSSM DRbar
  3  3     3.826279703710372e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.987446002005564e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -4.369334738596025e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.13705998E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.60183859E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.55026497E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99584788E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13847854E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.29096274E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993709E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.13627111E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.64196089E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.74820375E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99638321E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13715751E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.35898412E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99976410E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.13705990E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.60115292E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.55024370E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99584859E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.93065986E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.70963129E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.89679932E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10316358E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.13627108E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.64191306E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.74608496E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99638347E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13715750E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.35850396E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99976415E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.30755351E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.05536746E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.35547279E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.63287790E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.35266184E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.75860836E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.61499569E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.05892166E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.49423700E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.50260682E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.84763593E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12042775E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.56264633E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.05300435E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.23213359E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97426506E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.20917162E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68149414E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99278179E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00721821E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58747926E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48302541E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25137386E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74862614E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68158476E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99237407E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00762593E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.59055309E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.53923784E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99446076E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48309719E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25151113E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74848887E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22582456E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70164466E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29835534E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.57037278E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.45269353E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.54730647E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51423420E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29189957E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70810043E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   9.62990385E-08   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   7.16840728E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      2.87578292E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      2.87578292E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.17951324E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.09448017E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.09448017E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.09643456E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.63643318E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.63643318E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.63643318E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.63643318E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.79726245E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.79726245E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.79726245E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.79726245E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99952488E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99952488E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.25545606E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.25545606E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00564547E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.50983446E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.50983446E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.50983446E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.50983446E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.62763914E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      3.62763914E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.08634675E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      2.08634675E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      5.95747856E-06    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      5.95747856E-06    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      3.61417472E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      3.61417472E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.02098322E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.02098322E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      5.40135010E-06    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      5.40135010E-06    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      5.30401857E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      5.30401857E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97894918E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97894918E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.84558381E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.84558381E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.60508938E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.60508938E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.28926232E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.28926232E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.84554359E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.84554359E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.60507170E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.60507170E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.28926232E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.28926232E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      3.98693192E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.98693192E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.76211426E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.76211426E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.28018503E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.28018503E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      4.81686653E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.81686653E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.02086804E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.48631461E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.67751364E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.67751364E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.67751364E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.28791548E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.28791548E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.28791548E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.18654818E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.18654818E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07221725E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07221725E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07221725E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07221725E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.99294591E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.99294591E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.27688826E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.27688826E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.99247344E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.99247344E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.39651613E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.39651613E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.99801830E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.99801830E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.34606991E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.34606991E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.98841448E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.98841448E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.39551082E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.39551082E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.15305168E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.15305168E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.61458442E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.61458442E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70377095E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70377095E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88268365E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88268365E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.67420505E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.67420505E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.86431837E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.86431837E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88300065E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88300065E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.67448444E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.67448444E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.86431837E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.86431837E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.31640504E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.31640504E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10032876E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10032876E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.84716516E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.84716516E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.37226065E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92217741E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.83511858E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.83511858E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.11977779E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.97137226E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16762964E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.17307735E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24743947E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.54600859E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.54600859E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.54600859E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.96580699E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.96580699E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.96580699E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.65936707E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.65371648E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.66011758E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.65244963E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.08985925E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60705909E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.93815333E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03029220E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.02831470E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03033800E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.02831309E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04073895E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.32573465E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.66733585E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.61613060E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.45812566E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57506822E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13291533E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05053642E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40273027E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60907343E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.04929709E-02    2            21        21             # BR(h0         -> g          g         )
      5.90083739E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.33724194E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77502379E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80812479E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71329307E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.39774618E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21335518E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95820104E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11956533E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20825472E-05    2            21        21             # BR(H0         -> g          g         )
      1.00412435E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.94762735E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.91712385E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44653308E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.37495359E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67912815E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88293772E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56627892E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56834200E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19151152E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06359157E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14937834E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99301338E-04    2            21        21             # BR(A0         -> g          g         )
      1.67969591E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.07644969E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65192205E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94198387E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75265199E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09643625E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15866840E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.16339043E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.30755351E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.05536746E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.35547279E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.63287790E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.35266184E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.217 <==
# gg production cross-section/pb: 81.627251
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.983854954036894e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.043610014767215e+01   # MW
        25     1.084152889491640e+02   # h0
        35     2.000266260039560e+03   # H0
        36     2.000000979691613e+03   # A0
        37     2.001244797187820e+03   # H+
   1000021     2.861690814217773e+02   # ~g
   1000022     1.944126537350348e+03   # ~neutralino(1)
   1000023    -2.006294582932210e+03   # ~neutralino(2)
   1000024     1.952191508007512e+03   # ~chargino(1)
   1000025     2.021514298346758e+03   # ~neutralino(3)
   1000035     2.082551965394557e+03   # ~neutralino(4)
   1000037     2.074809688033719e+03   # ~chargino(2)
   1000001     2.016247790126710e+03   # ~d_L
   1000002     2.014856150552913e+03   # ~u_L
   1000003     2.016247790126710e+03   # ~s_L
   1000004     2.014856150552913e+03   # ~c_L
   1000005     2.000661482931796e+03   # ~b_1
   1000006     2.525861990119446e+02   # ~t_1
   1000011     1.995395686931435e+03   # ~e_L
   1000012     1.993519400715986e+03   # ~nue_L
   1000013     1.995395750595788e+03   # ~mu_L
   1000014     1.993519400715986e+03   # ~numu_L
   1000015     1.989002063663843e+03   # ~stau_1
   1000016     1.993618804242820e+03   # ~nu_tau_L
   2000001     2.019861449855396e+03   # ~d_R
   2000002     2.017292880660297e+03   # ~u_R
   2000003     2.019861449855396e+03   # ~s_R
   2000004     2.017292880660297e+03   # ~c_R
   2000005     2.027517060196894e+03   # ~b_2
   2000006     2.012843591824773e+03   # ~t_2
   2000011     2.000614064210806e+03   # ~e_R
   2000013     2.000614064210806e+03   # ~mu_R
   2000015     2.007235338628972e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.030084408065502e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.323928675154856e-01   # N_{1,1}
  1  2    -5.722472720692122e-01   # N_{1,2}
  1  3     5.368147178249288e-01   # N_{1,3}
  1  4    -5.233335456099866e-01   # N_{1,4}
  2  1    -7.036525161679298e-03   # N_{2,1}
  2  2     1.226121947563273e-02   # N_{2,2}
  2  3     7.068697696267068e-01   # N_{2,3}
  2  4     7.072024311316426e-01   # N_{2,4}
  3  1     8.552916151681355e-01   # N_{3,1}
  3  2     5.178963997891068e-01   # N_{3,2}
  3  3     1.115807305313497e-02   # N_{3,3}
  3  4    -1.162194107300494e-02   # N_{3,4}
  4  1    -3.974188243673966e-01   # N_{4,1}
  4  2     6.357405454993391e-01   # N_{4,2}
  4  3     4.604786476267594e-01   # N_{4,3}
  4  4    -4.752385210885896e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.508741908109361e-01   # U_{1,1}
  1  2     7.591856082251620e-01   # U_{1,2}
  2  1    -7.591856082251620e-01   # U_{2,1}
  2  2    -6.508741908109361e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.695955003899718e-01   # V_{1,1}
  1  2     7.427259695590988e-01   # V_{1,2}
  2  1    -7.427259695590988e-01   # V_{2,1}
  2  2    -6.695955003899718e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.881994192284440e-03   # F_{11}
  1  2     9.999763187975690e-01   # F_{12}
  2  1     9.999763187975690e-01   # F_{21}
  2  2    -6.881994192284440e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.800900392277071e-01   # F_{11}
  1  2     4.748068268803355e-01   # F_{12}
  2  1    -4.748068268803355e-01   # F_{21}
  2  2     8.800900392277071e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.067237728757711e-01   # F_{11}
  1  2     5.909287218244526e-01   # F_{12}
  2  1    -5.909287218244526e-01   # F_{21}
  2  2     8.067237728757711e-01   # F_{22}
Block gauge Q= 5.983854954036894e+02  
     1     3.599489416970403e-01   # g'(Q)MSSM DRbar
     2     6.343606601805913e-01   # g(Q)MSSM DRbar
     3     1.090342485076162e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.983854954036894e+02  
  3  3     8.819802375109573e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.983854954036894e+02  
  3  3     1.391439238290288e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.983854954036894e+02  
  3  3     1.008079212957536e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.983854954036894e+02  # Higgs mixing parameters
     1     1.999999830738255e+03   # mu(Q)MSSM DRbar
     2     9.715832628127032e+00   # tan beta(Q)MSSM DRbar
     3     2.466856975350713e+02   # higgs vev(Q)MSSM DRbar
     4     3.192039442499899e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.983854954036894e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000003e+03   # M_1(Q)
     2     2.000000000000027e+03   # M_2(Q)
     3     2.170000000011496e+02   # M_3(Q)
    21    -2.028340109548503e+04   # mH1^2(Q)
    22    -3.922386236794908e+06   # mH2^2(Q)
    31     2.000000000000400e+03   # meL(Q)
    32     2.000000000000400e+03   # mmuL(Q)
    33     2.000000000000406e+03   # mtauL(Q)
    34     2.000000000000207e+03   # meR(Q)
    35     2.000000000000207e+03   # mmuR(Q)
    36     2.000000000000219e+03   # mtauR(Q)
    41     1.999999999999444e+03   # mqL1(Q)
    42     1.999999999999444e+03   # mqL2(Q)
    43     1.999999999995500e+03   # mqL3(Q)
    44     1.999999999999198e+03   # muR(Q)
    45     1.999999999999198e+03   # mcR(Q)
    46     9.999999984354351e+01   # mtR(Q)
    47     1.999999999999064e+03   # mdR(Q)
    48     1.999999999999064e+03   # msR(Q)
    49     1.999999999998057e+03   # mbR(Q)
Block au Q= 5.983854954036894e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.452892528470389e-08   # Ac(Q)MSSM DRbar
  3  3     5.061017064344311e-08   # At(Q)MSSM DRbar
Block ad Q= 5.983854954036894e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.330000746095308e-08   # As(Q)MSSM DRbar
  3  3     4.137999134096919e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.983854954036894e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     0.000000000000000e+00   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.10922861E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.60924630E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.55859486E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99583214E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.11071532E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.32890447E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993671E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.10842042E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.64835040E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.79826075E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99637182E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10935431E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.37159011E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99976284E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.10922853E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.60854347E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.55857305E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99583287E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90260400E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.69468441E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.83783220E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16213085E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.10842039E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.64830138E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.79608838E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99637208E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10935431E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.37109812E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99976289E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.27977195E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.04641649E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.45737348E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.60320495E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.38131667E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.73051222E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.59078304E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.27012572E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.43839443E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.55823940E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.00496095E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09246642E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.56661229E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.13621049E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.26299331E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97309414E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.47208762E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68155007E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99239025E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00760975E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58665708E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48288935E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25173860E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74826140E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68164076E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99198226E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00801774E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58973441E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.54674465E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99445326E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48296123E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25187607E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74812393E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22630744E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70219657E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29780343E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.56505656E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.45120953E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.54879047E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51413482E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29232016E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70767984E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.49789780E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   7.04077158E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      2.94453559E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      2.94453559E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.16956713E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.09273617E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.09273617E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.09473048E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.63505694E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.63505694E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.63505694E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.63505694E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.79509021E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.79509021E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.79509021E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.79509021E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99952096E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99952096E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.28487127E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.28487127E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00456520E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.53429612E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.53429612E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.53429612E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.53429612E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.93990916E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      4.93990916E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.65272494E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      2.65272494E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      8.80128258E-06    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      8.80128258E-06    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      4.92631291E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      4.92631291E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.58755471E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.58755471E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      8.25520389E-06    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      8.25520389E-06    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      5.71828725E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      5.71828725E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97861640E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97861640E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.85404227E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.85404227E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.60961283E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.60961283E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.28894923E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.28894923E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.85400195E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.85400195E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.60959516E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.60959516E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.28894923E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.28894923E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      3.99724761E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.99724761E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.79377396E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.79377396E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.27987532E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.27987532E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      4.86264114E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.86264114E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.01548587E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.51277964E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.68601152E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.68601152E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.68601152E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.30504291E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.30504291E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.30504291E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19028215E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19028215E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07376692E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07376692E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07376692E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07376692E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.20453658E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.20453658E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.35955962E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.35955962E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.12950907E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.12950907E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.43063597E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.43063597E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.20976229E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.20976229E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.43045782E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.43045782E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.12543184E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.12543184E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.42963530E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.42963530E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.28081411E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.28081411E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.75648412E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.75648412E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70233563E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70233563E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88487763E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88487763E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.67784875E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.67784875E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.87839349E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.87839349E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88519495E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88519495E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.67812831E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.67812831E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.87839349E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.87839349E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.31871859E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.31871859E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10352318E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10352318E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.86119451E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.86119451E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36819645E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92352423E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.76750578E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.76750578E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.12521098E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.96598934E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16965082E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.18166600E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24991837E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.57017519E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.57017519E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.57017519E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.96298562E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.96298562E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.96298562E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.70245832E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.69762456E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.70323595E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.69634938E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.14670490E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60424173E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.98868914E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03206321E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03005957E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03210905E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03005795E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04251486E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.33938375E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.67065072E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.68289166E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46069917E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57422902E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13327119E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04887684E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40260781E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60876529E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.06289363E-02    2            21        21             # BR(h0         -> g          g         )
      5.92104135E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.43132678E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77588189E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80775392E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71162080E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.39690123E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21235792E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95767724E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11941718E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20345738E-05    2            21        21             # BR(H0         -> g          g         )
      1.00353189E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.90886523E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.83939212E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44436743E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.40654228E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67918338E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88316369E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56655845E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56885684E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19168325E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06390980E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14946836E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99324978E-04    2            21        21             # BR(A0         -> g          g         )
      1.67982829E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.99871280E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65197693E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94221682E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75334512E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09676076E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15876018E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.08484309E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.27977195E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.04641649E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.45737348E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.60320495E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.38131667E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.304 <==
# gg production cross-section/pb: 12.949676
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.980022467920510e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048276936956212e+01   # MW
        25     1.085670460905739e+02   # h0
        35     2.000261113039630e+03   # H0
        36     2.000000799571691e+03   # A0
        37     2.001246168007833e+03   # H+
   1000021     3.853970871153001e+02   # ~g
   1000022     1.944111250129299e+03   # ~neutralino(1)
   1000023    -2.006252515136616e+03   # ~neutralino(2)
   1000024     1.952175257485484e+03   # ~chargino(1)
   1000025     2.021531016930273e+03   # ~neutralino(3)
   1000035     2.082531342824607e+03   # ~neutralino(4)
   1000037     2.074785757836037e+03   # ~chargino(2)
   1000001     2.015445725634294e+03   # ~d_L
   1000002     2.014055097408461e+03   # ~u_L
   1000003     2.015445725634294e+03   # ~s_L
   1000004     2.014055097408461e+03   # ~c_L
   1000005     1.999941153789111e+03   # ~b_1
   1000006     2.575669581214420e+02   # ~t_1
   1000011     1.995384506482316e+03   # ~e_L
   1000012     1.993508831004641e+03   # ~nue_L
   1000013     1.995384569641333e+03   # ~mu_L
   1000014     1.993508831004641e+03   # ~numu_L
   1000015     1.988993038181652e+03   # ~stau_1
   1000016     1.993608335215828e+03   # ~nu_tau_L
   2000001     2.019070233384924e+03   # ~d_R
   2000002     2.016497573803514e+03   # ~u_R
   2000003     2.019070233384924e+03   # ~s_R
   2000004     2.016497573803514e+03   # ~c_R
   2000005     2.026664965254621e+03   # ~b_2
   2000006     2.012048045922193e+03   # ~t_2
   2000011     2.000611899566813e+03   # ~e_R
   2000013     2.000611899566813e+03   # ~mu_R
   2000015     2.007231277538388e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029945863913780e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.322776094992025e-01   # N_{1,1}
  1  2    -5.721638241839945e-01   # N_{1,2}
  1  3     5.368943462363971e-01   # N_{1,3}
  1  4    -5.234162870030262e-01   # N_{1,4}
  2  1    -7.036661696772668e-03   # N_{2,1}
  2  2     1.226050019354087e-02   # N_{2,2}
  2  3     7.068698011767907e-01   # N_{2,3}
  2  4     7.072024107081747e-01   # N_{2,4}
  3  1     8.552435532574107e-01   # N_{3,1}
  3  2     5.179710876006262e-01   # N_{3,2}
  3  3     1.126339585251201e-02   # N_{3,3}
  3  4    -1.172829635251504e-02   # N_{3,4}
  4  1    -3.976185863730455e-01   # N_{4,1}
  4  2     6.357548197536339e-01   # N_{4,2}
  4  3     4.603831893950360e-01   # N_{4,3}
  4  4    -4.751448072463590e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.507458310383144e-01   # U_{1,1}
  1  2     7.592956363540183e-01   # U_{1,2}
  2  1    -7.592956363540183e-01   # U_{2,1}
  2  2    -6.507458310383144e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.694682319742904e-01   # V_{1,1}
  1  2     7.428406870771267e-01   # V_{1,2}
  2  1    -7.428406870771267e-01   # V_{2,1}
  2  2    -6.694682319742904e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.958433126465714e-03   # F_{11}
  1  2     9.999757898111457e-01   # F_{12}
  2  1     9.999757898111457e-01   # F_{21}
  2  2    -6.958433126465714e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.802704953691242e-01   # F_{11}
  1  2     4.744721856785672e-01   # F_{12}
  2  1    -4.744721856785672e-01   # F_{21}
  2  2     8.802704953691242e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.068540021916679e-01   # F_{11}
  1  2     5.907508943262701e-01   # F_{12}
  2  1    -5.907508943262701e-01   # F_{21}
  2  2     8.068540021916679e-01   # F_{22}
Block gauge Q= 5.980022467920510e+02  
     1     3.599466341143545e-01   # g'(Q)MSSM DRbar
     2     6.342747818747355e-01   # g(Q)MSSM DRbar
     3     1.084689860118448e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.980022467920510e+02  
  3  3     8.804081862444075e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.980022467920510e+02  
  3  3     1.383334955202775e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.980022467920510e+02  
  3  3     1.008189315370178e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.980022467920510e+02  # Higgs mixing parameters
     1     1.999999749317437e+03   # mu(Q)MSSM DRbar
     2     9.717143623507042e+00   # tan beta(Q)MSSM DRbar
     3     2.466938311455696e+02   # higgs vev(Q)MSSM DRbar
     4     3.190086641448926e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.980022467920510e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000029e+03   # M_1(Q)
     2     2.000000000000085e+03   # M_2(Q)
     3     3.040000000014930e+02   # M_3(Q)
    21    -1.991484367497742e+04   # mH1^2(Q)
    22    -3.921954214742686e+06   # mH2^2(Q)
    31     2.000000000000348e+03   # meL(Q)
    32     2.000000000000348e+03   # mmuL(Q)
    33     2.000000000000355e+03   # mtauL(Q)
    34     2.000000000000236e+03   # meR(Q)
    35     2.000000000000236e+03   # mmuR(Q)
    36     2.000000000000250e+03   # mtauR(Q)
    41     1.999999999996670e+03   # mqL1(Q)
    42     1.999999999996669e+03   # mqL2(Q)
    43     1.999999999990776e+03   # mqL3(Q)
    44     1.999999999996415e+03   # muR(Q)
    45     1.999999999996415e+03   # mcR(Q)
    46     9.999999970798005e+01   # mtR(Q)
    47     1.999999999996316e+03   # mdR(Q)
    48     1.999999999996316e+03   # msR(Q)
    49     1.999999999995335e+03   # mbR(Q)
Block au Q= 5.980022467920510e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.376505092368936e-08   # Ac(Q)MSSM DRbar
  3  3     6.850409187928540e-08   # At(Q)MSSM DRbar
Block ad Q= 5.980022467920510e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.355610692869253e-08   # As(Q)MSSM DRbar
  3  3     4.489062560088821e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.980022467920510e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     2.242539254648418e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07198447E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.63506960E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.57845345E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99578646E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07355677E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.41492872E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993585E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07115127E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.67334035E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      9.92042217E-05    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99633461E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.07214400E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.40203767E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99975979E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07198439E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.63434234E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.57843088E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99578721E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86512605E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.69235118E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.75591061E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.24405246E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07115124E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.67328962E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      9.91817389E-05    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99633489E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.07214400E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.40152876E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99975984E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.24220883E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.08926136E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.52911920E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.56324600E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.42055388E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.69325422E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.58946820E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.39703946E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.36005632E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.63645161E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.02477674E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05505078E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.58936881E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.19898866E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.30558362E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97199750E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.67407518E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68135954E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99204166E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00795834E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58581548E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48252489E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25196848E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74803152E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68145013E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99163396E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00836604E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58889183E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.54641262E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99445359E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48259672E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25210586E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74789414E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22636082E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70295064E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29704936E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.56230997E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44934536E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55065464E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51376408E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29252802E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70747198E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.23545694E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.75751765E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.08642665E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.08642665E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.17930756E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.09939663E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.09939663E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.10144568E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.64124152E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.64124152E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.64124152E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.64124152E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.79882319E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.79882319E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.79882319E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.79882319E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99951694E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99951694E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.30585474E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.30585474E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00227934E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.59861817E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.59861817E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.59861817E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.59861817E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      6.65553876E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      6.65553876E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      3.36182979E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      3.36182979E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.25317754E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.25317754E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      6.64167588E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      6.64167588E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      3.29649800E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      3.29649800E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.19918966E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.19918966E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      6.23544007E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      6.23544007E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97816150E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97816150E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.87155470E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.87155470E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.61411687E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.61411687E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.35531356E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.35531356E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.87151427E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.87151427E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.61409921E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.61409921E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.35531356E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.35531356E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.01612018E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.01612018E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.83701396E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.83701396E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.34577216E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.34577216E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      4.92470039E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.92470039E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.01948889E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.53484284E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70445634E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70445634E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70445634E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.33712480E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.33712480E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.33712480E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19883909E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19883909E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07342056E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07342056E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07342056E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07342056E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.44163787E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.44163787E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.43651792E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.43651792E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.29024809E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.29024809E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.46209760E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.46209760E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.44703117E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.44703117E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.50931399E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.50931399E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.28614564E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.28614564E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.46110794E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.46110794E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.43230536E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.43230536E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.90965179E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.90965179E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70116050E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70116050E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89382264E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89382264E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.67464077E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.67464077E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.89033914E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.89033914E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89414014E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89414014E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.67492061E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.67492061E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.89033914E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.89033914E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32312700E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32312700E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10458268E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10458268E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.87309465E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.87309465E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.37367790E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92676175E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.60549055E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.60549055E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.12799531E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.97044450E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17072006E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.18919117E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25013278E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.60046103E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.60046103E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.60046103E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.96365873E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.96365873E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.96365873E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.75128723E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.74739882E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.75209402E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.74611381E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.20855312E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60140490E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.04511904E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03472417E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03270326E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03477001E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03270165E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04516823E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.35946984E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.67636336E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.72364352E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46073990E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57330529E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13333444E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04706028E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40250502E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60851820E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.07810294E-02    2            21        21             # BR(h0         -> g          g         )
      5.94200076E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.53677562E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77136681E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80785771E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71075253E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.39713770E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21183985E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95782240E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11945823E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20075652E-05    2            21        21             # BR(H0         -> g          g         )
      1.00322920E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.87661327E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.77462202E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44332045E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.41866077E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67467335E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88335522E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56679538E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56929320E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19182884E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06417972E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14954470E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99344888E-04    2            21        21             # BR(A0         -> g          g         )
      1.67993999E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.93281639E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64750016E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94241439E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75393307E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09703617E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15883808E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.01821114E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.24220883E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.08926136E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.52911920E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.56324600E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.42055388E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.391 <==
# gg production cross-section/pb: 2.923989
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.976455610404049e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048142726288393e+01   # MW
        25     1.087118797534160e+02   # h0
        35     2.000257477728354e+03   # H0
        36     2.000000419938403e+03   # A0
        37     2.001247646931738e+03   # H+
   1000021     4.811348865426813e+02   # ~g
   1000022     1.944090943439786e+03   # ~neutralino(1)
   1000023    -2.006211257604399e+03   # ~neutralino(2)
   1000024     1.952153277425416e+03   # ~chargino(1)
   1000025     2.021546592749401e+03   # ~neutralino(3)
   1000035     2.082518746378477e+03   # ~neutralino(4)
   1000037     2.074772683562230e+03   # ~chargino(2)
   1000001     2.014535736521908e+03   # ~d_L
   1000002     2.013145358776272e+03   # ~u_L
   1000003     2.014535736521908e+03   # ~s_L
   1000004     2.013145358776272e+03   # ~c_L
   1000005     1.999109719452818e+03   # ~b_1
   1000006     2.617417288670482e+02   # ~t_1
   1000011     1.995373779889899e+03   # ~e_L
   1000012     1.993497796700321e+03   # ~nue_L
   1000013     1.995373843190234e+03   # ~mu_L
   1000014     1.993497796700321e+03   # ~numu_L
   1000015     1.988984484984389e+03   # ~stau_1
   1000016     1.993597391466477e+03   # ~nu_tau_L
   2000001     2.018171186968468e+03   # ~d_R
   2000002     2.015594807111102e+03   # ~u_R
   2000003     2.018171186968468e+03   # ~s_R
   2000004     2.015594807111102e+03   # ~c_R
   2000005     2.025706218405769e+03   # ~b_2
   2000006     2.011143209018091e+03   # ~t_2
   2000011     2.000609851063290e+03   # ~e_R
   2000013     2.000609851063290e+03   # ~mu_R
   2000015     2.007227267697017e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029829802360774e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.321489462237162e-01   # N_{1,1}
  1  2    -5.720863262588725e-01   # N_{1,2}
  1  3     5.369755682906719e-01   # N_{1,3}
  1  4    -5.234993332269026e-01   # N_{1,4}
  2  1    -7.036628866486924e-03   # N_{2,1}
  2  2     1.226145072050976e-02   # N_{2,2}
  2  3     7.068697879456859e-01   # N_{2,3}
  2  4     7.072024077801524e-01   # N_{2,4}
  3  1     8.552384579526393e-01   # N_{3,1}
  3  2     5.179764451896559e-01   # N_{3,2}
  3  3     1.133159341111549e-02   # N_{3,3}
  3  4    -1.179734115146571e-02   # N_{3,4}
  4  1    -3.977370279662956e-01   # N_{4,1}
  4  2     6.358201745482310e-01   # N_{4,2}
  4  3     4.602867985716037e-01   # N_{4,3}
  4  4    -4.750516027577419e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.506100395004772e-01   # U_{1,1}
  1  2     7.594119939144940e-01   # U_{1,2}
  2  1    -7.594119939144940e-01   # U_{2,1}
  2  2    -6.506100395004772e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.693362441283026e-01   # V_{1,1}
  1  2     7.429596168677119e-01   # V_{1,2}
  2  1    -7.429596168677119e-01   # V_{2,1}
  2  2    -6.693362441283026e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.959178043748022e-03   # F_{11}
  1  2     9.999757846272855e-01   # F_{12}
  2  1     9.999757846272855e-01   # F_{21}
  2  2    -6.959178043748022e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.805128106204341e-01   # F_{11}
  1  2     4.740223521452376e-01   # F_{12}
  2  1    -4.740223521452376e-01   # F_{21}
  2  2     8.805128106204341e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.069816466479399e-01   # F_{11}
  1  2     5.905765166118438e-01   # F_{12}
  2  1    -5.905765166118438e-01   # F_{21}
  2  2     8.069816466479399e-01   # F_{22}
Block gauge Q= 5.976455610404049e+02  
     1     3.599298044759078e-01   # g'(Q)MSSM DRbar
     2     6.342673008478323e-01   # g(Q)MSSM DRbar
     3     1.080489090361374e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.976455610404049e+02  
  3  3     8.789284254059028e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.976455610404049e+02  
  3  3     1.375576072078160e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.976455610404049e+02  
  3  3     1.008262356623204e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.976455610404049e+02  # Higgs mixing parameters
     1     1.999999789792616e+03   # mu(Q)MSSM DRbar
     2     9.718301950202017e+00   # tan beta(Q)MSSM DRbar
     3     2.467058600817150e+02   # higgs vev(Q)MSSM DRbar
     4     3.188303696936386e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.976455610404049e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000052e+03   # M_1(Q)
     2     2.000000000000140e+03   # M_2(Q)
     3     3.910000000018169e+02   # M_3(Q)
    21    -1.950613142350967e+04   # mH1^2(Q)
    22    -3.921509502119155e+06   # mH2^2(Q)
    31     2.000000000000295e+03   # meL(Q)
    32     2.000000000000295e+03   # mmuL(Q)
    33     2.000000000000303e+03   # mtauL(Q)
    34     2.000000000000271e+03   # meR(Q)
    35     2.000000000000271e+03   # mmuR(Q)
    36     2.000000000000288e+03   # mtauR(Q)
    41     1.999999999993216e+03   # mqL1(Q)
    42     1.999999999993216e+03   # mqL2(Q)
    43     1.999999999984949e+03   # mqL3(Q)
    44     1.999999999992943e+03   # muR(Q)
    45     1.999999999992942e+03   # mcR(Q)
    46     9.999999954187713e+01   # mtR(Q)
    47     1.999999999992883e+03   # mdR(Q)
    48     1.999999999992883e+03   # msR(Q)
    49     1.999999999991913e+03   # mbR(Q)
Block au Q= 5.976455610404049e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.267998537288325e-08   # Ac(Q)MSSM DRbar
  3  3     8.538637067441126e-08   # At(Q)MSSM DRbar
Block ad Q= 5.976455610404049e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.421173589875348e-08   # As(Q)MSSM DRbar
  3  3     4.851849588454004e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.976455610404049e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     4.965582534924304e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02649751E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.67637031E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.60843842E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99571518E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02816936E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.54258905E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993457E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02563431E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.71376301E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.01056162E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99627567E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02669614E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.44781832E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99975522E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02649743E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.67561081E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.60841486E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99571596E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81937571E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.69731212E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.65118370E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.34877933E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02563428E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.71371002E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.01032676E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99627596E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02669613E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.44728705E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99975527E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.19619900E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.16962031E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58450088E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.51147137E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.47176666E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.64785134E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.59439011E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.47411197E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.25954905E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.73688265E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.04138681E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.00936917E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.62765945E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.24970095E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.36429748E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97084841E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.83944982E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68161237E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99166255E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00833745E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58532548E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48268119E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25234698E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74765302E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68170304E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99125460E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00874540E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58840541E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.55356704E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99444643E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48275313E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25248455E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74751545E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22700331E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70351460E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29648540E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.55774852E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44791326E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55208674E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51396039E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29296127E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70703873E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.20572994E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99995001E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99995001E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      4.99946848E-06    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      4.99946848E-06    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.32036130E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.32611583E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.32611583E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.17182326E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.09800646E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.09800646E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.10011219E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.64021180E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.64021180E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.64021180E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.64021180E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.79689058E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.79689058E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.79689058E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.79689058E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99951065E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99951065E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.34594868E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.34594868E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00142942E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.62505803E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.62505803E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.62505803E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.62505803E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      8.83955494E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      8.83955494E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.40793759E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.40793759E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      4.24772630E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      4.24772630E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.75395914E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.75395914E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      8.82551671E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      8.82551671E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.39967155E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.39967155E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      4.18249513E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      4.18249513E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.70040618E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.70040618E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      6.80348641E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      6.80348641E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97766307E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97766307E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.87959808E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.87959808E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.61821832E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.61821832E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.35770872E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.35770872E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.87955756E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.87955756E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.61820066E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.61820066E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.35770872E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.35770872E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.02563142E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.02563142E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.86712676E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.86712676E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.34815090E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.34815090E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      4.98982224E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.98982224E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.01592203E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.55868030E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.71300628E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.71300628E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.71300628E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.35412502E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.35412502E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.35412502E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20261848E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20261848E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07461598E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07461598E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07461598E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07461598E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.70461002E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.70461002E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.53808875E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.53808875E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.46113020E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.46113020E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.50386235E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.50386235E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.71019650E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.71019650E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.61303638E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.61303638E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.45700870E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.45700870E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.50288083E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.50288083E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.60026901E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.60026901E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.08258154E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.08258154E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69955021E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69955021E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89564811E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89564811E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.67726257E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.67726257E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.90120845E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.90120845E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89596580E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89596580E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.67754248E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.67754248E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.90120845E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.90120845E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32502706E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32502706E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10687462E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10687462E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.88392419E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.88392419E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36889061E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93156103E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.36517082E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.36517082E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13509987E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.96696289E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17245006E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.19519516E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25214769E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.62381136E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.62381136E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.62381136E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.96055949E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.96055949E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.96055949E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.80509156E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.80229667E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.80593270E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.80100250E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.27993353E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59813727E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.10721437E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03610352E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03405666E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03614939E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03405505E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04654747E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.37064188E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.67837448E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.80919402E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46365811E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57242691E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13326771E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04533267E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40240861E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60828696E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.09247722E-02    2            21        21             # BR(h0         -> g          g         )
      5.96354432E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.64229294E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77093552E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80827466E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71046122E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.39808762E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21166584E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95840929E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11962424E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19957205E-05    2            21        21             # BR(H0         -> g          g         )
      1.00305232E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.85015241E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.72155684E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44306886E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.41718799E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67459147E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88351515E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56699321E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56965757E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19195039E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06440506E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14960844E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99361548E-04    2            21        21             # BR(A0         -> g          g         )
      1.68003339E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.87779466E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64741993E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94257921E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75442358E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09726601E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15890309E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.96261912E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.19619900E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.16962031E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58450088E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.51147137E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.47176666E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.478 <==
# gg production cross-section/pb: 0.799182
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.973208477552134e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042029536601346e+01   # MW
        25     1.088141630332375e+02   # h0
        35     2.000254682811435e+03   # H0
        36     2.000000929338903e+03   # A0
        37     2.001250008949842e+03   # H+
   1000021     5.757804585548188e+02   # ~g
   1000022     1.944070387485068e+03   # ~neutralino(1)
   1000023    -2.006172845895488e+03   # ~neutralino(2)
   1000024     1.952130652736468e+03   # ~chargino(1)
   1000025     2.021560757172541e+03   # ~neutralino(3)
   1000035     2.082509899921752e+03   # ~neutralino(4)
   1000037     2.074764903693438e+03   # ~chargino(2)
   1000001     2.013515173440854e+03   # ~d_L
   1000002     2.012124563417342e+03   # ~u_L
   1000003     2.013515173440854e+03   # ~s_L
   1000004     2.012124563417342e+03   # ~c_L
   1000005     1.998162793517033e+03   # ~b_1
   1000006     2.646039948706208e+02   # ~t_1
   1000011     1.995364139741962e+03   # ~e_L
   1000012     1.993487194228745e+03   # ~nue_L
   1000013     1.995364203493665e+03   # ~mu_L
   1000014     1.993487194228745e+03   # ~numu_L
   1000015     1.988976770786600e+03   # ~stau_1
   1000016     1.993586876085023e+03   # ~nu_tau_L
   2000001     2.017161050304077e+03   # ~d_R
   2000002     2.014581316020449e+03   # ~u_R
   2000003     2.017161050304077e+03   # ~s_R
   2000004     2.014581316020449e+03   # ~c_R
   2000005     2.024638838435803e+03   # ~b_2
   2000006     2.010126611121086e+03   # ~t_2
   2000011     2.000607913476623e+03   # ~e_R
   2000013     2.000607913476623e+03   # ~mu_R
   2000015     2.007223598265773e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029729426601191e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.320207723623978e-01   # N_{1,1}
  1  2    -5.720158950360726e-01   # N_{1,2}
  1  3     5.370530541460715e-01   # N_{1,3}
  1  4    -5.235781122032649e-01   # N_{1,4}
  2  1    -7.036410736848365e-03   # N_{2,1}
  2  2     1.226299123414436e-02   # N_{2,2}
  2  3     7.068697603108804e-01   # N_{2,3}
  2  4     7.072024108612553e-01   # N_{2,4}
  3  1     8.552548160376544e-01   # N_{3,1}
  3  2     5.179473565328322e-01   # N_{3,2}
  3  3     1.137769023275343e-02   # N_{3,3}
  3  4    -1.184414074623811e-02   # N_{3,4}
  4  1    -3.978088677847907e-01   # N_{4,1}
  4  2     6.359072029256498e-01   # N_{4,2}
  4  3     4.601952924089757e-01   # N_{4,3}
  4  4    -4.749636057885663e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.504780282455821e-01   # U_{1,1}
  1  2     7.595250718506531e-01   # U_{1,2}
  2  1    -7.595250718506531e-01   # U_{2,1}
  2  2    -6.504780282455821e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.692088957401644e-01   # V_{1,1}
  1  2     7.430743259339739e-01   # V_{1,2}
  2  1    -7.430743259339739e-01   # V_{2,1}
  2  2    -6.692088957401644e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.901867723420823e-03   # F_{11}
  1  2     9.999761818273115e-01   # F_{12}
  2  1     9.999761818273115e-01   # F_{21}
  2  2    -6.901867723420823e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.807693827409279e-01   # F_{11}
  1  2     4.735454512780847e-01   # F_{12}
  2  1    -4.735454512780847e-01   # F_{21}
  2  2     8.807693827409279e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.070959758591660e-01   # F_{11}
  1  2     5.904202619761119e-01   # F_{12}
  2  1    -5.904202619761119e-01   # F_{21}
  2  2     8.070959758591660e-01   # F_{22}
Block gauge Q= 5.973208477552134e+02  
     1     3.599062799234657e-01   # g'(Q)MSSM DRbar
     2     6.342981463636301e-01   # g(Q)MSSM DRbar
     3     1.077140824400241e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.973208477552134e+02  
  3  3     8.775839453446113e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.973208477552134e+02  
  3  3     1.368378382337335e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.973208477552134e+02  
  3  3     1.008328881158507e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.973208477552134e+02  # Higgs mixing parameters
     1     1.999999791982461e+03   # mu(Q)MSSM DRbar
     2     9.719321274054066e+00   # tan beta(Q)MSSM DRbar
     3     2.467158228630029e+02   # higgs vev(Q)MSSM DRbar
     4     3.186794681925543e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.973208477552134e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000074e+03   # M_1(Q)
     2     2.000000000000190e+03   # M_2(Q)
     3     4.780000000021264e+02   # M_3(Q)
    21    -1.905504941199432e+04   # mH1^2(Q)
    22    -3.921095540862300e+06   # mH2^2(Q)
    31     2.000000000000240e+03   # meL(Q)
    32     2.000000000000240e+03   # mmuL(Q)
    33     2.000000000000250e+03   # mtauL(Q)
    34     2.000000000000313e+03   # meR(Q)
    35     2.000000000000313e+03   # mmuR(Q)
    36     2.000000000000333e+03   # mtauR(Q)
    41     1.999999999989105e+03   # mqL1(Q)
    42     1.999999999989105e+03   # mqL2(Q)
    43     1.999999999978073e+03   # mqL3(Q)
    44     1.999999999988805e+03   # muR(Q)
    45     1.999999999988805e+03   # mcR(Q)
    46     9.999999934687034e+01   # mtR(Q)
    47     1.999999999988790e+03   # mdR(Q)
    48     1.999999999988790e+03   # msR(Q)
    49     1.999999999987824e+03   # mbR(Q)
Block au Q= 5.973208477552134e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.131046064723742e-08   # Ac(Q)MSSM DRbar
  3  3     1.015094131536136e-07   # At(Q)MSSM DRbar
Block ad Q= 5.973208477552134e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.508239965355309e-08   # As(Q)MSSM DRbar
  3  3     5.216655134247387e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.973208477552134e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     7.471937242067400e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.72927413E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.73570436E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.65030248E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99561398E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.74710068E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.71964411E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993280E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.72030312E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.77214709E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.03645853E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99619139E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.73169440E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.51175350E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99974882E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.72927333E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.73490297E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.65027762E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99561481E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.76550863E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.70976100E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.52080858E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.47915432E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.72030283E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.77209118E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.03621064E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99619169E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.73169434E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.51119317E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99974888E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.14199099E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.29006599E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.63162668E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.44497754E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.53777719E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.59438931E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.61078130E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.52021578E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.13404590E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.86234020E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.05277569E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.55591398E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.68385700E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.29484316E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.44322151E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96953680E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.98698484E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68201528E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99129041E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00870959E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58488911E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48297681E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25277195E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74722805E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68210621E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99088152E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00911848E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58797747E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.56903247E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99443097E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48304903E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25291004E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74708996E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22801206E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70370353E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29629647E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.55031544E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44704343E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55295657E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51434431E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29352860E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70647140E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   7.95078757E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99991645E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99991645E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      8.35492554E-06    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      8.35492554E-06    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.76007136E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.68662465E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.68662465E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.14355874E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.08558896E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.08558896E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.08775149E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62942023E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62942023E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62942023E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62942023E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.78621838E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.78621838E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.78621838E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.78621838E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      1.01331425E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      1.01331425E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99950169E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99950169E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.40867670E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.40867670E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00240668E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.60030295E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.60030295E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.60030295E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.60030295E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.15303894E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.15303894E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.39683459E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      2.39683459E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      5.33099610E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      5.33099610E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      2.41310848E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      2.41310848E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.15162946E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.15162946E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.38877500E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      2.38877500E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      5.26619952E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      5.26619952E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      2.35989008E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      2.35989008E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      7.41043281E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      7.41043281E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97712299E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97712299E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.87573231E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.87573231E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.62162876E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.62162876E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.28300407E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.28300407E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.87569179E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.87569179E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.62161110E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.62161110E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.28300407E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.28300407E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.02326164E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.02326164E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.87993562E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.87993562E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.27397228E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.27397228E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.05623892E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.05623892E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.00306977E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.58407011E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70716410E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70716410E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70716410E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.34826425E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.34826425E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.34826425E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.19951922E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.19951922E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07695714E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07695714E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07695714E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07695714E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.98977437E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.98977437E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.66949104E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.66949104E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.63670372E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.63670372E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.55815675E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.55815675E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.99557995E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.99557995E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.74683622E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.74683622E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.63257242E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.63257242E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.55717896E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.55717896E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.77961910E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.77961910E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.27552280E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.27552280E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69761140E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69761140E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88760671E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88760671E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.68733991E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.68733991E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.90901363E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.90901363E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88792457E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88792457E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.68761959E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.68761959E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.90901363E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.90901363E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32330218E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32330218E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.11039606E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.11039606E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.89169752E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.89169752E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.35205309E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93760085E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.06248362E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.06248362E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.14902011E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.95375791E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17403879E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.19972890E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25560783E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.63165130E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.63165130E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.63165130E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.95143683E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.95143683E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.95143683E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.86295620E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.86141852E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.02870408E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.86383706E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.86011643E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.36083884E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59463574E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.17407836E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03558916E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03350910E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03563505E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03350748E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04603919E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.36876805E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.67480196E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.94898549E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46933910E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57178311E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13334216E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04405908E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40231736E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60805814E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.10280542E-02    2            21        21             # BR(h0         -> g          g         )
      5.98119351E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.72274592E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77579656E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80892710E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71059469E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.39957409E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21174511E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95932833E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11988418E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.19950157E-05    2            21        21             # BR(H0         -> g          g         )
      1.00294305E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.82773685E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.67671527E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44342858E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.40563767E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68000516E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88365289E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56716360E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56997140E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19205512E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06459933E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14966339E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99375773E-04    2            21        21             # BR(A0         -> g          g         )
      1.68011334E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.83039708E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65279516E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94272096E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75484556E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09746392E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15895907E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.91478933E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.14199099E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.29006599E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.63162668E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.44497754E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.53777719E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.565 <==
# gg production cross-section/pb: 0.251149
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.970253600846701e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041887154382161e+01   # MW
        25     1.088435343175487e+02   # h0
        35     2.000251663333764e+03   # H0
        36     2.000000936335882e+03   # A0
        37     2.001251490616913e+03   # H+
   1000021     6.683793938813232e+02   # ~g
   1000022     1.944054213667899e+03   # ~neutralino(1)
   1000023    -2.006138816919298e+03   # ~neutralino(2)
   1000024     1.952113013115059e+03   # ~chargino(1)
   1000025     2.021573557706126e+03   # ~neutralino(3)
   1000035     2.082498950952264e+03   # ~neutralino(4)
   1000037     2.074753651060602e+03   # ~chargino(2)
   1000001     2.012392390425658e+03   # ~d_L
   1000002     2.011002453988679e+03   # ~u_L
   1000003     2.012392390425658e+03   # ~s_L
   1000004     2.011002453988679e+03   # ~c_L
   1000005     1.997109110072495e+03   # ~b_1
   1000006     2.657615775586666e+02   # ~t_1
   1000011     1.995355373698731e+03   # ~e_L
   1000012     1.993478212208703e+03   # ~nue_L
   1000013     1.995355437569218e+03   # ~mu_L
   1000014     1.993478212208703e+03   # ~numu_L
   1000015     1.988969756256178e+03   # ~stau_1
   1000016     1.993577983637417e+03   # ~nu_tau_L
   2000001     2.016048275874684e+03   # ~d_R
   2000002     2.013465411794477e+03   # ~u_R
   2000003     2.016048275874684e+03   # ~s_R
   2000004     2.013465411794477e+03   # ~c_R
   2000005     2.023471654665376e+03   # ~b_2
   2000006     2.009008444669518e+03   # ~t_2
   2000011     2.000606023845928e+03   # ~e_R
   2000013     2.000606023845928e+03   # ~mu_R
   2000015     2.007220178559785e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029637370860023e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.319146486981174e-01   # N_{1,1}
  1  2    -5.719515999505660e-01   # N_{1,2}
  1  3     5.371201273743565e-01   # N_{1,3}
  1  4    -5.236468295167536e-01   # N_{1,4}
  2  1    -7.036311132901391e-03   # N_{2,1}
  2  2     1.226365863777268e-02   # N_{2,2}
  2  3     7.068697536673963e-01   # N_{2,3}
  2  4     7.072024069194418e-01   # N_{2,4}
  3  1     8.552508681152986e-01   # N_{3,1}
  3  2     5.179513548424118e-01   # N_{3,2}
  3  3     1.143342285202783e-02   # N_{3,3}
  3  4    -1.190056497921776e-02   # N_{3,4}
  4  1    -3.979059045720161e-01   # N_{4,1}
  4  2     6.359617630075833e-01   # N_{4,2}
  4  3     4.601156343371046e-01   # N_{4,3}
  4  4    -4.748864392016011e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.503656322542800e-01   # U_{1,1}
  1  2     7.596213164350317e-01   # U_{1,2}
  2  1    -7.596213164350317e-01   # U_{2,1}
  2  2    -6.503656322542800e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.690994641823762e-01   # V_{1,1}
  1  2     7.431728648375537e-01   # V_{1,2}
  2  1    -7.431728648375537e-01   # V_{2,1}
  2  2    -6.690994641823762e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.797986544764435e-03   # F_{11}
  1  2     9.999768934225116e-01   # F_{12}
  2  1     9.999768934225116e-01   # F_{21}
  2  2    -6.797986544764435e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.810140661056156e-01   # F_{11}
  1  2     4.730900710478397e-01   # F_{12}
  2  1    -4.730900710478397e-01   # F_{21}
  2  2     8.810140661056156e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.071973056194668e-01   # F_{11}
  1  2     5.902817207068783e-01   # F_{12}
  2  1    -5.902817207068783e-01   # F_{21}
  2  2     8.071973056194668e-01   # F_{22}
Block gauge Q= 5.970253600846701e+02  
     1     3.598905780781238e-01   # g'(Q)MSSM DRbar
     2     6.342893571645624e-01   # g(Q)MSSM DRbar
     3     1.074354680451023e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.970253600846701e+02  
  3  3     8.763625517594755e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.970253600846701e+02  
  3  3     1.361792055698584e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.970253600846701e+02  
  3  3     1.008389239767361e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.970253600846701e+02  # Higgs mixing parameters
     1     1.999999793387936e+03   # mu(Q)MSSM DRbar
     2     9.720229933273842e+00   # tan beta(Q)MSSM DRbar
     3     2.467245645115577e+02   # higgs vev(Q)MSSM DRbar
     4     3.185732825399517e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.970253600846701e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000095e+03   # M_1(Q)
     2     2.000000000000238e+03   # M_2(Q)
     3     5.650000000024243e+02   # M_3(Q)
    21    -1.856249727258143e+04   # mH1^2(Q)
    22    -3.920756358886089e+06   # mH2^2(Q)
    31     2.000000000000182e+03   # meL(Q)
    32     2.000000000000182e+03   # mmuL(Q)
    33     2.000000000000193e+03   # mtauL(Q)
    34     2.000000000000360e+03   # meR(Q)
    35     2.000000000000360e+03   # mmuR(Q)
    36     2.000000000000383e+03   # mtauR(Q)
    41     1.999999999984359e+03   # mqL1(Q)
    42     1.999999999984359e+03   # mqL2(Q)
    43     1.999999999970191e+03   # mqL3(Q)
    44     1.999999999984026e+03   # muR(Q)
    45     1.999999999984025e+03   # mcR(Q)
    46     9.999999912421090e+01   # mtR(Q)
    47     1.999999999984060e+03   # mdR(Q)
    48     1.999999999984059e+03   # msR(Q)
    49     1.999999999983092e+03   # mbR(Q)
Block au Q= 5.970253600846701e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.968850833015663e-08   # Ac(Q)MSSM DRbar
  3  3     1.170288196800918e-07   # At(Q)MSSM DRbar
Block ad Q= 5.970253600846701e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.606729940145190e-08   # As(Q)MSSM DRbar
  3  3     5.578711273913007e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.970253600846701e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     9.820631871423652e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.12943972E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.81351359E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.70453594E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99548194E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.14843163E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      6.94920954E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99993051E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.12012017E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.84897053E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.07003405E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99608099E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.13231991E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.59491669E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99974051E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.12943892E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.81265937E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.70450944E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99548282E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.70519250E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.72822842E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.36500604E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.63495668E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.12011988E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.84891093E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.06976974E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99608132E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.13231985E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.59431963E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99974057E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.08131314E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.44247456E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.66914461E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.36229753E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.62006678E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.53449178E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.66341594E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.53364961E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.98342273E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.01295013E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.05738285E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.95397662E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.75811998E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.33764770E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.54072820E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96804556E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.12559458E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68218951E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99097890E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00902110E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58438561E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48305690E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25308333E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74691667E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68228050E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99056979E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00943021E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58747688E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.57499999E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99442500E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48312922E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25322158E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74677842E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22850783E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70414827E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29585173E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.54648648E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44592818E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55407182E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51445874E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29388583E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70611417E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.09362029E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99984987E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99984987E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.50134836E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.50134836E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.16801917E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.15211751E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.15211751E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.14119697E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.08292440E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.08292440E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.08516816E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62743246E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62743246E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62743246E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62743246E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.78266621E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.78266621E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.78266621E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.78266621E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      1.50697984E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      1.50697984E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99949225E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99949225E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.45809632E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.45809632E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00240143E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.61698764E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.61698764E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.61698764E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.61698764E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.50071575E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.50071575E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      3.78178461E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      3.78178461E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      6.68699163E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      6.68699163E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      3.25590686E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      3.25590686E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.49928594E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.49928594E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      3.77394366E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      3.77394366E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      6.62229337E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      6.62229337E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      3.20298226E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      3.20298226E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      8.17949476E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      8.17949476E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97640382E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97640382E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.88030492E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.88030492E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.62393251E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.62393251E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.28354071E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.28354071E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.88026434E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.88026434E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.62391487E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.62391487E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.28354071E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.28354071E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.02826479E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.02826479E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.89875933E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.89875933E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.27450408E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.27450408E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.13748523E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.13748523E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.00243732E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.60631596E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.71189429E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.71189429E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.71189429E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.35773873E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.35773873E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.35773873E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20160264E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20160264E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07706978E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07706978E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07706978E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07706978E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.03119845E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.03119845E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.79506168E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.79506168E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.84558608E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.84558608E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.60958352E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.60958352E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.03180322E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.03180322E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.87508378E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.87508378E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.84143778E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.84143778E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.60861868E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.60861868E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      7.98573815E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      7.98573815E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.48900385E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.48900385E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69595662E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69595662E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88756007E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88756007E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.68822095E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.68822095E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.91169682E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.91169682E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88787783E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88787783E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.68850047E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.68850047E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.91169682E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.91169682E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32379810E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32379810E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.11063278E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.11063278E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.89435889E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.89435889E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.34886076E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94424349E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.72992557E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.72992557E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.15753292E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.95320342E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17446926E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.21182289E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25623451E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.64531371E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.64531371E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.64531371E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.94721193E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.94721193E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.94721193E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.92922218E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.92916652E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06759072E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.93014651E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.92785506E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.45011128E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59104818E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.25011743E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03587855E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03377885E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03592441E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03377722E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04631956E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.37269736E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.67351339E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.05349862E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46970912E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57155556E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13382541E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04359712E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40225037E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60787724E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.10638561E-02    2            21        21             # BR(h0         -> g          g         )
      5.98634444E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.74523251E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77478953E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80977748E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71104972E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40151151E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21201602E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96052631E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12022303E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20026364E-05    2            21        21             # BR(H0         -> g          g         )
      1.00298831E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.80757174E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.63627584E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44428741E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.38619639E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67997501E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88377864E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56731916E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57025791E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19215071E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06477658E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14971352E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99388827E-04    2            21        21             # BR(A0         -> g          g         )
      1.68018661E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.78712984E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65276608E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94285055E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75523128E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09764471E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15901020E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.87107303E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.08131314E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.44247456E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.66914461E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.36229753E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.62006678E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.652 <==
# gg production cross-section/pb: 0.087043
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.967548831117911e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041761899330461e+01   # MW
        25     1.087805921135108e+02   # h0
        35     2.000248869984328e+03   # H0
        36     2.000000930319182e+03   # A0
        37     2.001252806598177e+03   # H+
   1000021     7.592336948385608e+02   # ~g
   1000022     1.944039593162228e+03   # ~neutralino(1)
   1000023    -2.006107810024402e+03   # ~neutralino(2)
   1000024     1.952097051021822e+03   # ~chargino(1)
   1000025     2.021585263672115e+03   # ~neutralino(3)
   1000035     2.082488915769783e+03   # ~neutralino(4)
   1000037     2.074743351723254e+03   # ~chargino(2)
   1000001     2.011179968347295e+03   # ~d_L
   1000002     2.009790946052990e+03   # ~u_L
   1000003     2.011179968347295e+03   # ~s_L
   1000004     2.009790946052990e+03   # ~c_L
   1000005     1.995961617721674e+03   # ~b_1
   1000006     2.648760630259813e+02   # ~t_1
   1000011     1.995347417151886e+03   # ~e_L
   1000012     1.993470066438972e+03   # ~nue_L
   1000013     1.995347481130903e+03   # ~mu_L
   1000014     1.993470066438972e+03   # ~numu_L
   1000015     1.988963361866465e+03   # ~stau_1
   1000016     1.993569928603119e+03   # ~nu_tau_L
   2000001     2.014845519692017e+03   # ~d_R
   2000002     2.012259805496491e+03   # ~u_R
   2000003     2.014845519692017e+03   # ~s_R
   2000004     2.012259805496491e+03   # ~c_R
   2000005     2.022217172208888e+03   # ~b_2
   2000006     2.007800724267950e+03   # ~t_2
   2000011     2.000604179709732e+03   # ~e_R
   2000013     2.000604179709732e+03   # ~mu_R
   2000015     2.007217002292816e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029548632172933e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.318178818328236e-01   # N_{1,1}
  1  2    -5.718928361556804e-01   # N_{1,2}
  1  3     5.371813281559524e-01   # N_{1,3}
  1  4    -5.237095549351731e-01   # N_{1,4}
  2  1    -7.036207432960121e-03   # N_{2,1}
  2  2     1.226424704972102e-02   # N_{2,2}
  2  3     7.068697483311095e-01   # N_{2,3}
  2  4     7.072024030810258e-01   # N_{2,4}
  3  1     8.552473378275542e-01   # N_{3,1}
  3  2     5.179548827159693e-01   # N_{3,2}
  3  3     1.148407520329330e-02   # N_{3,3}
  3  4    -1.195184614579907e-02   # N_{3,4}
  4  1    -3.979941911885397e-01   # N_{4,1}
  4  2     6.360117229020247e-01   # N_{4,2}
  4  3     4.600429279878631e-01   # N_{4,3}
  4  4    -4.748159817442248e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.502629909585311e-01   # U_{1,1}
  1  2     7.597091829046594e-01   # U_{1,2}
  2  1    -7.597091829046594e-01   # U_{2,1}
  2  2    -6.502629909585311e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.689994974904937e-01   # V_{1,1}
  1  2     7.432628554942504e-01   # V_{1,2}
  2  1    -7.432628554942504e-01   # V_{2,1}
  2  2    -6.689994974904937e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.655046355082129e-03   # F_{11}
  1  2     9.999778549338039e-01   # F_{12}
  2  1     9.999778549338039e-01   # F_{21}
  2  2    -6.655046355082129e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.812380073272874e-01   # F_{11}
  1  2     4.726727985000106e-01   # F_{12}
  2  1    -4.726727985000106e-01   # F_{21}
  2  2     8.812380073272874e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.072873950711346e-01   # F_{11}
  1  2     5.901585056230757e-01   # F_{12}
  2  1    -5.901585056230757e-01   # F_{21}
  2  2     8.072873950711346e-01   # F_{22}
Block gauge Q= 5.967548831117911e+02  
     1     3.598756196131569e-01   # g'(Q)MSSM DRbar
     2     6.342803049504608e-01   # g(Q)MSSM DRbar
     3     1.071967513261789e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.967548831117911e+02  
  3  3     8.752447112551712e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.967548831117911e+02  
  3  3     1.355809952028391e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.967548831117911e+02  
  3  3     1.008443175814713e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.967548831117911e+02  # Higgs mixing parameters
     1     1.999999796070008e+03   # mu(Q)MSSM DRbar
     2     9.721050689122249e+00   # tan beta(Q)MSSM DRbar
     3     2.467325502118919e+02   # higgs vev(Q)MSSM DRbar
     4     3.185016259819372e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.967548831117911e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000114e+03   # M_1(Q)
     2     2.000000000000284e+03   # M_2(Q)
     3     6.520000000027126e+02   # M_3(Q)
    21    -1.800809431264170e+04   # mH1^2(Q)
    22    -3.920490294529839e+06   # mH2^2(Q)
    31     2.000000000000119e+03   # meL(Q)
    32     2.000000000000119e+03   # mmuL(Q)
    33     2.000000000000133e+03   # mtauL(Q)
    34     2.000000000000412e+03   # meR(Q)
    35     2.000000000000412e+03   # mmuR(Q)
    36     2.000000000000440e+03   # mtauR(Q)
    41     1.999999999978997e+03   # mqL1(Q)
    42     1.999999999978997e+03   # mqL2(Q)
    43     1.999999999961336e+03   # mqL3(Q)
    44     1.999999999978624e+03   # muR(Q)
    45     1.999999999978624e+03   # mcR(Q)
    46     9.999999887480551e+01   # mtR(Q)
    47     1.999999999978713e+03   # mdR(Q)
    48     1.999999999978712e+03   # msR(Q)
    49     1.999999999977739e+03   # mbR(Q)
Block au Q= 5.967548831117911e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.785069098128476e-08   # Ac(Q)MSSM DRbar
  3  3     1.320499093011087e-07   # At(Q)MSSM DRbar
Block ad Q= 5.967548831117911e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.713277493885606e-08   # As(Q)MSSM DRbar
  3  3     5.937401613570006e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.967548831117911e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.204496082683332e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.47614017E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.91378157E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.77378288E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99531243E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.49630631E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.24188788E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992758E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.46647630E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.94817772E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.11293392E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99593889E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.47949103E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.70120695E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99972988E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.47613936E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.91286126E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.77375434E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99531338E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.63949441E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.75288872E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.18223469E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.81772779E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.46647601E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.94811350E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.11264909E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99593924E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.47949097E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.70056392E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99972994E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.01527232E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.63567359E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.70221581E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.26062847E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.72138580E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.46920651E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.74228516E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.52536978E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.80565824E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.19072287E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.05386169E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.29865400E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.85455289E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.38111552E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.66348613E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96627307E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.26358827E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68234086E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99069436E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00930564E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58389470E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48311971E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25336566E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74663434E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68243191E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99028506E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00971494E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58698860E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.58043561E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99441956E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48319212E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25350406E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74649594E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22894868E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70454199E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29545801E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.54301517E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44494878E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55505122E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51455371E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29421008E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70578992E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.36140012E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99974441E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99974441E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      2.55587546E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      2.55587546E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.54939298E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.77109598E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.77109598E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.14239190E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.07933357E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.07933357E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.08167378E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62474845E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62474845E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62474845E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62474845E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.77789402E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.77789402E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.77789402E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.77789402E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      2.14156529E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      2.14156529E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99948114E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99948114E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.51078176E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.51078176E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00296725E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.62843739E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.62843739E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.62843739E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.62843739E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.92532517E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.92532517E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      5.62362087E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      5.62362087E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      8.31451049E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      8.31451049E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      4.30285680E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      4.30285680E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.92387417E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.92387417E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      5.61601409E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      5.61601409E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      8.24992638E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      8.24992638E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      4.25021158E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      4.25021158E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      9.05176606E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      9.05176606E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97555882E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97555882E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.88283979E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.88283979E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.62513184E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.62513184E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.28334492E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.28334492E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.88279919E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.88279919E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.62511422E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.62511422E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.28334492E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.28334492E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.03054341E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.03054341E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.91098202E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.91098202E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.27430789E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.27430789E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.22531170E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.22531170E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.00365781E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.63006584E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.71458889E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.71458889E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.71458889E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.36317628E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.36317628E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.36317628E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20278557E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20278557E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07652352E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07652352E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07652352E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07652352E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.06592035E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.06592035E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.93055218E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.93055218E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.07056632E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.07056632E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.66496983E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.66496983E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.06655147E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.06655147E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.01347508E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.01347508E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.06640306E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.06640306E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.66402058E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.66402058E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.20671454E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.20671454E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.72042477E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.72042477E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69432949E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69432949E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88639969E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88639969E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.68801327E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.68801327E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.90941607E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.90941607E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88671717E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88671717E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.68829247E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.68829247E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.90941607E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.90941607E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32346153E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32346153E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10959183E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10959183E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.89206702E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.89206702E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.34730259E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95124456E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.37943716E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.37943716E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16623254E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.95447586E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17414768E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.23093304E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25604462E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.65377811E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.65377811E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.65377811E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.94219058E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.94219058E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.94219058E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.00085520E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.00247454E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.10984513E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.00182705E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.00115395E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.54711554E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.58737029E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.33211695E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03552139E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03340510E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03556721E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03340347E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04594766E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.37241946E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.67017455E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.16432020E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46795536E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57183833E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13486560E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04412562E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40219871E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60771360E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.10146384E-02    2            21        21             # BR(h0         -> g          g         )
      5.97846532E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.69981509E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77354682E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81079199E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71174522E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40382285E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21243030E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96195568E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12062732E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20163437E-05    2            21        21             # BR(H0         -> g          g         )
      1.00310153E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.78844049E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.59790952E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44554633E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.36060855E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67993578E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88389921E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56746830E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57053259E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19224236E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06494652E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14976159E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99401345E-04    2            21        21             # BR(A0         -> g          g         )
      1.68025686E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.74564808E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65272780E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94297481E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75560110E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09781802E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15905923E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.82915940E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.01527232E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.63567359E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.70221581E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.26062847E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.72138580E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.739 <==
# gg production cross-section/pb: 0.032387
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.965071546176476e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041492642747089e+01   # MW
        25     1.086078557682299e+02   # h0
        35     2.000245781759639e+03   # H0
        36     1.999999715065027e+03   # A0
        37     2.001252668176032e+03   # H+
   1000021     8.485604075480836e+02   # ~g
   1000022     1.944029179759409e+03   # ~neutralino(1)
   1000023    -2.006080441797189e+03   # ~neutralino(2)
   1000024     1.952085044933195e+03   # ~chargino(1)
   1000025     2.021595999924467e+03   # ~neutralino(3)
   1000035     2.082478013613439e+03   # ~neutralino(4)
   1000037     2.074732627884038e+03   # ~chargino(2)
   1000001     2.009891611211619e+03   # ~d_L
   1000002     2.008503859082927e+03   # ~u_L
   1000003     2.009891611211619e+03   # ~s_L
   1000004     2.008503859082927e+03   # ~c_L
   1000005     1.994734098194946e+03   # ~b_1
   1000006     2.616245658668623e+02   # ~t_1
   1000011     1.995340150277731e+03   # ~e_L
   1000012     1.993462748126212e+03   # ~nue_L
   1000013     1.995340214378580e+03   # ~mu_L
   1000014     1.993462748126212e+03   # ~numu_L
   1000015     1.988957477048805e+03   # ~stau_1
   1000016     1.993562709953494e+03   # ~nu_tau_L
   2000001     2.013566581814209e+03   # ~d_R
   2000002     2.010978341348034e+03   # ~u_R
   2000003     2.013566581814209e+03   # ~s_R
   2000004     2.010978341348034e+03   # ~c_R
   2000005     2.020888816059146e+03   # ~b_2
   2000006     2.006516869195555e+03   # ~t_2
   2000011     2.000602338344319e+03   # ~e_R
   2000013     2.000602338344319e+03   # ~mu_R
   2000015     2.007214039028758e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029461053173484e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.317295254026787e-01   # N_{1,1}
  1  2    -5.718399846706125e-01   # N_{1,2}
  1  3     5.372365331833312e-01   # N_{1,3}
  1  4    -5.237666095897894e-01   # N_{1,4}
  2  1    -7.035838124210519e-03   # N_{2,1}
  2  2     1.226438222008953e-02   # N_{2,2}
  2  3     7.068697596712211e-01   # N_{2,3}
  2  4     7.072023930764089e-01   # N_{2,4}
  3  1     8.552457501830570e-01   # N_{3,1}
  3  2     5.179554642231909e-01   # N_{3,2}
  3  3     1.152879394689999e-02   # N_{3,3}
  3  4    -1.199711570706985e-02   # N_{3,4}
  4  1    -3.980712571284487e-01   # N_{4,1}
  4  2     6.360587661073558e-01   # N_{4,2}
  4  3     4.599773224688753e-01   # N_{4,3}
  4  4    -4.747519174479747e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.501700506603676e-01   # U_{1,1}
  1  2     7.597887240702478e-01   # U_{1,2}
  2  1    -7.597887240702478e-01   # U_{2,1}
  2  2    -6.501700506603676e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.689083906346969e-01   # V_{1,1}
  1  2     7.433448492715207e-01   # V_{1,2}
  2  1    -7.433448492715207e-01   # V_{2,1}
  2  2    -6.689083906346969e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.478709054553233e-03   # F_{11}
  1  2     9.999790129442649e-01   # F_{12}
  2  1     9.999790129442649e-01   # F_{21}
  2  2    -6.478709054553233e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.814417772712687e-01   # F_{11}
  1  2     4.722926987376231e-01   # F_{12}
  2  1    -4.722926987376231e-01   # F_{21}
  2  2     8.814417772712687e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.073673607669136e-01   # F_{11}
  1  2     5.900491036924540e-01   # F_{12}
  2  1    -5.900491036924540e-01   # F_{21}
  2  2     8.073673607669136e-01   # F_{22}
Block gauge Q= 5.965071546176476e+02  
     1     3.598608113901098e-01   # g'(Q)MSSM DRbar
     2     6.342743359872307e-01   # g(Q)MSSM DRbar
     3     1.069878059385225e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.965071546176476e+02  
  3  3     8.742502927425881e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.965071546176476e+02  
  3  3     1.350457456057322e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.965071546176476e+02  
  3  3     1.008529625449902e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.965071546176476e+02  # Higgs mixing parameters
     1     1.999999866803523e+03   # mu(Q)MSSM DRbar
     2     9.721778978717092e+00   # tan beta(Q)MSSM DRbar
     3     2.467310567986655e+02   # higgs vev(Q)MSSM DRbar
     4     3.184630793604052e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.965071546176476e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000133e+03   # M_1(Q)
     2     2.000000000000328e+03   # M_2(Q)
     3     7.390000000029931e+02   # M_3(Q)
    21    -1.738478699988158e+04   # mH1^2(Q)
    22    -3.920314635163173e+06   # mH2^2(Q)
    31     2.000000000000052e+03   # meL(Q)
    32     2.000000000000052e+03   # mmuL(Q)
    33     2.000000000000068e+03   # mtauL(Q)
    34     2.000000000000470e+03   # meR(Q)
    35     2.000000000000470e+03   # mmuR(Q)
    36     2.000000000000502e+03   # mtauR(Q)
    41     1.999999999973037e+03   # mqL1(Q)
    42     1.999999999973037e+03   # mqL2(Q)
    43     1.999999999951535e+03   # mqL3(Q)
    44     1.999999999972619e+03   # muR(Q)
    45     1.999999999972619e+03   # mcR(Q)
    46     9.999999859935534e+01   # mtR(Q)
    47     1.999999999972767e+03   # mdR(Q)
    48     1.999999999972766e+03   # msR(Q)
    49     1.999999999971784e+03   # mbR(Q)
Block au Q= 5.965071546176476e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     9.582802587227359e-08   # Ac(Q)MSSM DRbar
  3  3     1.466618021467782e-07   # At(Q)MSSM DRbar
Block ad Q= 5.965071546176476e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.825467652587127e-08   # As(Q)MSSM DRbar
  3  3     6.292388536363861e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.965071546176476e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.417156680502846e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.78009602E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.04174515E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.86154283E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99509671E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.80139472E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.61232050E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992388E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.77011144E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.07500085E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.16734071E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99575766E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.78391279E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.83599472E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99971640E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.78009521E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.04074216E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.86151173E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99509774E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.56948692E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.78377283E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.97062780E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.02933436E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.77011115E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.07493086E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.16703019E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99575804E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.78391274E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.83529416E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99971647E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.44964309E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.87677091E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.73310044E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.13636295E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.84531837E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.39959835E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.84789952E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.49909180E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.59820321E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.39820392E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.04092738E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.60074262E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      2.97840844E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.42808749E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.81816800E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96411815E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.40883538E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68228732E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99042436E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00957564E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58305965E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48289448E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25360784E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74639216E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68237842E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.99001488E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.00998512E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58615571E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.58559086E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99441441E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48296694E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25374637E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74625363E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22918781E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70486847E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29513153E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.53922668E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44410033E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55589967E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51435651E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29449072E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70550928E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.61153004E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99958803E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99958803E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      4.11967267E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      4.11967267E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.93010000E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.59151113E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.59151113E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.14701568E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.07397178E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.07397178E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.07642586E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62068268E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62068268E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62068268E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62068268E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.77096460E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.77096460E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.77096460E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.77096460E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      2.93040928E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      2.93040928E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99946827E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99946827E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.56658809E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.56658809E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00422390E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.63127302E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.63127302E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.63127302E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.63127302E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.43087222E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      2.43087222E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      7.96974928E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      7.96974928E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.02246196E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.02246196E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      5.56850923E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      5.56850923E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      2.42940002E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      2.42940002E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      7.96239316E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      7.96239316E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.01601846E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.01601846E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      5.51614908E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      5.51614908E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.00215900E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.00215900E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97458516E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97458516E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.88287426E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.88287426E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.62512899E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.62512899E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.28021954E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.28021954E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.88283366E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.88283366E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.62511141E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.62511141E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.28021954E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.28021954E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.02956803E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.02956803E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.91573543E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.91573543E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.27120136E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.27120136E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.31872744E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.31872744E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.00661022E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.65599757E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.71414967E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.71414967E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.71414967E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.36255312E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.36255312E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.36255312E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20256721E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20256721E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07514705E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07514705E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07514705E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07514705E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.10265498E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.10265498E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.07467500E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.07467500E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.30815327E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.30815327E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.72378855E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.72378855E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.10331426E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.10331426E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.16068358E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.16068358E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.30397795E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.30397795E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.72285731E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.72285731E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.43911357E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.43911357E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.96700794E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.96700794E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69279150E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69279150E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88372798E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88372798E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.68676431E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.68676431E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.90145442E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.90145442E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88404497E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88404497E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.68704302E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.68704302E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.90145442E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.90145442E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32210181E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32210181E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10711740E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10711740E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.88410482E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.88410482E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.34745406E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95830759E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.02584694E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.02584694E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.17499689E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.95743774E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17278110E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.25825886E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25484224E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.65491285E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.65491285E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.65491285E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.93577853E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.93577853E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.93577853E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.07687521E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.08035573E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.15494692E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.07789810E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.07902655E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.65065700E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.58370784E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.41897929E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03439029E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03226136E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03443604E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03225973E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04479509E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.36715974E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.66431803E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.28086410E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46376693E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57272514E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13658757E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04582449E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40216123E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60755891E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.08646925E-02    2            21        21             # BR(h0         -> g          g         )
      5.95522616E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.57522051E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77225841E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81194149E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71262697E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40644175E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21295556E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96357528E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12108542E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20347283E-05    2            21        21             # BR(H0         -> g          g         )
      1.00326482E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.76979655E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.56052312E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44714342E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.33014332E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68002920E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88401754E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56761469E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57080221E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19233227E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06511304E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14980869E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99413809E-04    2            21        21             # BR(A0         -> g          g         )
      1.68032652E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.70494336E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65282076E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94309681E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75596406E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09798787E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15910727E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.78803005E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.44964309E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.87677091E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.73310044E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.13636295E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.84531837E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.826 <==
# gg production cross-section/pb: 0.012742
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.962741608128227e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048528408152565e+01   # MW
        25     1.083099733700380e+02   # h0
        35     2.000243673787905e+03   # H0
        36     2.000000527335394e+03   # A0
        37     2.001254668421526e+03   # H+
   1000021     9.365197433278057e+02   # ~g
   1000022     1.944013931563923e+03   # ~neutralino(1)
   1000023    -2.006053254495386e+03   # ~neutralino(2)
   1000024     1.952069143988742e+03   # ~chargino(1)
   1000025     2.021606100871424e+03   # ~neutralino(3)
   1000035     2.082471319360285e+03   # ~neutralino(4)
   1000037     2.074725112980818e+03   # ~chargino(2)
   1000001     2.008539989715684e+03   # ~d_L
   1000002     2.007154106157835e+03   # ~u_L
   1000003     2.008539989715684e+03   # ~s_L
   1000004     2.007154106157835e+03   # ~c_L
   1000005     1.993441678578510e+03   # ~b_1
   1000006     2.556236541399095e+02   # ~t_1
   1000011     1.995332990209811e+03   # ~e_L
   1000012     1.993455858370030e+03   # ~nue_L
   1000013     1.995333054348933e+03   # ~mu_L
   1000014     1.993455858370030e+03   # ~numu_L
   1000015     1.988951774129268e+03   # ~stau_1
   1000016     1.993555909324287e+03   # ~nu_tau_L
   2000001     2.012224618458063e+03   # ~d_R
   2000002     2.009633990722614e+03   # ~u_R
   2000003     2.012224618458063e+03   # ~s_R
   2000004     2.009633990722614e+03   # ~c_R
   2000005     2.019499650772896e+03   # ~b_2
   2000006     2.005171817541482e+03   # ~t_2
   2000011     2.000600535171020e+03   # ~e_R
   2000013     2.000600535171020e+03   # ~mu_R
   2000015     2.007211019924609e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029364878128792e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.316482564989451e-01   # N_{1,1}
  1  2    -5.717888241149782e-01   # N_{1,2}
  1  3     5.372890898576885e-01   # N_{1,3}
  1  4    -5.238200153662680e-01   # N_{1,4}
  2  1    -7.036057412584214e-03   # N_{2,1}
  2  2     1.226524939480712e-02   # N_{2,2}
  2  3     7.068697391864599e-01   # N_{2,3}
  2  4     7.072023963306656e-01   # N_{2,4}
  3  1     8.552392511697560e-01   # N_{3,1}
  3  2     5.179640996194699e-01   # N_{3,2}
  3  3     1.157455527165631e-02   # N_{3,3}
  3  4    -1.204343946928056e-02   # N_{3,4}
  4  1    -3.981529242839886e-01   # N_{4,1}
  4  2     6.360977093024983e-01   # N_{4,2}
  4  3     4.599148132128671e-01   # N_{4,3}
  4  4    -4.746918133816893e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.500823153779488e-01   # U_{1,1}
  1  2     7.598637925528793e-01   # U_{1,2}
  2  1    -7.598637925528793e-01   # U_{2,1}
  2  2    -6.500823153779488e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.688234752469880e-01   # V_{1,1}
  1  2     7.434212526949586e-01   # V_{1,2}
  2  1    -7.434212526949586e-01   # V_{2,1}
  2  2    -6.688234752469880e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.273119808562852e-03   # F_{11}
  1  2     9.999803237903571e-01   # F_{12}
  2  1     9.999803237903571e-01   # F_{21}
  2  2    -6.273119808562852e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.816086420921465e-01   # F_{11}
  1  2     4.719811460095006e-01   # F_{12}
  2  1    -4.719811460095006e-01   # F_{21}
  2  2     8.816086420921465e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.074462402015073e-01   # F_{11}
  1  2     5.899411573915230e-01   # F_{12}
  2  1    -5.899411573915230e-01   # F_{21}
  2  2     8.074462402015073e-01   # F_{22}
Block gauge Q= 5.962741608128227e+02  
     1     3.598485247030248e-01   # g'(Q)MSSM DRbar
     2     6.342580522265977e-01   # g(Q)MSSM DRbar
     3     1.068019374564854e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.962741608128227e+02  
  3  3     8.732529699137238e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.962741608128227e+02  
  3  3     1.345529571544174e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.962741608128227e+02  
  3  3     1.008528473093555e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.962741608128227e+02  # Higgs mixing parameters
     1     1.999999835833847e+03   # mu(Q)MSSM DRbar
     2     9.722495043451003e+00   # tan beta(Q)MSSM DRbar
     3     2.467483353085199e+02   # higgs vev(Q)MSSM DRbar
     4     3.184582288826996e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.962741608128227e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000151e+03   # M_1(Q)
     2     2.000000000000371e+03   # M_2(Q)
     3     8.260000000032660e+02   # M_3(Q)
    21    -1.666982886089572e+04   # mH1^2(Q)
    22    -3.920223004903519e+06   # mH2^2(Q)
    31     1.999999999999980e+03   # meL(Q)
    32     1.999999999999980e+03   # mmuL(Q)
    33     1.999999999999998e+03   # mtauL(Q)
    34     2.000000000000533e+03   # meR(Q)
    35     2.000000000000533e+03   # mmuR(Q)
    36     2.000000000000570e+03   # mtauR(Q)
    41     1.999999999966495e+03   # mqL1(Q)
    42     1.999999999966494e+03   # mqL2(Q)
    43     1.999999999940820e+03   # mqL3(Q)
    44     1.999999999966027e+03   # muR(Q)
    45     1.999999999966026e+03   # mcR(Q)
    46     9.999999829883862e+01   # mtR(Q)
    47     1.999999999966238e+03   # mdR(Q)
    48     1.999999999966238e+03   # msR(Q)
    49     1.999999999965245e+03   # mbR(Q)
Block au Q= 5.962741608128227e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.036250735499439e-07   # Ac(Q)MSSM DRbar
  3  3     1.608766069255253e-07   # At(Q)MSSM DRbar
Block ad Q= 5.962741608128227e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     4.941130005718294e-08   # As(Q)MSSM DRbar
  3  3     6.642934763559741e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.962741608128227e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.621360928934748e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.05219371E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.20577806E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.97337828E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99482084E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.07453164E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.08376851E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991916E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.04193315E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.23788246E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.23673519E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99552538E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.05645532E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.00784856E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99969921E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.05219290E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.20467111E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.97334397E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99482198E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.49625884E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.82206456E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.72810872E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.27185306E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.04193285E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.23780521E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.23639239E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99552580E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.05645527E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.00707564E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99969929E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   8.71523860E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01766151E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.75999331E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.98453802E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.99684438E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.32672319E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.00253035E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.45073898E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.35819158E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.63826318E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.01705418E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.87118575E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.13833244E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.48145570E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.01048225E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96148536E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.56927406E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68256154E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.99018672E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.00981328E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58298539E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48322769E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25385046E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74614954E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68265252E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.98977790E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.01022210E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58607823E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.58025857E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99441974E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48330005E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25398875E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74601125E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22936136E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70565391E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29434609E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.54094066E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44284880E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55715120E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51466625E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29466612E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70533388E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.85017328E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99936533E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99936533E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      6.34673607E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      6.34673607E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.34731340E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.64386542E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.64386542E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.18423371E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.08118967E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.08118967E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.08379840E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.62789890E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.62789890E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.62789890E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.62789890E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.77382371E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.77382371E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.77382371E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.77382371E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      3.87844367E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      3.87844367E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99945519E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99945519E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.60137451E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.60137451E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00445030E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.69050554E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.69050554E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.69050554E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.69050554E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.05574654E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      3.05574654E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.08530666E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.08530666E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.25029470E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.25029470E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      7.06169978E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      7.06169978E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      3.05423633E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      3.05423633E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.08459837E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.08459837E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.24382896E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.24382896E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      7.00965070E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      7.00965070E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.11968081E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.11968081E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97338184E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97338184E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.89307543E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.89307543E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.62372097E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.62372097E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.36754899E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.36754899E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.89303470E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.89303470E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.62370344E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.62370344E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.36754899E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.36754899E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.03732388E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.03732388E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.92798734E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.92798734E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.35791292E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.35791292E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.42654613E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.42654613E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.02481227E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.68459306E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.72925270E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.72925270E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.72925270E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.38581909E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.38581909E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.38581909E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20985090E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20985090E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07174627E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07174627E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07174627E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07174627E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.14254276E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.14254276E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.20076687E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.20076687E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.57994261E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.57994261E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.77459528E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.77459528E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.14323177E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.14323177E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.29006453E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.29006453E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.57574718E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.57574718E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.77369370E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.77369370E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.69384793E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.69384793E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.22919370E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.22919370E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69152431E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69152431E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89138372E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89138372E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.67417995E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.67417995E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.88829279E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.88829279E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89169988E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89169988E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.67445827E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.67445827E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.88829279E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.88829279E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.32376811E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.32376811E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10078911E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10078911E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.87095671E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.87095671E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.36534287E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96512703E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.68483452E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.68483452E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.17580492E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.97610611E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17101493E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.30298537E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25098697E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.67094933E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.67094933E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.67094933E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.93629776E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.93629776E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.93629776E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.16062713E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.16618503E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.20249808E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.16170349E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.16484603E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.75982202E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57987264E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.51394272E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03443584E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.03230512E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03448146E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.03230348E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04480256E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.37039165E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.66174394E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.34323113E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.45220009E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57430274E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.13916978E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04885920E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40213826E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60740927E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.06015006E-02    2            21        21             # BR(h0         -> g          g         )
      5.91207060E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.35916104E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76394020E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81323380E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71363432E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.40938602E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21355579E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96539639E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12160052E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20558226E-05    2            21        21             # BR(H0         -> g          g         )
      1.00352758E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.74941104E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.51951132E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44901265E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.29563507E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67343499E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88414665E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56777440E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57109636E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19243044E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06529521E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14986021E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99427093E-04    2            21        21             # BR(A0         -> g          g         )
      1.68040126E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.66051464E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.64627537E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94323007E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75636074E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09817388E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15915988E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.74306867E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   8.71523860E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01766151E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.75999331E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.98453802E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.99684438E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.100.913 <==
# gg production cross-section/pb: 0.005231
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=5.960574807433687e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041428876611602e+01   # MW
        25     1.078736678727577e+02   # h0
        35     2.000241129150154e+03   # H0
        36     2.000000929537035e+03   # A0
        37     2.001256015790920e+03   # H+
   1000021     1.023232668495088e+03   # ~g
   1000022     1.944003571047253e+03   # ~neutralino(1)
   1000023    -2.006029225116911e+03   # ~neutralino(2)
   1000024     1.952057621599481e+03   # ~chargino(1)
   1000025     2.021615547419069e+03   # ~neutralino(3)
   1000035     2.082463016437511e+03   # ~neutralino(4)
   1000037     2.074716778020709e+03   # ~chargino(2)
   1000001     2.007137887271729e+03   # ~d_L
   1000002     2.005753188841332e+03   # ~u_L
   1000003     2.007137887271729e+03   # ~s_L
   1000004     2.005753188841332e+03   # ~c_L
   1000005     1.992095334422071e+03   # ~b_1
   1000006     2.464463992352063e+02   # ~t_1
   1000011     1.995327331053251e+03   # ~e_L
   1000012     1.993449554345541e+03   # ~nue_L
   1000013     1.995327395292822e+03   # ~mu_L
   1000014     1.993449554345541e+03   # ~numu_L
   1000015     1.988947005024477e+03   # ~stau_1
   1000016     1.993549709150074e+03   # ~nu_tau_L
   2000001     2.010831051678131e+03   # ~d_R
   2000002     2.008238368388759e+03   # ~u_R
   2000003     2.010831051678131e+03   # ~s_R
   2000004     2.008238368388759e+03   # ~c_R
   2000005     2.018060737967534e+03   # ~b_2
   2000006     2.003775181979475e+03   # ~t_2
   2000011     2.000598681843825e+03   # ~e_R
   2000013     2.000598681843825e+03   # ~mu_R
   2000015     2.007208551034276e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.029264423635453e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.315716784842735e-01   # N_{1,1}
  1  2    -5.717424373386996e-01   # N_{1,2}
  1  3     5.373373378184177e-01   # N_{1,3}
  1  4    -5.238696333624812e-01   # N_{1,4}
  2  1    -7.035868862664959e-03   # N_{2,1}
  2  2     1.226557966123358e-02   # N_{2,2}
  2  3     7.068697405825830e-01   # N_{2,3}
  2  4     7.072023910830851e-01   # N_{2,4}
  3  1     8.552376401715800e-01   # N_{3,1}
  3  2     5.179649797367856e-01   # N_{3,2}
  3  3     1.161327919713749e-02   # N_{3,3}
  3  4    -1.208264649435878e-02   # N_{3,4}
  4  1    -3.982201619835641e-01   # N_{4,1}
  4  2     6.361386803739012e-01   # N_{4,2}
  4  3     4.598574637659119e-01   # N_{4,3}
  4  4    -4.746360657816879e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.500010602917845e-01   # U_{1,1}
  1  2     7.599333007702426e-01   # U_{1,2}
  2  1    -7.599333007702426e-01   # U_{2,1}
  2  2    -6.500010602917845e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.687441412761723e-01   # V_{1,1}
  1  2     7.434926183283832e-01   # V_{1,2}
  2  1    -7.434926183283832e-01   # V_{2,1}
  2  2    -6.687441412761723e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.041708509426400e-03   # F_{11}
  1  2     9.999817487125888e-01   # F_{12}
  2  1     9.999817487125888e-01   # F_{21}
  2  2    -6.041708509426400e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.817483762561660e-01   # F_{11}
  1  2     4.717200451216959e-01   # F_{12}
  2  1    -4.717200451216959e-01   # F_{21}
  2  2     8.817483762561660e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     8.075023218311844e-01   # F_{11}
  1  2     5.898643913962313e-01   # F_{12}
  2  1    -5.898643913962313e-01   # F_{21}
  2  2     8.075023218311844e-01   # F_{22}
Block gauge Q= 5.960574807433687e+02  
     1     3.598351836581151e-01   # g'(Q)MSSM DRbar
     2     6.342508707159410e-01   # g(Q)MSSM DRbar
     3     1.066344336094919e+00   # g3(Q)MSSM DRbar
Block yu Q= 5.960574807433687e+02  
  3  3     8.723668367115281e-01   # Yt(Q)MSSM DRbar
Block yd Q= 5.960574807433687e+02  
  3  3     1.341169707192870e-01   # Yb(Q)MSSM DRbar
Block ye Q= 5.960574807433687e+02  
  3  3     1.008582752713053e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 5.960574807433687e+02  # Higgs mixing parameters
     1     1.999999799492155e+03   # mu(Q)MSSM DRbar
     2     9.723134304114806e+00   # tan beta(Q)MSSM DRbar
     3     2.467520023583160e+02   # higgs vev(Q)MSSM DRbar
     4     3.184831049427073e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 5.960574807433687e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000169e+03   # M_1(Q)
     2     2.000000000000413e+03   # M_2(Q)
     3     9.130000000035332e+02   # M_3(Q)
    21    -1.586726816605370e+04   # mH1^2(Q)
    22    -3.920242463236484e+06   # mH2^2(Q)
    31     1.999999999999904e+03   # meL(Q)
    32     1.999999999999904e+03   # mmuL(Q)
    33     1.999999999999925e+03   # mtauL(Q)
    34     2.000000000000601e+03   # meR(Q)
    35     2.000000000000601e+03   # mmuR(Q)
    36     2.000000000000643e+03   # mtauR(Q)
    41     1.999999999959384e+03   # mqL1(Q)
    42     1.999999999959383e+03   # mqL2(Q)
    43     1.999999999929205e+03   # mqL3(Q)
    44     1.999999999958860e+03   # muR(Q)
    45     1.999999999958859e+03   # mcR(Q)
    46     9.999999797354074e+01   # mtR(Q)
    47     1.999999999959141e+03   # mdR(Q)
    48     1.999999999959141e+03   # msR(Q)
    49     1.999999999958136e+03   # mbR(Q)
Block au Q= 5.960574807433687e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.112761310286592e-07   # Ac(Q)MSSM DRbar
  3  3     1.747847027603468e-07   # At(Q)MSSM DRbar
Block ad Q= 5.960574807433687e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     5.059866703299833e-08   # As(Q)MSSM DRbar
  3  3     6.989739198196863e-08   # Ab(Q)MSSM DRbar
Block ae Q= 5.960574807433687e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.821142127877419e-09   # Amu(Q)MSSM DRbar
  3  3     1.818917288126069e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.30354710E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.41588649E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.11603528E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99446808E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.32676557E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.68410786E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991316E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.29306639E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.44662649E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.32526856E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99522810E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.30820666E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.22697794E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99967730E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.30354630E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.41464755E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.11599689E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99446936E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.42091961E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      3.86660981E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.45254650E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.54741484E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.29306609E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.44654001E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.32488475E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99522858E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.30820660E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.22611315E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99967739E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   7.96080121E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.05527454E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.79358811E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.79886324E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.18214560E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.25169734E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.15668403E-06    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.39917942E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.08227767E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.91422791E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.80543273E+00   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.12120725E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.34492628E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.54461500E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.26488346E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95808465E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.75435477E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   1.68264412E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      7.98996078E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      2.01003922E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   3.58239560E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999987E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   2.48316566E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.25406224E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.74593776E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   1.68273531E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      7.98955099E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      2.01044901E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   3.58549594E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.59425305E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99440575E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   2.48323827E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.25420101E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.74579899E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.22997136E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.70545627E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.29454373E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   6.53419604E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.44268933E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.55731067E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   1000016   2.51468675E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.29501429E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.70498571E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.08069435E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99905695E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99905695E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      9.43054700E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      9.43054700E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.77421421E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.13311984E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.13311984E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.17174716E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.06100024E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.06100024E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.06376072E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.60938368E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.60938368E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.60938368E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.60938368E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.75643550E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.75643550E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.75643550E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.75643550E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99315710E-06    2       1000005        -5             # BR(~chi_20    -> ~b_1       bbar      )
      4.99315710E-06    2      -1000005         5             # BR(~chi_20    -> ~b_1bar    b         )
      4.99943752E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99943752E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.68171783E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.68171783E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   1.00887066E+01   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      6.62768383E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      6.62768383E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      6.62768383E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      6.62768383E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.69750905E-05    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      3.69750905E-05    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.42962436E-05    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.42962436E-05    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      1.49208156E-04    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.49208156E-04    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      8.78784771E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      8.78784771E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      3.69599368E-05    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      3.69599368E-05    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.42894373E-05    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.42894373E-05    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      1.48567600E-04    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.48567600E-04    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      8.73612690E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      8.73612690E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      1.22419001E-04    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.22419001E-04    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97223197E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97223197E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.87656903E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      2.87656903E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.62118262E-04    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.62118262E-04    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.27708359E-06    2       1000012       -12             # BR(~chi_30    -> ~nu_eL     nu_ebar   )
      1.27708359E-06    2      -1000012        12             # BR(~chi_30    -> ~nu_eLbar  nu_e      )
      2.87652854E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      2.87652854E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.62116514E-04    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.62116514E-04    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.27708359E-06    2       1000014       -14             # BR(~chi_30    -> ~nu_muL    nu_mubar  )
      1.27708359E-06    2      -1000014        14             # BR(~chi_30    -> ~nu_muLbar nu_mu     )
      4.01860522E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.01860522E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.90358230E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      8.90358230E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.26808070E-06    2       1000016       -16             # BR(~chi_30    -> ~nu_tauL   nu_taubar )
      1.26808070E-06    2      -1000016        16             # BR(~chi_30    -> ~nu_tauLba nu_tau    )
      5.52031018E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.52031018E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   3.02008241E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.72102114E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.70923423E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.70923423E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.70923423E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.35289908E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.35289908E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.35289908E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.20038369E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.20038369E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.07031991E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.07031991E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.07031991E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.07031991E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.18087097E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.18087097E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      4.38078048E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      4.38078048E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.81420412E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.81420412E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.84836681E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.84836681E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.18159093E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.18159093E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      4.47339685E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      4.47339685E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.81001443E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.81001443E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.84747984E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.84747984E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.92674908E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.92674908E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.49816326E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.49816326E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68996195E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68996195E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87507728E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87507728E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.68007835E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.68007835E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.86860975E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.86860975E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87539263E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87539263E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.68035554E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.68035554E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.86860975E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.86860975E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.31673164E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.31673164E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.09765704E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.09765704E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.85129859E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.85129859E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.35620327E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97164688E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.35810400E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.35810400E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19055882E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.97078229E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16805935E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.34682529E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.24996030E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.64544426E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.64544426E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.64544426E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.92078209E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.92078209E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.92078209E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      2.23962801E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      2.24733448E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.25191936E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      2.24076167E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      2.24599031E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.87328080E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57636811E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.60406160E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      1.03003765E-03    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      1.02788911E-03    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      1.03008315E-03    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      1.02788748E-03    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      1.04037888E-03    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      6.34328074E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.64572872E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.51646785E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.44608388E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57660942E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.14262087E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05328651E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40209086E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.60714993E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.02129374E-02    2            21        21             # BR(h0         -> g          g         )
      5.85504858E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.06626131E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.76873328E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.81462186E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71473635E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.41254843E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21421240E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.96735236E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.12215376E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.20791050E-05    2            21        21             # BR(H0         -> g          g         )
      1.00367126E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      3.72821563E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      7.47713168E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45111423E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.25821295E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67975382E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88428069E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56794022E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.57140176E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.19253235E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06548424E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14991368E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99440950E-04    2            21        21             # BR(A0         -> g          g         )
      1.68047912E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      7.61439052E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65254755E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.94336806E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.75677143E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09836633E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15921431E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      7.69652349E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   7.96080121E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.05527454E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.79358811E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.79886324E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.18214560E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.1000 <==
# gg production cross-section/pb: 0.001550
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422911280477466e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047722005645090e+01   # MW
        25     1.135779561823879e+02   # h0
        35     2.000053421543662e+03   # H0
        36     1.999974886853809e+03   # A0
        37     2.001832999697818e+03   # H+
   1000021     1.145439636522079e+03   # ~g
   1000022     1.929246478521386e+03   # ~neutralino(1)
   1000023    -1.992593884981073e+03   # ~neutralino(2)
   1000024     1.942324737775752e+03   # ~chargino(1)
   1000025     1.995565929250806e+03   # ~neutralino(3)
   1000035     2.069099065909739e+03   # ~neutralino(4)
   1000037     2.062360670500206e+03   # ~chargino(2)
   1000001     2.034423899079891e+03   # ~d_L
   1000002     2.033062497131930e+03   # ~u_L
   1000003     2.034423899079891e+03   # ~s_L
   1000004     2.033062497131930e+03   # ~c_L
   1000005     2.016883564599763e+03   # ~b_1
   1000006     1.076732527729688e+03   # ~t_1
   1000011     2.010670674044074e+03   # ~e_L
   1000012     2.008806431128363e+03   # ~nue_L
   1000013     2.010670711786799e+03   # ~mu_L
   1000014     2.008806431128363e+03   # ~numu_L
   1000015     1.998707581344841e+03   # ~stau_1
   1000016     2.008712320157973e+03   # ~nu_tau_L
   2000001     2.025211773246532e+03   # ~d_R
   2000002     2.025670076017833e+03   # ~u_R
   2000003     2.025211773246532e+03   # ~s_R
   2000004     2.025670076017833e+03   # ~c_R
   2000005     2.040216881899724e+03   # ~b_2
   2000006     2.036761987178449e+03   # ~t_2
   2000011     2.005220449891840e+03   # ~e_R
   2000013     2.005220449891840e+03   # ~mu_R
   2000015     2.016894988735981e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042223782184762e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.246051686851892e-01   # N_{1,1}
  1  2    -5.213640420337005e-01   # N_{1,2}
  1  3     5.301759082199408e-01   # N_{1,3}
  1  4    -5.165302437837158e-01   # N_{1,4}
  2  1    -7.176720504049880e-03   # N_{2,1}
  2  2     1.231672395441705e-02   # N_{2,2}
  2  3     7.068637166229415e-01   # N_{2,3}
  2  4     7.072061079457947e-01   # N_{2,4}
  3  1     8.531649505431080e-01   # N_{3,1}
  3  2     5.040298899551453e-01   # N_{3,2}
  3  3    -9.511848927765873e-02   # N_{3,3}
  3  4     9.495214686417670e-02   # N_{3,4}
  4  1    -3.029331816975566e-01   # N_{4,1}
  4  2     6.884632916990685e-01   # N_{4,2}
  4  3     4.584862761988615e-01   # N_{4,3}
  4  4    -4.733287630672573e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.338068903899955e-01   # U_{1,1}
  1  2     7.734913223134208e-01   # U_{1,2}
  2  1    -7.734913223134208e-01   # U_{2,1}
  2  2    -6.338068903899955e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.522310441539547e-01   # V_{1,1}
  1  2     7.580202273302752e-01   # V_{1,2}
  2  1    -7.580202273302752e-01   # V_{2,1}
  2  2    -6.522310441539547e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.386425838169206e-02   # F_{11}
  1  2     9.999038865508653e-01   # F_{12}
  2  1     9.999038865508653e-01   # F_{21}
  2  2    -1.386425838169206e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.662500805519146e-01   # F_{11}
  1  2     8.242334901439944e-01   # F_{12}
  2  1     8.242334901439944e-01   # F_{21}
  2  2    -5.662500805519146e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.893668033888976e-01   # F_{11}
  1  2     8.078655649692915e-01   # F_{12}
  2  1     8.078655649692915e-01   # F_{21}
  2  2    -5.893668033888976e-01   # F_{22}
Block gauge Q= 1.422911280477466e+03  
     1     3.626105781548977e-01   # g'(Q)MSSM DRbar
     2     6.359037388726968e-01   # g(Q)MSSM DRbar
     3     1.044348307572907e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422911280477466e+03  
  3  3     8.527469295719156e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422911280477466e+03  
  3  3     1.289498617605165e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422911280477466e+03  
  3  3     1.000424878461804e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422911280477466e+03  # Higgs mixing parameters
     1     1.999999995265438e+03   # mu(Q)MSSM DRbar
     2     9.609065347205210e+00   # tan beta(Q)MSSM DRbar
     3     2.446431791497029e+02   # higgs vev(Q)MSSM DRbar
     4     3.724378953436828e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422911280477466e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001717e+03   # M_1(Q)
     2     2.000000000004102e+03   # M_2(Q)
     3     1.000000000033073e+03   # M_3(Q)
    21    -6.917110154184124e+04   # mH1^2(Q)
    22    -3.908531577684294e+06   # mH2^2(Q)
    31     1.999999999998223e+03   # meL(Q)
    32     1.999999999998224e+03   # mmuL(Q)
    33     1.999999999998434e+03   # mtauL(Q)
    34     2.000000000006284e+03   # meR(Q)
    35     2.000000000006286e+03   # mmuR(Q)
    36     2.000000000006708e+03   # mtauR(Q)
    41     1.999999999561834e+03   # mqL1(Q)
    42     1.999999999561828e+03   # mqL2(Q)
    43     1.999999999216692e+03   # mqL3(Q)
    44     1.999999999556720e+03   # muR(Q)
    45     1.999999999556710e+03   # mcR(Q)
    46     9.999999977323375e+02   # mtR(Q)
    47     1.999999999559958e+03   # mdR(Q)
    48     1.999999999559957e+03   # msR(Q)
    49     1.999999999550471e+03   # mbR(Q)
Block au Q= 1.422911280477466e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.081211645491311e-06   # Ac(Q)MSSM DRbar
  3  3     1.706577982107558e-06   # At(Q)MSSM DRbar
Block ad Q= 1.422911280477466e+03  
  1  1     4.808040239227688e-07   # Ad(Q)MSSM DRbar
  2  2     4.808133521876665e-07   # As(Q)MSSM DRbar
  3  3     6.718645622514748e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422911280477466e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.776002005631456e-08   # Amu(Q)MSSM DRbar
  3  3     1.774116883051580e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.43946829E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      1.01967018E-03    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      5.90291962E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      2.80525774E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98361935E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.36311167E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      3.39074712E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.35055296E-05    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99952586E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.42849606E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      1.05162697E-03    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      3.16264824E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.45162976E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98537561E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.36725973E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.36761827E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      5.56374214E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99807596E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.43946752E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      1.01953560E-03    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      5.90288078E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      2.80512451E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98362075E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.33035959E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.36690933E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.44407411E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.03113371E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.96867515E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.42849543E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      1.05161767E-03    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      3.16231777E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.44429642E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98537677E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.36725928E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.36745313E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      5.55706691E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99807679E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.07067789E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.55754853E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      2.12558754E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      4.18146121E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.14106691E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      4.96994650E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      5.01702222E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   8.04814057E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.01273084E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.08274767E-05    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.20127880E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      3.42292519E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.77580059E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.18762903E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.28335911E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.29684789E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      1.17546874E-03    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.83337517E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.91198304E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.92785086E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.94087257E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76564567E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11652268E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36837003E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.63262117E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31553568E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12690218E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12144990E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87815066E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.70833249E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.02352079E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76590674E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30047288E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20879340E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.15760115E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90617966E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11706855E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.08884996E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36550321E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.81404729E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31226538E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12717373E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12166611E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87793447E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.70790223E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.02338679E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26627043E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25857553E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69399614E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.86354000E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.35647870E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50735167E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12512978E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51788533E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.02676816E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30671721E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.18804108E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18063167E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81897816E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.50202304E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.95151706E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.42182325E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.46828677E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.42166246E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.42166246E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.13658879E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.01609966E-06    3       1000022        11       -11   # BR(~chi_20    -> ~chi_10    e-         e+        )
      1.01609966E-06    3       1000022        13       -13   # BR(~chi_20    -> ~chi_10    mu-        mu+       )
      1.01606536E-06    3       1000022        15       -15   # BR(~chi_20    -> ~chi_10    tau-       tau+      )
      2.00840750E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      2.00840750E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      2.00841213E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.50409383E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.50409383E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.50425695E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.51768257E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.51768257E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.26091313E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.26091313E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.26091313E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.26091313E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.26091313E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.26091313E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.78151158E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.78151158E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.78151158E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.78151158E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99896154E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99896154E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.76037839E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.76037839E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   4.73436945E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.14573193E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.14573193E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.14573193E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.14573193E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.14573193E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.14573193E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.42719124E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.42719124E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.42719124E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.42719124E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96774003E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96774003E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.09008695E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.09008695E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.37981270E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      5.06217646E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      5.06217646E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.45771500E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.45771500E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.61786693E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.19411961E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.59849098E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      5.10359688E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      5.10359688E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      5.10359688E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      1.00727111E-05    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      1.00727111E-05    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      1.00727111E-05    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.26225378E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.26225378E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.16216411E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.16216411E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.16216411E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.16216411E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.31023212E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.31023212E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.82951329E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.82951329E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.18941412E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.18941412E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      6.97087885E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      6.97087885E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.31102190E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.31102190E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.89437693E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.89437693E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.18212308E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.18212308E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      6.95918892E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      6.95918892E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.54848135E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.54848135E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      3.95280578E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      3.95280578E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.50627832E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.50627832E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.50443693E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.50443693E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.11992443E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.11992443E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.92755058E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.92755058E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.50465425E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.50465425E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12024574E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12024574E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.92755058E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.92755058E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.23375235E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.23375235E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.17214061E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.17214061E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.94887318E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.94887318E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.74098727E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97229946E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.28602186E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.28602186E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.97484462E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.52902796E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.93984817E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.63877433E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      2.07115458E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.38126204E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.38126204E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.38126204E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.15627120E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.15627120E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.15627120E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      8.41427421E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      7.97044845E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      8.41403772E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      7.95145298E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.83510128E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.49537306E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      6.48749305E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.26086890E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.99133087E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.26112611E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.99131791E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.36614114E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.19494381E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.44828341E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.34612784E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63226405E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55428150E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01470127E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01229674E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40931375E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62907790E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.42117613E-02    2            21        21             # BR(h0         -> g          g         )
      6.53686987E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.86399094E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77568988E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80405160E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79524740E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38846620E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26218225E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95241141E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11792775E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46282262E-05    2            21        21             # BR(H0         -> g          g         )
      1.03783650E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.25743247E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.45549474E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53911641E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70058665E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86352608E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54226614E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52411547E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17675452E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03622405E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14163750E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97290049E-04    2            21        21             # BR(A0         -> g          g         )
      1.66840213E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.47556195E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67458059E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92190291E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69297576E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06860978E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15079774E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.49228750E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.07067789E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.55754853E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      2.12558754E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      4.18146121E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.14106691E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      4.96994650E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      5.01702222E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.130 <==
# gg production cross-section/pb: 931.545041
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422824030269930e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040704024292974e+01   # MW
        25     1.130501244432554e+02   # h0
        35     2.000051448361866e+03   # H0
        36     1.999976207817730e+03   # A0
        37     2.001840674456083e+03   # H+
   1000021     1.857267404095506e+02   # ~g
   1000022     1.929312338594935e+03   # ~neutralino(1)
   1000023    -1.992730371660215e+03   # ~neutralino(2)
   1000024     1.942383866435498e+03   # ~chargino(1)
   1000025     1.995569566097452e+03   # ~neutralino(3)
   1000035     2.069174856410321e+03   # ~neutralino(4)
   1000037     2.062450690109760e+03   # ~chargino(2)
   1000001     2.029541213308619e+03   # ~d_L
   1000002     2.028157008210225e+03   # ~u_L
   1000003     2.029541213308619e+03   # ~s_L
   1000004     2.028157008210225e+03   # ~c_L
   1000005     2.011371111811119e+03   # ~b_1
   1000006     1.038636793214884e+03   # ~t_1
   1000011     2.010674670146106e+03   # ~e_L
   1000012     2.008808323488096e+03   # ~nue_L
   1000013     2.010674708132563e+03   # ~mu_L
   1000014     2.008808323488096e+03   # ~numu_L
   1000015     1.998708006667529e+03   # ~stau_1
   1000016     2.008714311016076e+03   # ~nu_tau_L
   2000001     2.020295464401636e+03   # ~d_R
   2000002     2.020749945758734e+03   # ~u_R
   2000003     2.020295464401636e+03   # ~s_R
   2000004     2.020749945758734e+03   # ~c_R
   2000005     2.035904772616043e+03   # ~b_2
   2000006     2.031784233952911e+03   # ~t_2
   2000011     2.005220333012713e+03   # ~e_R
   2000013     2.005220333012713e+03   # ~mu_R
   2000015     2.016898777882830e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042233696353466e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.248645395508061e-01   # N_{1,1}
  1  2    -5.216323946094702e-01   # N_{1,2}
  1  3     5.299413744685522e-01   # N_{1,3}
  1  4    -5.162866525029030e-01   # N_{1,4}
  2  1    -7.176329066532879e-03   # N_{2,1}
  2  2     1.231961991358088e-02   # N_{2,2}
  2  3     7.068637177135793e-01   # N_{2,3}
  2  4     7.072060603858330e-01   # N_{2,4}
  3  1     8.530784165078755e-01   # N_{3,1}
  3  2     5.041682266373108e-01   # N_{3,2}
  3  3    -9.514291028212905e-02   # N_{3,3}
  3  4     9.497073844533226e-02   # N_{3,4}
  4  1    -3.028132074758726e-01   # N_{4,1}
  4  2     6.881586089765674e-01   # N_{4,2}
  4  3     4.587522761028719e-01   # N_{4,3}
  4  4    -4.735907932382601e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.342669535866494e-01   # U_{1,1}
  1  2     7.731141129147178e-01   # U_{1,2}
  2  1    -7.731141129147178e-01   # U_{2,1}
  2  2    -6.342669535866494e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.526871939220342e-01   # V_{1,1}
  1  2     7.576274987684786e-01   # V_{1,2}
  2  1    -7.576274987684786e-01   # V_{2,1}
  2  2    -6.526871939220342e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.024329630919411e-02   # F_{11}
  1  2     9.999475360641288e-01   # F_{12}
  2  1     9.999475360641288e-01   # F_{21}
  2  2    -1.024329630919411e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.696540975018021e-01   # F_{11}
  1  2     8.218845473662389e-01   # F_{12}
  2  1     8.218845473662389e-01   # F_{21}
  2  2    -5.696540975018021e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.892964332447836e-01   # F_{11}
  1  2     8.079168978087884e-01   # F_{12}
  2  1     8.079168978087884e-01   # F_{21}
  2  2    -5.892964332447836e-01   # F_{22}
Block gauge Q= 1.422824030269930e+03  
     1     3.626525153063397e-01   # g'(Q)MSSM DRbar
     2     6.360203343493036e-01   # g(Q)MSSM DRbar
     3     1.075893245698923e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422824030269930e+03  
  3  3     8.486541454732616e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422824030269930e+03  
  3  3     1.347804675557310e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422824030269930e+03  
  3  3     1.000415166253580e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422824030269930e+03  # Higgs mixing parameters
     1     1.999999998494392e+03   # mu(Q)MSSM DRbar
     2     9.610080852193251e+00   # tan beta(Q)MSSM DRbar
     3     2.446758181789192e+02   # higgs vev(Q)MSSM DRbar
     4     3.732537252545778e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422824030269930e+03 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999762e+03   # M_1(Q)
     2     1.999999999999610e+03   # M_2(Q)
     3     1.300000000065761e+02   # M_3(Q)
    21    -6.919844742310105e+04   # mH1^2(Q)
    22    -3.909915005011769e+06   # mH2^2(Q)
    31     2.000000000004042e+03   # meL(Q)
    32     2.000000000004043e+03   # mmuL(Q)
    33     2.000000000004085e+03   # mtauL(Q)
    34     2.000000000001691e+03   # meR(Q)
    35     2.000000000001692e+03   # mmuR(Q)
    36     2.000000000001778e+03   # mtauR(Q)
    41     2.000000000011463e+03   # mqL1(Q)
    42     2.000000000011459e+03   # mqL2(Q)
    43     1.999999999972192e+03   # mqL3(Q)
    44     2.000000000009436e+03   # muR(Q)
    45     2.000000000009433e+03   # mcR(Q)
    46     9.999999998767512e+02   # mtR(Q)
    47     2.000000000007853e+03   # mdR(Q)
    48     2.000000000007848e+03   # msR(Q)
    49     1.999999999998723e+03   # mbR(Q)
Block au Q= 1.422824030269930e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.153972042449754e-07   # Ac(Q)MSSM DRbar
  3  3     2.775873737370219e-07   # At(Q)MSSM DRbar
Block ad Q= 1.422824030269930e+03  
  1  1     3.896043890621702e-07   # Ad(Q)MSSM DRbar
  2  2     3.895986596662821e-07   # As(Q)MSSM DRbar
  3  3     3.419588425732730e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422824030269930e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2    -3.565165801030622e-09   # Amu(Q)MSSM DRbar
  3  3    -3.662531466728634e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14306849E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.37255164E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.56573481E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.02606902E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99295892E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13744936E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.44574598E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.45005608E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99981092E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.14224863E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.49355251E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.37041908E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.41017378E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99379490E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13775302E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.83676350E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.84475074E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99923183E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14306841E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.37190833E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.56571604E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.02600529E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99295959E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.92951324E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.52260630E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.62300453E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.89489529E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10499326E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.14224856E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.49350778E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.37026139E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.40667821E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99379545E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13775298E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.83598132E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.84159380E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99923223E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.66669238E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.86912436E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50431150E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      4.34432697E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.79918943E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.19555609E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.40596145E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.05767876E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.09322708E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.02474813E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.14178679E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      8.14469001E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      1.84268104E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.77959736E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.77470245E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.22529755E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12909613E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.01899371E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.05093971E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      9.25163456E-04    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97446872E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.51253104E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76498005E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11594877E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36866496E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.47190093E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31260248E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12451387E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12192927E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87766958E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.55531393E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.05600666E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76524067E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30080590E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20826123E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.14240228E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90818636E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11649383E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.08708718E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36580148E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.77760977E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.30933675E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12478503E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12214523E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87745363E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.55489089E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.05587136E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26432568E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25831988E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69446071E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.71383053E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.35055794E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50765657E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12632835E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51722850E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.97786270E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30666452E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.18555145E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18104256E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81856559E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.35157354E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.98330546E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.29869309E-09   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.74668388E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.65142797E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.65142797E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.31493892E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.89439117E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.89439117E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.89439556E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.24098657E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.24098657E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.24118027E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.30966898E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.30966898E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.19239713E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.19239713E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.19239713E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.19239713E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.19239713E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.19239713E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.57600924E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.57600924E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.57600924E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.57600924E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99903038E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99903038E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.17708558E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.17708558E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.09697807E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.05104242E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.05104242E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.05104242E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.05104242E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.05104242E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.05104242E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.15132233E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.15132233E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.15132233E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.15132233E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.92503191E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.92503191E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.99435471E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.99435471E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      5.04488880E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.85759689E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.85759689E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.29798525E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.29798525E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.70330581E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.10804854E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.09417760E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.77885390E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.77885390E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.77885390E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.44320413E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.44320413E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.44320413E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.11725908E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.11725908E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.05189574E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.05189574E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.05189574E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.05189574E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.53172877E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.53172877E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.15259630E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.15259630E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.10342329E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.10342329E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.21982259E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.21982259E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.53331390E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.53331390E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.22931625E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.22931625E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.09617099E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.09617099E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.20922288E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.20922288E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.02180147E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.02180147E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.03081931E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.03081931E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.52446171E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.52446171E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.36206356E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.36206356E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.06721700E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.06721700E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.55959618E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.55959618E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.36227027E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.36227027E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.06752184E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.06752184E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.55959618E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.55959618E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.16758856E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.16758856E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.05500101E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.05500101E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.57974002E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.57974002E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.84974671E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.88133716E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      5.83931201E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      5.83931201E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.87330733E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.61201268E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.83602725E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.39796164E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.95918332E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.29692495E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.29692495E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.29692495E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.09770990E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.09770990E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.09770990E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.08309364E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03914350E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.08320136E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.03723989E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.22968145E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.50821298E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.91079577E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.74945172E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.49564068E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.74969691E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.49562837E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.84944536E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.01360379E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.15264610E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.27110962E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62432072E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55723558E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01792602E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01815466E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40957176E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62967455E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.37181180E-02    2            21        21             # BR(h0         -> g          g         )
      6.46067813E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.31905197E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78233266E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80401220E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79526680E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38837644E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26219361E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95235543E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11791192E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46292191E-05    2            21        21             # BR(H0         -> g          g         )
      1.03775712E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.26047709E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.45613001E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53946972E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70708037E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86350375E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54223853E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52406460E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17673759E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03619288E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14162868E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97287539E-04    2            21        21             # BR(A0         -> g          g         )
      1.66838834E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.47632882E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68104078E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92187886E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69290506E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06857803E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15078876E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.49308487E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.66669238E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      8.86912436E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50431150E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      4.34432697E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.79918943E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.19555609E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.217 <==
# gg production cross-section/pb: 69.312693
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422878113767472e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.046863423675896e+01   # MW
        25     1.132530089395487e+02   # h0
        35     2.000049891578837e+03   # H0
        36     1.999974462741656e+03   # A0
        37     2.001836412046353e+03   # H+
   1000021     2.941423246375787e+02   # ~g
   1000022     1.929266330272479e+03   # ~neutralino(1)
   1000023    -1.992642425449611e+03   # ~neutralino(2)
   1000024     1.942341038745394e+03   # ~chargino(1)
   1000025     1.995567241275639e+03   # ~neutralino(3)
   1000035     2.069130517162299e+03   # ~neutralino(4)
   1000037     2.062400327369808e+03   # ~chargino(2)
   1000001     2.029352884016056e+03   # ~d_L
   1000002     2.027970612182583e+03   # ~u_L
   1000003     2.029352884016056e+03   # ~s_L
   1000004     2.027970612182583e+03   # ~c_L
   1000005     2.011246092022816e+03   # ~b_1
   1000006     1.039646025892177e+03   # ~t_1
   1000011     2.010672931642233e+03   # ~e_L
   1000012     2.008807872932175e+03   # ~nue_L
   1000013     2.010672969327224e+03   # ~mu_L
   1000014     2.008807872932175e+03   # ~numu_L
   1000015     1.998708903411016e+03   # ~stau_1
   1000016     2.008713846807483e+03   # ~nu_tau_L
   2000001     2.020108410444068e+03   # ~d_R
   2000002     2.020563198407267e+03   # ~u_R
   2000003     2.020108410444068e+03   # ~s_R
   2000004     2.020563198407267e+03   # ~c_R
   2000005     2.035646117856150e+03   # ~b_2
   2000006     2.031621032730655e+03   # ~t_2
   2000011     2.005220758343927e+03   # ~e_R
   2000013     2.005220758343927e+03   # ~mu_R
   2000015     2.016896506296628e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042369609285423e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.247176232870710e-01   # N_{1,1}
  1  2    -5.214482683736875e-01   # N_{1,2}
  1  3     5.300901424665216e-01   # N_{1,3}
  1  4    -5.164407853174332e-01   # N_{1,4}
  2  1    -7.177030436036285e-03   # N_{2,1}
  2  2     1.231798851099640e-02   # N_{2,2}
  2  3     7.068636990453625e-01   # N_{2,3}
  2  4     7.072061003449207e-01   # N_{2,4}
  3  1     8.531223167333930e-01   # N_{3,1}
  3  2     5.040956623335351e-01   # N_{3,2}
  3  3    -9.513648236316290e-02   # N_{3,3}
  3  4     9.496802425830682e-02   # N_{3,4}
  4  1    -3.028955981769129e-01   # N_{4,1}
  4  2     6.883513156707413e-01   # N_{4,2}
  4  3     4.585817283269072e-01   # N_{4,3}
  4  4    -4.734231946832731e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339741667462122e-01   # U_{1,1}
  1  2     7.733542240774572e-01   # U_{1,2}
  2  1    -7.733542240774572e-01   # U_{2,1}
  2  2    -6.339741667462122e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.523963909980612e-01   # V_{1,1}
  1  2     7.578779248749133e-01   # V_{1,2}
  2  1    -7.578779248749133e-01   # V_{2,1}
  2  2    -6.523963909980612e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.079017160214070e-02   # F_{11}
  1  2     9.999417844038704e-01   # F_{12}
  2  1     9.999417844038704e-01   # F_{21}
  2  2    -1.079017160214070e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.695811849704264e-01   # F_{11}
  1  2     8.219350787791484e-01   # F_{12}
  2  1     8.219350787791484e-01   # F_{21}
  2  2    -5.695811849704264e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.893237681592500e-01   # F_{11}
  1  2     8.078969589511911e-01   # F_{12}
  2  1     8.078969589511911e-01   # F_{21}
  2  2    -5.893237681592500e-01   # F_{22}
Block gauge Q= 1.422878113767472e+03  
     1     3.626546194984730e-01   # g'(Q)MSSM DRbar
     2     6.359657815375525e-01   # g(Q)MSSM DRbar
     3     1.067763743833398e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422878113767472e+03  
  3  3     8.512005613609791e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422878113767472e+03  
  3  3     1.340322281577192e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422878113767472e+03  
  3  3     1.000353349878025e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422878113767472e+03  # Higgs mixing parameters
     1     1.999999994439857e+03   # mu(Q)MSSM DRbar
     2     9.608675681234999e+00   # tan beta(Q)MSSM DRbar
     3     2.446547856941844e+02   # higgs vev(Q)MSSM DRbar
     4     3.731014603727267e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422878113767472e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000035e+03   # M_1(Q)
     2     2.000000000000206e+03   # M_2(Q)
     3     2.170000000097347e+02   # M_3(Q)
    21    -6.922931055700930e+04   # mH1^2(Q)
    22    -3.909664727733958e+06   # mH2^2(Q)
    31     2.000000000003532e+03   # meL(Q)
    32     2.000000000003533e+03   # mmuL(Q)
    33     2.000000000003584e+03   # mtauL(Q)
    34     2.000000000001897e+03   # meR(Q)
    35     2.000000000001897e+03   # mmuR(Q)
    36     2.000000000002000e+03   # mtauR(Q)
    41     1.999999999993353e+03   # mqL1(Q)
    42     1.999999999993349e+03   # mqL2(Q)
    43     1.999999999942214e+03   # mqL3(Q)
    44     1.999999999991369e+03   # muR(Q)
    45     1.999999999991366e+03   # mcR(Q)
    46     9.999999997913498e+02   # mtR(Q)
    47     1.999999999990073e+03   # mdR(Q)
    48     1.999999999990069e+03   # msR(Q)
    49     1.999999999981371e+03   # mbR(Q)
Block au Q= 1.422878113767472e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.980187131427282e-07   # Ac(Q)MSSM DRbar
  3  3     4.446611134214670e-07   # At(Q)MSSM DRbar
Block ad Q= 1.422878113767472e+03  
  1  1     3.868076973376827e-07   # Ad(Q)MSSM DRbar
  2  2     3.868039757611739e-07   # As(Q)MSSM DRbar
  3  3     3.702987914492199e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422878113767472e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -6.157094837391872e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11405099E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.46806739E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.62366202E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.04100472E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99280398E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10829326E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.47839439E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.50041457E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99980715E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11321106E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.59197930E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.40140135E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.45965596E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99366054E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10860371E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.96862331E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.86615433E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99921651E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11405092E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.46740788E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.62364277E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.04093936E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99280467E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90028163E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.62230024E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.62444654E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.83214544E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16774209E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11321100E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.59193345E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.40123965E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.45606956E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99366111E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10860366E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.96782105E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.86291371E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99921691E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.63780365E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.00063962E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50743774E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      4.88469553E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.74207862E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.25211325E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.37681169E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.07552241E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.15207426E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.03266661E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.28841856E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      8.10491900E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      1.88096650E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   9.21250032E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.51029759E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.48970241E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.10002269E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.12596497E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.19396265E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      9.47591519E-04    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97260292E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.55574631E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76594623E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11652695E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36856720E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.57522800E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31356980E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12691123E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12178408E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87781548E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.65391725E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.03895584E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76620704E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30083047E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20837214E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.15186755E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90682198E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11707237E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.08685766E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36570278E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.80048285E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31030309E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12718255E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12200010E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87759948E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.65348974E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.03882127E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26578609E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25846243E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69415525E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.80941301E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.35729092E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50801233E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12582227E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51767392E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.00639569E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30643985E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.18799778E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18091372E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81869513E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.44862174E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.96664813E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.70995370E-06   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.62855138E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.72638978E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.72638978E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.32157055E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.89891149E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.89891149E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.89891587E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.25747723E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.25747723E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.25767042E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.32496460E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.32496460E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.19334380E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.19334380E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.19334380E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.19334380E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.19334380E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.19334380E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.57885202E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.57885202E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.57885202E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.57885202E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99903022E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99903022E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.17735212E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.17735212E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.08062510E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06558436E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06558436E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06558436E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06558436E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06558436E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06558436E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.19523312E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.19523312E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.19523312E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.19523312E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.92583366E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.92583366E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.93653378E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.93653378E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.97063395E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.82601232E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.82601232E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.30961402E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.30961402E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.70527553E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.12478173E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.19658387E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.83061378E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.83061378E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.83061378E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.53537953E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.53537953E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.53537953E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.14112630E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.14112630E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.05268472E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.05268472E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.05268472E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.05268472E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.60712409E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.60712409E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.16071168E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.16071168E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.16621909E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.16621909E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.25013937E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.25013937E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.60873409E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.60873409E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.23805911E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.23805911E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.15892266E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.15892266E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.23959413E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.23959413E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.03118239E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.03118239E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.11798002E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.11798002E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.52379948E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.52379948E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.37505399E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.37505399E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.06348719E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.06348719E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.57303309E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.57303309E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.37526048E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.37526048E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.06379231E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.06379231E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.57303309E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.57303309E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17016863E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17016863E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.06119199E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.06119199E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.59323604E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.59323604E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.85569540E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.88407770E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      5.70258939E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      5.70258939E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.86700293E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.61341511E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.84018636E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.38582821E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.96275455E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.30739980E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.30739980E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.30739980E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.09885279E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.09885279E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.09885279E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.09730784E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.05321065E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.09741854E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.05129532E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.24867352E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.50658646E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.03672945E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.77879845E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.52364274E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.77904294E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.52363047E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.87872815E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.02672496E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.16686491E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.27016431E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62573611E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55620984E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01572590E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01615185E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40957970E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62974796E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.38937429E-02    2            21        21             # BR(h0         -> g          g         )
      6.48675297E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.51855963E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77724789E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80348016E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79554361E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38716429E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26235843E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95160515E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11769971E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46418705E-05    2            21        21             # BR(H0         -> g          g         )
      1.03805836E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.30249477E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46453514E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53946711E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70172906E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86325271E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54192798E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52349264E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17654670E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03583864E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14152849E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97261731E-04    2            21        21             # BR(A0         -> g          g         )
      1.66824310E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48496804E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67572579E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92162041E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69213565E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06821718E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15068669E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50180583E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.63780365E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.00063962E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50743774E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      4.88469553E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.74207862E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.25211325E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.304 <==
# gg production cross-section/pb: 10.553900
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422906233674512e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041002583548968e+01   # MW
        25     1.133719509040636e+02   # h0
        35     2.000053018355818e+03   # H0
        36     1.999977146155041e+03   # A0
        37     2.001837759500955e+03   # H+
   1000021     3.977627070604764e+02   # ~g
   1000022     1.929241051111316e+03   # ~neutralino(1)
   1000023    -1.992597979765585e+03   # ~neutralino(2)
   1000024     1.942316081597640e+03   # ~chargino(1)
   1000025     1.995566020888746e+03   # ~neutralino(3)
   1000035     2.069112530824641e+03   # ~neutralino(4)
   1000037     2.062379806647508e+03   # ~chargino(2)
   1000001     2.029339943577369e+03   # ~d_L
   1000002     2.027958196340568e+03   # ~u_L
   1000003     2.029339943577369e+03   # ~s_L
   1000004     2.027958196340568e+03   # ~c_L
   1000005     2.011300455760308e+03   # ~b_1
   1000006     1.041218179391071e+03   # ~t_1
   1000011     2.010674504037131e+03   # ~e_L
   1000012     2.008809057415853e+03   # ~nue_L
   1000013     2.010674541984151e+03   # ~mu_L
   1000014     2.008809057415853e+03   # ~numu_L
   1000015     1.998709986805556e+03   # ~stau_1
   1000016     2.008715016101508e+03   # ~nu_tau_L
   2000001     2.020094187019332e+03   # ~d_R
   2000002     2.020549171837390e+03   # ~u_R
   2000003     2.020094187019332e+03   # ~s_R
   2000004     2.020549171837390e+03   # ~c_R
   2000005     2.035562685127639e+03   # ~b_2
   2000006     2.031622287034854e+03   # ~t_2
   2000011     2.005220696251795e+03   # ~e_R
   2000013     2.005220696251795e+03   # ~mu_R
   2000015     2.016896918414237e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042428078449254e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.246092476276454e-01   # N_{1,1}
  1  2    -5.213745601727358e-01   # N_{1,2}
  1  3     5.301697933426506e-01   # N_{1,3}
  1  4    -5.165225503894119e-01   # N_{1,4}
  2  1    -7.177077271533014e-03   # N_{2,1}
  2  2     1.231820130340532e-02   # N_{2,2}
  2  3     7.068636659465152e-01   # N_{2,3}
  2  4     7.072061292460216e-01   # N_{2,4}
  3  1     8.531718696326089e-01   # N_{3,1}
  3  2     5.040143922134920e-01   # N_{3,2}
  3  3    -9.512867576912702e-02   # N_{3,3}
  3  4     9.496203639178605e-02   # N_{3,4}
  4  1    -3.029079682981643e-01   # N_{4,1}
  4  2     6.884666457883049e-01   # N_{4,2}
  4  3     4.584913118457937e-01   # N_{4,3}
  4  4    -4.733351427270133e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.338228762435054e-01   # U_{1,1}
  1  2     7.734782230615223e-01   # U_{1,2}
  2  1    -7.734782230615223e-01   # U_{2,1}
  2  2    -6.338228762435054e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.522477911876402e-01   # V_{1,1}
  1  2     7.580058171879980e-01   # V_{1,2}
  2  1    -7.580058171879980e-01   # V_{2,1}
  2  2    -6.522477911876402e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.136170090414353e-02   # F_{11}
  1  2     9.999354537931759e-01   # F_{12}
  2  1     9.999354537931759e-01   # F_{21}
  2  2    -1.136170090414353e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.691853360461606e-01   # F_{11}
  1  2     8.222092514865174e-01   # F_{12}
  2  1     8.222092514865174e-01   # F_{21}
  2  2    -5.691853360461606e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.892803516779748e-01   # F_{11}
  1  2     8.079286274952029e-01   # F_{12}
  2  1     8.079286274952029e-01   # F_{21}
  2  2    -5.892803516779748e-01   # F_{22}
Block gauge Q= 1.422906233674512e+03  
     1     3.626425460055720e-01   # g'(Q)MSSM DRbar
     2     6.359976881654460e-01   # g(Q)MSSM DRbar
     3     1.062525547452636e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422906233674512e+03  
  3  3     8.525295297859536e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422906233674512e+03  
  3  3     1.332522753973882e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422906233674512e+03  
  3  3     1.000332545678105e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422906233674512e+03  # Higgs mixing parameters
     1     1.999999995351846e+03   # mu(Q)MSSM DRbar
     2     9.607984580816701e+00   # tan beta(Q)MSSM DRbar
     3     2.446417624808258e+02   # higgs vev(Q)MSSM DRbar
     4     3.729514333087117e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422906233674512e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000269e+03   # M_1(Q)
     2     2.000000000000729e+03   # M_2(Q)
     3     3.040000000126911e+02   # M_3(Q)
    21    -6.927681191994519e+04   # mH1^2(Q)
    22    -3.909475118123780e+06   # mH2^2(Q)
    31     2.000000000003074e+03   # meL(Q)
    32     2.000000000003074e+03   # mmuL(Q)
    33     2.000000000003135e+03   # mtauL(Q)
    34     2.000000000002167e+03   # meR(Q)
    35     2.000000000002168e+03   # mmuR(Q)
    36     2.000000000002291e+03   # mtauR(Q)
    41     1.999999999968920e+03   # mqL1(Q)
    42     1.999999999968916e+03   # mqL2(Q)
    43     1.999999999900661e+03   # mqL3(Q)
    44     1.999999999966845e+03   # muR(Q)
    45     1.999999999966842e+03   # mcR(Q)
    46     9.999999996723424e+02   # mtR(Q)
    47     1.999999999965865e+03   # mdR(Q)
    48     1.999999999965860e+03   # msR(Q)
    49     1.999999999957324e+03   # mbR(Q)
Block au Q= 1.422906233674512e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.800235850918215e-07   # Ac(Q)MSSM DRbar
  3  3     6.026018638333630e-07   # At(Q)MSSM DRbar
Block ad Q= 1.422906233674512e+03  
  1  1     3.917696511442152e-07   # Ad(Q)MSSM DRbar
  2  2     3.917676724385739e-07   # As(Q)MSSM DRbar
  3  3     4.029414241473537e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422906233674512e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.066971667609977e-09   # Amu(Q)MSSM DRbar
  3  3     1.990009569625407e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07480251E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.63029590E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.71929062E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.07772331E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99254245E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.06885681E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.53253342E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.66212108E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99980012E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07393498E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.75914082E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.45267838E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.58296294E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99342977E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.06917661E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.18709522E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.93323852E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99918795E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07480244E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.62961263E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.71927068E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.07765560E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99254316E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86083944E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.80271612E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.67758094E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.74383487E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25605032E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07393491E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.75909333E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.45251081E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.57924618E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99343035E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.06917656E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.18626380E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.92987799E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99918837E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.59892034E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.23320353E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.55443572E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      5.53028570E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.66000700E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.33351525E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.33723141E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.10671511E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.30236838E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.05857383E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.46888169E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      8.05017747E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      1.93386811E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   8.48089507E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.11567980E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.88432020E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.06073604E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.30847412E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.36834032E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      9.82971008E-04    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97019467E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.83744884E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76713321E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11669926E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36843960E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.62753546E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31484057E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12879681E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12183196E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87776894E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.70556518E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.02041249E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76739483E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30057742E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20865340E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.15833776E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90653348E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11724619E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09427921E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36556774E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.81449575E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31156534E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12906900E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12204861E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87755232E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.70513415E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.02027835E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26761766E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25842706E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69410126E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.86595273E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.36057334E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50769275E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12629494E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51659851E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.03319848E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30677456E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.19012737E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18113430E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81847586E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.49912083E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.94843961E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.99792162E-05   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.30686585E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.95548356E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.95548356E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.30074175E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.89420616E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.89420616E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.89421052E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.24089095E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.24089095E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.24108118E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.30971337E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.30971337E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.19048999E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.19048999E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.19048999E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.19048999E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.19048999E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.19048999E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.57029336E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.57029336E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.57029336E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.57029336E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99902310E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99902310E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.26133933E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.26133933E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.07069492E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06242312E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06242312E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06242312E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06242312E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06242312E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06242312E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.18581504E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.18581504E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.18581504E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.18581504E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.92875080E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.92875080E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.73561683E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.73561683E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.71863687E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.73768226E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.73768226E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.32002948E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.32002948E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.69420898E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.13561690E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.22383725E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.83152010E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.83152010E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.83152010E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.54679432E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.54679432E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.54679432E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.14064012E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.14064012E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.06165624E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.06165624E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.06165624E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.06165624E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.62002264E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.62002264E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.17751267E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.17751267E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.17106880E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.17106880E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.31554665E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.31554665E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.62163625E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.62163625E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.25502056E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.25502056E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.16376195E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.16376195E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.30489765E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.30489765E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.02603477E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.02603477E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.15257394E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.15257394E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.52184647E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.52184647E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.37302149E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.37302149E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.07149949E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.07149949E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.58828634E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.58828634E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.37322844E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.37322844E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.07180498E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.07180498E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.58828634E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.58828634E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17372319E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17372319E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.06303929E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.06303929E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.60854599E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.60854599E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.84494285E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.89044539E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      5.38353929E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      5.38353929E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.88004384E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.60233566E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.84637492E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.37096539E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.97259456E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.31173288E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.31173288E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.31173288E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.09780023E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.09780023E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.09780023E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.09913063E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.05495474E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.09924165E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.05303527E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.25424363E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.50482662E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.05530200E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.79045528E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.53444145E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.79070023E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.53442908E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.89057308E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.03007083E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.17366526E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.28416246E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63267651E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55557170E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01455953E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01489392E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40954800E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62968818E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.39986223E-02    2            21        21             # BR(h0         -> g          g         )
      6.50662265E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.65229197E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78306777E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80324974E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79566053E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38663932E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26242845E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95128106E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11760804E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46470761E-05    2            21        21             # BR(H0         -> g          g         )
      1.03806938E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.32063101E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46819316E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53942291E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70727179E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86314448E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54179410E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52324605E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17646452E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03568669E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14148551E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97250102E-04    2            21        21             # BR(A0         -> g          g         )
      1.66817847E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48868925E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68122926E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92150847E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69180279E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06806162E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15064269E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50557715E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.59892034E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.23320353E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.55443572E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      5.53028570E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.66000700E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.33351525E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.391 <==
# gg production cross-section/pb: 2.296059
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422921572745733e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042039363346663e+01   # MW
        25     1.134483971418308e+02   # h0
        35     2.000056266330122e+03   # H0
        36     1.999979917042270e+03   # A0
        37     2.001839690747477e+03   # H+
   1000021     4.980428645383793e+02   # ~g
   1000022     1.929226841775689e+03   # ~neutralino(1)
   1000023    -1.992574514168399e+03   # ~neutralino(2)
   1000024     1.942302012309753e+03   # ~chargino(1)
   1000025     1.995565327000463e+03   # ~neutralino(3)
   1000035     2.069104238995074e+03   # ~neutralino(4)
   1000037     2.062369908018444e+03   # ~chargino(2)
   1000001     2.029458430645406e+03   # ~d_L
   1000002     2.028077902333347e+03   # ~u_L
   1000003     2.029458430645406e+03   # ~s_L
   1000004     2.028077902333347e+03   # ~c_L
   1000005     2.011486696366664e+03   # ~b_1
   1000006     1.043423092800890e+03   # ~t_1
   1000011     2.010675298027242e+03   # ~e_L
   1000012     2.008809884810007e+03   # ~nue_L
   1000013     2.010675336205614e+03   # ~mu_L
   1000014     2.008809884810007e+03   # ~numu_L
   1000015     1.998710496419096e+03   # ~stau_1
   1000016     2.008715831156279e+03   # ~nu_tau_L
   2000001     2.020212834343462e+03   # ~d_R
   2000002     2.020668011298923e+03   # ~u_R
   2000003     2.020212834343462e+03   # ~s_R
   2000004     2.020668011298923e+03   # ~c_R
   2000005     2.035614702694034e+03   # ~b_2
   2000006     2.031751101865957e+03   # ~t_2
   2000011     2.005220619952689e+03   # ~e_R
   2000013     2.005220619952689e+03   # ~mu_R
   2000015     2.016897098333290e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042446516025699e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245432271079944e-01   # N_{1,1}
  1  2    -5.213410971516600e-01   # N_{1,2}
  1  3     5.302128045089564e-01   # N_{1,3}
  1  4    -5.165664436180314e-01   # N_{1,4}
  2  1    -7.177083000923789e-03   # N_{2,1}
  2  2     1.231862688736000e-02   # N_{2,2}
  2  3     7.068636400881388e-01   # N_{2,3}
  2  4     7.072061476207300e-01   # N_{2,4}
  3  1     8.532043225039196e-01   # N_{3,1}
  3  2     5.039618028456422e-01   # N_{3,2}
  3  3    -9.512197429005878e-02   # N_{3,3}
  3  4     9.495628120540064e-02   # N_{3,4}
  4  1    -3.029090983396757e-01   # N_{4,1}
  4  2     6.885304736356146e-01   # N_{4,2}
  4  3     4.584430021968434e-01   # N_{4,3}
  4  4    -4.732883674409356e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.337426640870863e-01   # U_{1,1}
  1  2     7.735439455621138e-01   # U_{1,2}
  2  1    -7.735439455621138e-01   # U_{2,1}
  2  2    -6.337426640870863e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521695561124240e-01   # V_{1,1}
  1  2     7.580731297705544e-01   # V_{1,2}
  2  1    -7.580731297705544e-01   # V_{2,1}
  2  2    -6.521695561124240e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.196446037823972e-02   # F_{11}
  1  2     9.999284232823155e-01   # F_{12}
  2  1     9.999284232823155e-01   # F_{21}
  2  2    -1.196446037823972e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.687244370061831e-01   # F_{11}
  1  2     8.225281239884750e-01   # F_{12}
  2  1     8.225281239884750e-01   # F_{21}
  2  2    -5.687244370061831e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.892571743667965e-01   # F_{11}
  1  2     8.079455318629213e-01   # F_{12}
  2  1     8.079455318629213e-01   # F_{21}
  2  2    -5.892571743667965e-01   # F_{22}
Block gauge Q= 1.422921572745733e+03  
     1     3.626318158637274e-01   # g'(Q)MSSM DRbar
     2     6.360253827821681e-01   # g(Q)MSSM DRbar
     3     1.058660035496584e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422921572745733e+03  
  3  3     8.532469911612199e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422921572745733e+03  
  3  3     1.325078846133141e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422921572745733e+03  
  3  3     1.000316495824298e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422921572745733e+03  # Higgs mixing parameters
     1     1.999999996363769e+03   # mu(Q)MSSM DRbar
     2     9.607670954011949e+00   # tan beta(Q)MSSM DRbar
     3     2.446366977761892e+02   # higgs vev(Q)MSSM DRbar
     4     3.728160579444060e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422921572745733e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000481e+03   # M_1(Q)
     2     2.000000000001213e+03   # M_2(Q)
     3     3.910000000155090e+02   # M_3(Q)
    21    -6.932317079843795e+04   # mH1^2(Q)
    22    -3.909311399551915e+06   # mH2^2(Q)
    31     2.000000000002605e+03   # meL(Q)
    32     2.000000000002605e+03   # mmuL(Q)
    33     2.000000000002679e+03   # mtauL(Q)
    34     2.000000000002497e+03   # meR(Q)
    35     2.000000000002497e+03   # mmuR(Q)
    36     2.000000000002646e+03   # mtauR(Q)
    41     1.999999999938219e+03   # mqL1(Q)
    42     1.999999999938215e+03   # mqL2(Q)
    43     1.999999999848402e+03   # mqL3(Q)
    44     1.999999999935968e+03   # muR(Q)
    45     1.999999999935964e+03   # mcR(Q)
    46     9.999999995229559e+02   # mtR(Q)
    47     1.999999999935345e+03   # mdR(Q)
    48     1.999999999935341e+03   # msR(Q)
    49     1.999999999926841e+03   # mbR(Q)
Block au Q= 1.422921572745733e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.604372674069080e-07   # Ac(Q)MSSM DRbar
  3  3     7.540906737500825e-07   # At(Q)MSSM DRbar
Block ad Q= 1.422921572745733e+03  
  1  1     3.999586806375246e-07   # Ad(Q)MSSM DRbar
  2  2     3.999583028058951e-07   # As(Q)MSSM DRbar
  3  3     4.368439715941736e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422921572745733e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.413155400513095e-09   # Amu(Q)MSSM DRbar
  3  3     4.344724439128753e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02669949E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.86019009E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.85346598E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.13567961E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99217257E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02053137E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.60910374E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.93032194E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99978978E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02579980E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.99622462E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.52463910E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.77805345E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99310121E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02086244E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.49599047E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.04407199E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99914598E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02669942E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.85947505E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.85344513E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.13560876E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99217331E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81256190E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.05969722E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.77560538E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.63020727E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.36967438E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02579974E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.99617492E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.52446370E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.77416308E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99310182E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02086239E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.49512004E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.04055239E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99914641E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.55119592E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.55324873E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.63928144E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      6.28287262E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.55366785E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.43906851E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.28881324E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.15104196E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.51982154E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.10120663E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.68347528E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.97852472E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.00332417E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   7.64621096E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.57109633E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.42890367E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01261085E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.56727994E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.58271454E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.02765097E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96718625E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.14281071E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76787280E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11676999E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36835065E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.65526656E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31572722E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12997800E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12187020E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87773163E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.73319065E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.00840960E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76813457E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30039040E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20887543E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16110174E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90618063E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11731715E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09516541E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36547771E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.82084462E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31245043E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.13025033E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12208690E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87751494E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.73275827E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.00827595E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26814541E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25844960E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69402682E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.89243642E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.36311404E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50804656E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12640312E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51650653E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.04139515E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30667640E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.19134397E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18118970E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81842137E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.52627430E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.93671089E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.40071245E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.89208028E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.29069514E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.29069514E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.29112054E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.90088068E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.90088068E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.90088506E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.25691309E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.25691309E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.25710139E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.32261575E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.32261575E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.19436417E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.19436417E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.19436417E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.19436417E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.19436417E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.19436417E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.58191360E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.58191360E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.58191360E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.58191360E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99901778E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99901778E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.31072056E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.31072056E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.04707060E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06979095E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06979095E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06979095E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06979095E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06979095E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06979095E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.20771558E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.20771558E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.20771558E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.20771558E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.93248893E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.93248893E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.48143801E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.48143801E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.39801118E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.61901352E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.61901352E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.33443645E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.33443645E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.68908907E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.14398194E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.26900502E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.85889393E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.85889393E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.85889393E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.59919843E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.59919843E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.59919843E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.15293223E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.15293223E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.06895412E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.06895412E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.06895412E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.06895412E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.60478310E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.60478310E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.17244431E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.17244431E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.16106619E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.16106619E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.29560696E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.29560696E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.60637750E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.60637750E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.24980881E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.24980881E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.15373887E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.15373887E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.28491359E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.28491359E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.01925699E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.01925699E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.15437296E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.15437296E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.52031384E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.52031384E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.38306353E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.38306353E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.07421044E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.07421044E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.61181613E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.61181613E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.38327104E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.38327104E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.07451693E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.07451693E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.61181613E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.61181613E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17796487E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17796487E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.07080000E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.07080000E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.63215393E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.63215393E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.83973671E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.89902955E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.95400513E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.95400513E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.88627989E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.59708830E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.85395042E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.38019657E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.98066469E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.31888559E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.31888559E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.31888559E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.10154365E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.10154365E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.10154365E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.09570762E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.05140795E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.09581495E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.04948324E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.24894316E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.50321127E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.02080976E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.82541586E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.56820530E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.82566144E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.56819281E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.92584663E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.04244743E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.19383827E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.29123383E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63390394E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55515800E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01395445E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01407706E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40952378E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62963886E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.40681563E-02    2            21        21             # BR(h0         -> g          g         )
      6.51744463E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.73146564E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78219449E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80317709E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79569740E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38647379E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26245077E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95117937E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11757927E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46486085E-05    2            21        21             # BR(H0         -> g          g         )
      1.03811140E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.32637214E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46934089E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53937243E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70636461E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86311047E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54175202E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52316857E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17643876E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03563938E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14147213E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97246166E-04    2            21        21             # BR(A0         -> g          g         )
      1.66815702E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48985678E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68032747E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92147345E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69169880E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06801329E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15062902E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50675455E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.55119592E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.55324873E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.63928144E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      6.28287262E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.55366785E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.43906851E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.478 <==
# gg production cross-section/pb: 0.618180
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422929547864689e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040850909080274e+01   # MW
        25     1.134965630096503e+02   # h0
        35     2.000050896202022e+03   # H0
        36     1.999974110556571e+03   # A0
        37     2.001832796831266e+03   # H+
   1000021     5.957431365541109e+02   # ~g
   1000022     1.929224476810109e+03   # ~neutralino(1)
   1000023    -1.992560131789827e+03   # ~neutralino(2)
   1000024     1.942300748352602e+03   # ~chargino(1)
   1000025     1.995564875277704e+03   # ~neutralino(3)
   1000035     2.069090343252073e+03   # ~neutralino(4)
   1000037     2.062354403113430e+03   # ~chargino(2)
   1000001     2.029703087472100e+03   # ~d_L
   1000002     2.028324439059785e+03   # ~u_L
   1000003     2.029703087472100e+03   # ~s_L
   1000004     2.028324439059785e+03   # ~c_L
   1000005     2.011798500418748e+03   # ~b_1
   1000006     1.046318631334620e+03   # ~t_1
   1000011     2.010674051830858e+03   # ~e_L
   1000012     2.008809083696816e+03   # ~nue_L
   1000013     2.010674089768291e+03   # ~mu_L
   1000014     2.008809083696816e+03   # ~numu_L
   1000015     1.998710215320368e+03   # ~stau_1
   1000016     2.008715006139429e+03   # ~nu_tau_L
   2000001     2.020460414878087e+03   # ~d_R
   2000002     2.020915905678733e+03   # ~u_R
   2000003     2.020460414878087e+03   # ~s_R
   2000004     2.020915905678733e+03   # ~c_R
   2000005     2.035797674060752e+03   # ~b_2
   2000006     2.032003902977263e+03   # ~t_2
   2000011     2.005220811373058e+03   # ~e_R
   2000013     2.005220811373058e+03   # ~mu_R
   2000015     2.016896243114784e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042445205352290e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245368948233647e-01   # N_{1,1}
  1  2    -5.212989903547944e-01   # N_{1,2}
  1  3     5.302353465992765e-01   # N_{1,3}
  1  4    -5.165910034113566e-01   # N_{1,4}
  2  1    -7.176906122283203e-03   # N_{2,1}
  2  2     1.231714927049931e-02   # N_{2,2}
  2  3     7.068636776950394e-01   # N_{2,3}
  2  4     7.072061375637260e-01   # N_{2,4}
  3  1     8.531988235966468e-01   # N_{3,1}
  3  2     5.039692678532109e-01   # N_{3,2}
  3  3    -9.512653593392910e-02   # N_{3,3}
  3  4     9.496150079904853e-02   # N_{3,4}
  4  1    -3.029334652453334e-01   # N_{4,1}
  4  2     6.885569167094456e-01   # N_{4,2}
  4  3     4.584159252615461e-01   # N_{4,3}
  4  4    -4.732605282005213e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.336930300940860e-01   # U_{1,1}
  1  2     7.735846066269519e-01   # U_{1,2}
  2  1    -7.735846066269519e-01   # U_{2,1}
  2  2    -6.336930300940860e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521186462834258e-01   # V_{1,1}
  1  2     7.581169244710688e-01   # V_{1,2}
  2  1    -7.581169244710688e-01   # V_{2,1}
  2  2    -6.521186462834258e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.259398563647261e-02   # F_{11}
  1  2     9.999206926180637e-01   # F_{12}
  2  1     9.999206926180637e-01   # F_{21}
  2  2    -1.259398563647261e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.682942006443322e-01   # F_{11}
  1  2     8.228254380571978e-01   # F_{12}
  2  1     8.228254380571978e-01   # F_{21}
  2  2    -5.682942006443322e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.892864268844394e-01   # F_{11}
  1  2     8.079241963759782e-01   # F_{12}
  2  1     8.079241963759782e-01   # F_{21}
  2  2    -5.892864268844394e-01   # F_{22}
Block gauge Q= 1.422929547864689e+03  
     1     3.626341885750581e-01   # g'(Q)MSSM DRbar
     2     6.359828014524931e-01   # g(Q)MSSM DRbar
     3     1.055594717561500e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422929547864689e+03  
  3  3     8.536587242020127e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422929547864689e+03  
  3  3     1.318285489676887e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422929547864689e+03  
  3  3     1.000370410119696e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422929547864689e+03  # Higgs mixing parameters
     1     1.999999998318809e+03   # mu(Q)MSSM DRbar
     2     9.607543568405356e+00   # tan beta(Q)MSSM DRbar
     3     2.446216327944117e+02   # higgs vev(Q)MSSM DRbar
     4     3.727007708046684e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422929547864689e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000680e+03   # M_1(Q)
     2     2.000000000001671e+03   # M_2(Q)
     3     4.780000000182221e+02   # M_3(Q)
    21    -6.938206080491873e+04   # mH1^2(Q)
    22    -3.909157488779913e+06   # mH2^2(Q)
    31     2.000000000002106e+03   # meL(Q)
    32     2.000000000002107e+03   # mmuL(Q)
    33     2.000000000002194e+03   # mtauL(Q)
    34     2.000000000002883e+03   # meR(Q)
    35     2.000000000002884e+03   # mmuR(Q)
    36     2.000000000003061e+03   # mtauR(Q)
    41     1.999999999901424e+03   # mqL1(Q)
    42     1.999999999901420e+03   # mqL2(Q)
    43     1.999999999785979e+03   # mqL3(Q)
    44     1.999999999898929e+03   # muR(Q)
    45     1.999999999898924e+03   # mcR(Q)
    46     9.999999993449781e+02   # mtR(Q)
    47     1.999999999898711e+03   # mdR(Q)
    48     1.999999999898707e+03   # msR(Q)
    49     1.999999999890169e+03   # mbR(Q)
Block au Q= 1.422929547864689e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.391406194610862e-07   # Ac(Q)MSSM DRbar
  3  3     9.006177555313409e-07   # At(Q)MSSM DRbar
Block ad Q= 1.422929547864689e+03  
  1  1     4.096945040986065e-07   # Ad(Q)MSSM DRbar
  2  2     4.096956827600953e-07   # As(Q)MSSM DRbar
  3  3     4.709730811046706e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422929547864689e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.593088406614139e-09   # Amu(Q)MSSM DRbar
  3  3     6.532757721097373e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.70987373E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.16605643E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.03091997E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.21804174E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99168100E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.64575502E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.71135035E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      5.32049541E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99977566E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.70052809E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.31181539E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.61969878E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.05520677E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99266283E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.64919267E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.90839886E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.20502125E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99908864E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.70987297E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.16530060E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.03089794E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.21796684E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99168178E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.75670597E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.39663214E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.92105113E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.49069610E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.50918072E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.70052746E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.31176288E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.61951337E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.05109330E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99266348E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.64919222E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.90747812E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.20129817E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99908910E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.49581327E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.97321332E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.76547473E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      7.17167973E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.42225474E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.56954889E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.23288468E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.20848503E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.82555418E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.16210299E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.94112660E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.88797672E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.09122907E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   6.76994436E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      3.85148677E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      6.14851323E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.56894737E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.91253970E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.84573266E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.08533284E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96343668E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.34012991E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76725920E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11681619E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36830088E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.67216894E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31622329E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12928721E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12171978E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87788170E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.74862970E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.01039369E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76752109E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30045075E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20878164E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16299476E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90651308E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11736363E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09641778E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36542657E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.82524978E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31294486E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12955969E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12193663E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87766486E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.74819635E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.01025987E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26829402E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25842831E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69402791E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.91023039E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.36335497E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50737543E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12607540E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51645365E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.04993098E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30697164E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.19069244E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18107962E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81853111E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.54137888E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.93861406E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.41414098E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.39508961E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.77668226E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.77668226E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.27357768E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.90630145E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.90630145E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.90630583E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.26783146E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.26783146E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.26801704E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.33065970E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.33065970E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.19748453E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.19748453E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.19748453E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.19748453E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.19748453E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.19748453E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.59127251E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.59127251E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.59127251E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.59127251E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99901045E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99901045E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.38247983E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.38247983E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.01899056E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.07430549E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.07430549E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.07430549E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.07430549E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.07430549E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.07430549E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.22084408E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.22084408E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.22084408E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.22084408E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.93711687E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.93711687E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.16738908E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.16738908E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.00225322E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.47386295E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.47386295E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.35023188E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.35023188E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.68012020E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.15104110E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.30394050E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.87627927E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.87627927E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.87627927E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.63548215E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.63548215E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.63548215E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.16044671E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.16044671E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.07769744E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.07769744E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.07769744E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.07769744E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.54896756E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.54896756E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.16191125E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.16191125E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.11811606E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.11811606E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.25485194E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.25485194E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.55052105E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.55052105E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.23876382E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.23876382E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.11077627E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.11077627E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.24405789E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.24405789E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.00778461E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.00778461E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.11498827E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.11498827E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.51867910E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.51867910E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.39144698E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.39144698E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.07997586E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.07997586E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.63974100E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.63974100E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.39165536E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.39165536E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.08028352E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.08028352E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.63974100E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.63974100E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.18325898E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.18325898E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.07871031E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.07871031E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.66017440E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.66017440E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.82967151E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.90927125E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.44129803E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.44129803E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.89840175E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.58820347E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.86131300E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.39024754E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.98981278E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.32440102E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.32440102E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.32440102E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.10486069E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.10486069E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.10486069E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.08420841E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03981284E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.08430856E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.03788500E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.23167415E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.50189666E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.90901349E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.86190143E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.60351377E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.86214795E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.60350130E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.96274276E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.05559128E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.21456678E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.30177337E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63582911E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55488377E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01365818E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01353166E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40949534E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62957052E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.41132229E-02    2            21        21             # BR(h0         -> g          g         )
      6.52526249E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.78478396E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78329597E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80318272E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79569541E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38648663E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26244902E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95118613E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11758118E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46487634E-05    2            21        21             # BR(H0         -> g          g         )
      1.03809550E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.32592496E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46925544E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53936950E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70744646E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86311369E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54175601E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52317591E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17644101E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03564261E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14147304E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97247349E-04    2            21        21             # BR(A0         -> g          g         )
      1.66816232E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48975151E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68139965E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92147695E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69170844E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06801659E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15062996E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50664869E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.49581327E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.97321332E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.76547473E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      7.17167973E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.42225474E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.56954889E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.565 <==
# gg production cross-section/pb: 0.190972
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422932233172977e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040978021145004e+01   # MW
        25     1.135299849916813e+02   # h0
        35     2.000052914146948e+03   # H0
        36     1.999975758326407e+03   # A0
        37     2.001834096524477e+03   # H+
   1000021     6.913261057874923e+02   # ~g
   1000022     1.929221602992974e+03   # ~neutralino(1)
   1000023    -1.992557265370486e+03   # ~neutralino(2)
   1000024     1.942298803391817e+03   # ~chargino(1)
   1000025     1.995564721407557e+03   # ~neutralino(3)
   1000035     2.069089582275923e+03   # ~neutralino(4)
   1000037     2.062352341473466e+03   # ~chargino(2)
   1000001     2.030084027964618e+03   # ~d_L
   1000002     2.028707194504566e+03   # ~u_L
   1000003     2.030084027964618e+03   # ~s_L
   1000004     2.028707194504566e+03   # ~c_L
   1000005     2.012243974656507e+03   # ~b_1
   1000006     1.049931396715276e+03   # ~t_1
   1000011     2.010673608476827e+03   # ~e_L
   1000012     2.008808624729355e+03   # ~nue_L
   1000013     2.010673646374380e+03   # ~mu_L
   1000014     2.008808624729355e+03   # ~numu_L
   1000015     1.998710061156444e+03   # ~stau_1
   1000016     2.008714542527343e+03   # ~nu_tau_L
   2000001     2.020844176220032e+03   # ~d_R
   2000002     2.021299942209774e+03   # ~u_R
   2000003     2.020844176220032e+03   # ~s_R
   2000004     2.021299942209774e+03   # ~c_R
   2000005     2.036120965498540e+03   # ~b_2
   2000006     2.032391510620677e+03   # ~t_2
   2000011     2.005220878281873e+03   # ~e_R
   2000013     2.005220878281873e+03   # ~mu_R
   2000015     2.016896002357805e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042422500462824e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245309033451793e-01   # N_{1,1}
  1  2    -5.212951363814521e-01   # N_{1,2}
  1  3     5.302397672741473e-01   # N_{1,3}
  1  4    -5.165952788121737e-01   # N_{1,4}
  2  1    -7.177132810494015e-03   # N_{2,1}
  2  2     1.231731680727509e-02   # N_{2,2}
  2  3     7.068636673579699e-01   # N_{2,3}
  2  4     7.072061426773181e-01   # N_{2,4}
  3  1     8.531988042280934e-01   # N_{3,1}
  3  2     5.039710842965954e-01   # N_{3,2}
  3  3    -9.512174571347810e-02   # N_{3,3}
  3  4     9.495683308264891e-02   # N_{3,4}
  4  1    -3.029419108233429e-01   # N_{4,1}
  4  2     6.885585020059127e-01   # N_{4,2}
  4  3     4.584118219054998e-01   # N_{4,3}
  4  4    -4.732567902517147e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.336851394491835e-01   # U_{1,1}
  1  2     7.735910702957144e-01   # U_{1,2}
  2  1    -7.735910702957144e-01   # U_{2,1}
  2  2    -6.336851394491835e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521112817684508e-01   # V_{1,1}
  1  2     7.581232592331594e-01   # V_{1,2}
  2  1    -7.581232592331594e-01   # V_{2,1}
  2  2    -6.521112817684508e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.323736790777986e-02   # F_{11}
  1  2     9.999123822069982e-01   # F_{12}
  2  1     9.999123822069982e-01   # F_{21}
  2  2    -1.323736790777986e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.678605773251924e-01   # F_{11}
  1  2     8.231247564737069e-01   # F_{12}
  2  1     8.231247564737069e-01   # F_{21}
  2  2    -5.678605773251924e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.892977816534767e-01   # F_{11}
  1  2     8.079159142746796e-01   # F_{12}
  2  1     8.079159142746796e-01   # F_{21}
  2  2    -5.892977816534767e-01   # F_{22}
Block gauge Q= 1.422932233172977e+03  
     1     3.626310517192545e-01   # g'(Q)MSSM DRbar
     2     6.359693209417653e-01   # g(Q)MSSM DRbar
     3     1.053052260024170e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422932233172977e+03  
  3  3     8.537556278251185e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422932233172977e+03  
  3  3     1.312006496905485e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422932233172977e+03  
  3  3     1.000343824598036e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422932233172977e+03  # Higgs mixing parameters
     1     1.999999995256667e+03   # mu(Q)MSSM DRbar
     2     9.607634498246654e+00   # tan beta(Q)MSSM DRbar
     3     2.446292408831502e+02   # higgs vev(Q)MSSM DRbar
     4     3.726050030019070e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422932233172977e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000868e+03   # M_1(Q)
     2     2.000000000002108e+03   # M_2(Q)
     3     5.650000000208495e+02   # M_3(Q)
    21    -6.940103786611064e+04   # mH1^2(Q)
    22    -3.909020430160798e+06   # mH2^2(Q)
    31     2.000000000001570e+03   # meL(Q)
    32     2.000000000001570e+03   # mmuL(Q)
    33     2.000000000001674e+03   # mtauL(Q)
    34     2.000000000003324e+03   # meR(Q)
    35     2.000000000003324e+03   # mmuR(Q)
    36     2.000000000003534e+03   # mtauR(Q)
    41     1.999999999858721e+03   # mqL1(Q)
    42     1.999999999858717e+03   # mqL2(Q)
    43     1.999999999713811e+03   # mqL3(Q)
    44     1.999999999855919e+03   # muR(Q)
    45     1.999999999855913e+03   # mcR(Q)
    46     9.999999991396785e+02   # mtR(Q)
    47     1.999999999856155e+03   # mdR(Q)
    48     1.999999999856152e+03   # msR(Q)
    49     1.999999999847527e+03   # mbR(Q)
Block au Q= 1.422932233172977e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.162299736728744e-07   # Ac(Q)MSSM DRbar
  3  3     1.042779390658818e-06   # At(Q)MSSM DRbar
Block ad Q= 1.422932233172977e+03  
  1  1     4.205030133719979e-07   # Ad(Q)MSSM DRbar
  2  2     4.205056441086408e-07   # As(Q)MSSM DRbar
  3  3     5.051242623505049e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422932233172977e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     8.644012464591843e-09   # Amu(Q)MSSM DRbar
  3  3     8.591205457401797e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.08866753E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.56541780E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.26160695E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.33003085E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99103973E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.02200169E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.84446481E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      5.86293836E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99975692E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.07896002E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.72409157E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.74341199E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.43308922E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99208904E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.02557362E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.44519383E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.42846021E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99901261E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.08866676E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.56461051E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.26158343E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.32995085E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99104057E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.69448555E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.82045447E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.12127330E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.32420142E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.67566916E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.07895939E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.72403550E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.74321392E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.42869501E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99208973E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.02557317E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.44420971E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.42448074E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99901311E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.43402428E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.05046577E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.05901061E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.94113162E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      8.19732672E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.26381009E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.72691211E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.17060222E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.28182896E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.22934468E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.24421195E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.24510269E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.77658693E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.19949350E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.91263947E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      2.93579071E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      7.06420929E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.94785745E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.36438195E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.16631973E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.15731298E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95881567E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.58362276E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76733556E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11686925E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36830208E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.67583313E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31621085E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12947673E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12167187E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87792957E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.75155793E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.01047704E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76759746E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30043579E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20882332E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16326700E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90624557E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11741673E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09641926E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36542774E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.82602392E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31293238E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12974921E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12188872E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87771273E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.75112444E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.01034322E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26842935E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25846207E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69399370E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.91309659E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.36311381E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50737617E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12599001E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51653945E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.05091480E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30696139E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.19088427E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18103280E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81857788E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.54425525E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.93869220E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.62857896E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.86145136E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.43468208E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.43468208E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.25524849E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.91737057E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.91737057E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.91737498E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.29275899E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.29275899E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.29294192E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.35014496E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.35014496E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.20430115E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.20430115E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.20430115E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.20430115E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.20430115E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.20430115E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.61171702E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.61171702E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.61171702E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.61171702E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99900244E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99900244E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.45299299E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.45299299E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   4.98329741E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.08233930E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.08233930E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.08233930E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.08233930E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.08233930E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.08233930E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.24429396E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.24429396E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.24429396E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.24429396E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94220854E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94220854E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.82205219E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.82205219E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.56670921E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.31325992E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.31325992E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.36807172E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.36807172E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.67116491E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.15774356E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.34244919E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.90413385E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.90413385E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.90413385E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.69031489E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.69031489E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.69031489E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.17280822E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.17280822E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.08893326E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.08893326E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.08893326E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.08893326E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.45894211E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.45894211E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.13967685E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.13967685E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.05074387E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.05074387E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.16876317E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.16876317E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.46043342E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.46043342E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.21569118E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.21569118E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.04339237E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.04339237E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.15786161E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.15786161E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.93212309E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.93212309E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.03915770E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.03915770E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.51667253E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.51667253E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.40458127E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.40458127E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.08576202E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.08576202E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.67591077E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.67591077E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.40479077E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.40479077E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.08607135E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.08607135E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.67591077E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.67591077E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.18972193E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.18972193E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.09002778E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.09002778E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.69645659E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.69645659E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.81874657E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92039783E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.88435995E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.88435995E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.91022621E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.57936930E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.87184589E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.41546849E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      2.00113323E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.33205037E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.33205037E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.33205037E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.11101554E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.11101554E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.11101554E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.06608458E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.02156259E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06617407E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01963247E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.20352352E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.50028278E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.73116438E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.91208631E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.65221155E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.91233419E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.65219902E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.01349019E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.07310074E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.24387730E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.31150966E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63644169E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55467980E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01360618E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01312229E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40946238E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62948576E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.41467261E-02    2            21        21             # BR(h0         -> g          g         )
      6.53049980E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.82066716E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78306153E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80327168E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79564932E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38668930E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26242176E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95131196E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11761678E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46465688E-05    2            21        21             # BR(H0         -> g          g         )
      1.03806025E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.31890131E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46784634E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53931822E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70727703E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86315613E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54180851E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52327261E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17647333E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03570280E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14149007E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97251515E-04    2            21        21             # BR(A0         -> g          g         )
      1.66818607E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48828963E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68123022E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92152075E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69183890E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06807788E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15064729E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50516971E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.43402428E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.05046577E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.05901061E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.94113162E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      8.19732672E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.26381009E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.72691211E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.652 <==
# gg production cross-section/pb: 0.065191
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422931544876722e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048086432243574e+01   # MW
        25     1.135523982863214e+02   # h0
        35     2.000055387438825e+03   # H0
        36     1.999977881238785e+03   # A0
        37     2.001836085749085e+03   # H+
   1000021     7.850977020575618e+02   # ~g
   1000022     1.929221364966158e+03   # ~neutralino(1)
   1000023    -1.992560093512275e+03   # ~neutralino(2)
   1000024     1.942299513646899e+03   # ~chargino(1)
   1000025     1.995564742141123e+03   # ~neutralino(3)
   1000035     2.069091762401360e+03   # ~neutralino(4)
   1000037     2.062353437873271e+03   # ~chargino(2)
   1000001     2.030611084940897e+03   # ~d_L
   1000002     2.029236934160406e+03   # ~u_L
   1000003     2.030611084940897e+03   # ~s_L
   1000004     2.029236934160406e+03   # ~c_L
   1000005     2.012833949641283e+03   # ~b_1
   1000006     1.054263933335975e+03   # ~t_1
   1000011     2.010672482507281e+03   # ~e_L
   1000012     2.008807989985809e+03   # ~nue_L
   1000013     2.010672520342574e+03   # ~mu_L
   1000014     2.008807989985809e+03   # ~numu_L
   1000015     1.998709600338462e+03   # ~stau_1
   1000016     2.008713907194448e+03   # ~nu_tau_L
   2000001     2.021375519429192e+03   # ~d_R
   2000002     2.021831617298909e+03   # ~u_R
   2000003     2.021375519429192e+03   # ~s_R
   2000004     2.021831617298909e+03   # ~c_R
   2000005     2.036594250510292e+03   # ~b_2
   2000006     2.032925096888474e+03   # ~t_2
   2000011     2.005220930015009e+03   # ~e_R
   2000013     2.005220930015009e+03   # ~mu_R
   2000015     2.016895363075291e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042389181770047e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245370025099818e-01   # N_{1,1}
  1  2    -5.213021013086817e-01   # N_{1,2}
  1  3     5.302340999330791e-01   # N_{1,3}
  1  4    -5.165890551871476e-01   # N_{1,4}
  2  1    -7.177407386916326e-03   # N_{2,1}
  2  2     1.231758874567264e-02   # N_{2,2}
  2  3     7.068636565216446e-01   # N_{2,3}
  2  4     7.072061459854155e-01   # N_{2,4}
  3  1     8.531933237894377e-01   # N_{3,1}
  3  2     5.039822875797825e-01   # N_{3,2}
  3  3    -9.511669714032925e-02   # N_{3,3}
  3  4     9.495167177093894e-02   # N_{3,4}
  4  1    -3.029487919833543e-01   # N_{4,1}
  4  2     6.885450239341612e-01   # N_{4,2}
  4  3     4.584194414312316e-01   # N_{4,3}
  4  4    -4.732646143218497e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.336970193433461e-01   # U_{1,1}
  1  2     7.735813387584779e-01   # U_{1,2}
  2  1    -7.735813387584779e-01   # U_{2,1}
  2  2    -6.336970193433461e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521235409503672e-01   # V_{1,1}
  1  2     7.581127141384417e-01   # V_{1,2}
  2  1    -7.581127141384417e-01   # V_{2,1}
  2  2    -6.521235409503672e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.387480879172592e-02   # F_{11}
  1  2     9.999037402075227e-01   # F_{12}
  2  1     9.999037402075227e-01   # F_{21}
  2  2    -1.387480879172592e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.674697965315764e-01   # F_{11}
  1  2     8.233942130136762e-01   # F_{12}
  2  1     8.233942130136762e-01   # F_{21}
  2  2    -5.674697965315764e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.893239562754576e-01   # F_{11}
  1  2     8.078968217290141e-01   # F_{12}
  2  1     8.078968217290141e-01   # F_{21}
  2  2    -5.893239562754576e-01   # F_{22}
Block gauge Q= 1.422931544876722e+03  
     1     3.626283828340602e-01   # g'(Q)MSSM DRbar
     2     6.359520164217141e-01   # g(Q)MSSM DRbar
     3     1.050876998630035e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422931544876722e+03  
  3  3     8.536850453226699e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422931544876722e+03  
  3  3     1.306343762657012e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422931544876722e+03  
  3  3     1.000309847390199e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422931544876722e+03  # Higgs mixing parameters
     1     1.999999993606672e+03   # mu(Q)MSSM DRbar
     2     9.607837954875508e+00   # tan beta(Q)MSSM DRbar
     3     2.446409463937769e+02   # higgs vev(Q)MSSM DRbar
     4     3.725301318677637e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422931544876722e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001049e+03   # M_1(Q)
     2     2.000000000002530e+03   # M_2(Q)
     3     6.520000000234049e+02   # M_3(Q)
    21    -6.939732433202209e+04   # mH1^2(Q)
    22    -3.908894382817754e+06   # mH2^2(Q)
    31     2.000000000000991e+03   # meL(Q)
    32     2.000000000000991e+03   # mmuL(Q)
    33     2.000000000001113e+03   # mtauL(Q)
    34     2.000000000003816e+03   # meR(Q)
    35     2.000000000003817e+03   # mmuR(Q)
    36     2.000000000004063e+03   # mtauR(Q)
    41     1.999999999810273e+03   # mqL1(Q)
    42     1.999999999810268e+03   # mqL2(Q)
    43     1.999999999632229e+03   # mqL3(Q)
    44     1.999999999807107e+03   # muR(Q)
    45     1.999999999807101e+03   # mcR(Q)
    46     9.999999989080515e+02   # mtR(Q)
    47     1.999999999807847e+03   # mdR(Q)
    48     1.999999999807845e+03   # msR(Q)
    49     1.999999999799096e+03   # mbR(Q)
Block au Q= 1.422931544876722e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.918006508039699e-07   # Ac(Q)MSSM DRbar
  3  3     1.181259750630536e-06   # At(Q)MSSM DRbar
Block ad Q= 1.422931544876722e+03  
  1  1     4.319386777661262e-07   # Ad(Q)MSSM DRbar
  2  2     4.319427339621488e-07   # As(Q)MSSM DRbar
  3  3     5.390697221627484e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422931544876722e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.059691181974679e-08   # Amu(Q)MSSM DRbar
  3  3     1.055134762118889e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.41523535E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.08021451E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.55782850E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.48001068E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99021369E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.34605121E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.01606806E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      6.60349098E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99973235E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.40517833E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.25591645E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.90236070E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.94035517E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99134752E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.34975928E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      8.13707010E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.73314302E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99891295E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.41523458E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.07934286E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.55780313E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.47992431E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99021459E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.62710500E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.03411033E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.38682267E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.12924971E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.87061300E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.40517770E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.25585594E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.90214682E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.93560990E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99134827E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.34975884E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      8.13600661E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.72884281E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99891349E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.36699516E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.11588046E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.17388170E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.17857455E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      9.34413278E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.07610783E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.91339863E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.10317482E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.37377618E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.74376793E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.35200288E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.59384713E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.64120943E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.33127568E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.12874195E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.82260405E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      8.17739595E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.27466356E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.94820673E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.55363668E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.24497422E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95318383E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.88185079E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76726662E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11690666E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36832735E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.67280786E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31595848E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12952443E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12162246E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87797880E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.74785355E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.01260079E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76752800E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30046635E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20884954E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16165867E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90567942E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11745310E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09070980E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36545837E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.82333904E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31268591E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12979631E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12183883E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87776245E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.74742119E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.01246717E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26765031E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25856762E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69389701E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.90325324E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.36321144E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50809812E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12557941E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51751898E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.03949443E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30650666E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.19076018E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18085003E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81876048E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.54087072E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.94084479E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.13996387E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.33048945E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.29042089E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.29042089E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.24755856E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.93954167E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.93954167E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.93954613E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.34992123E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.34992123E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.35010232E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.39759166E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.39759166E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.21747351E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.21747351E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.21747351E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.21747351E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.21747351E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.21747351E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.65122464E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.65122464E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.65122464E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.65122464E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99899685E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99899685E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.48298314E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.48298314E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   4.93438878E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.10211461E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.10211461E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.10211461E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.10211461E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.10211461E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.10211461E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.30265448E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.30265448E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.30265448E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.30265448E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94734648E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94734648E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.47324874E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.47324874E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.12566321E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.14748931E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.14748931E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.38914299E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.38914299E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.66776116E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.16474900E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.41279605E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.96390371E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.96390371E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.96390371E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.79637463E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.79637463E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.79637463E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.20038566E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.20038566E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.09885470E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.09885470E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.09885470E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.09885470E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.33600156E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.33600156E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.09451779E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.09451779E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.96474829E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.96474829E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.99333020E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.99333020E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.33740434E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.33740434E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.16932705E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.16932705E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.95737477E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.95737477E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.98237720E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.98237720E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.77942199E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.77942199E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.92484160E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.92484160E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.51502477E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.51502477E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.43053014E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.43053014E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.08617641E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.08617641E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.72142170E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.72142170E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.43074080E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.43074080E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.08648800E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.08648800E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.72142170E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.72142170E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.19715767E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.19715767E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.10759423E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.10759423E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.74210674E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.74210674E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.81354599E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93175333E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.31648608E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.31648608E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.91184734E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.57595049E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.88430958E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.46275970E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      2.01138139E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.34387163E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.34387163E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.34387163E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.12168879E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.12168879E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.12168879E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.04175727E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.97068831E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.04183153E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.95135324E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.16241730E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.49873345E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.48708001E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.98731333E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.72545230E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.98756262E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.72543968E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.08937862E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.10049706E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.28725573E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.31333480E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63215941E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55454562E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01371461E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01285363E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40944276E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62943591E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.41712578E-02    2            21        21             # BR(h0         -> g          g         )
      6.53098316E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.83347296E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77621181E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80340291E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79558260E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38698829E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26238225E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95149749E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11766925E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46433948E-05    2            21        21             # BR(H0         -> g          g         )
      1.03810374E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.30859797E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46575480E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53926380E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70065438E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86321821E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54188530E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52341403E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17652059E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03579078E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14151495E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97257649E-04    2            21        21             # BR(A0         -> g          g         )
      1.66822099E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48615187E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67465254E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92158515E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69203072E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06816801E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15067278E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50299503E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.36699516E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.11588046E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.17388170E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.17857455E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      9.34413278E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.07610783E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.91339863E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.739 <==
# gg production cross-section/pb: 0.023849
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422928750550643e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040859472112678e+01   # MW
        25     1.135672362810928e+02   # h0
        35     2.000052613456409e+03   # H0
        36     1.999974793193384e+03   # A0
        37     2.001832716380854e+03   # H+
   1000021     8.772698567977766e+02   # ~g
   1000022     1.929227370497519e+03   # ~neutralino(1)
   1000023    -1.992563817625633e+03   # ~neutralino(2)
   1000024     1.942305200885753e+03   # ~chargino(1)
   1000025     1.995564877426616e+03   # ~neutralino(3)
   1000035     2.069089365365809e+03   # ~neutralino(4)
   1000037     2.062351136089447e+03   # ~chargino(2)
   1000001     2.031298734664307e+03   # ~d_L
   1000002     2.029926761138248e+03   # ~u_L
   1000003     2.031298734664307e+03   # ~s_L
   1000004     2.029926761138248e+03   # ~c_L
   1000005     2.013581655518140e+03   # ~b_1
   1000006     1.059272975243558e+03   # ~t_1
   1000011     2.010672750129895e+03   # ~e_L
   1000012     2.008807896081164e+03   # ~nue_L
   1000013     2.010672787975293e+03   # ~mu_L
   1000014     2.008807896081164e+03   # ~numu_L
   1000015     1.998709355254086e+03   # ~stau_1
   1000016     2.008713794938266e+03   # ~nu_tau_L
   2000001     2.022066925262870e+03   # ~d_R
   2000002     2.022523511144490e+03   # ~u_R
   2000003     2.022066925262870e+03   # ~s_R
   2000004     2.022523511144490e+03   # ~c_R
   2000005     2.037230501494185e+03   # ~b_2
   2000006     2.033617789468491e+03   # ~t_2
   2000011     2.005220808969807e+03   # ~e_R
   2000013     2.005220808969807e+03   # ~mu_R
   2000015     2.016895714644392e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042356509252795e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245448164729898e-01   # N_{1,1}
  1  2    -5.213070288887828e-01   # N_{1,2}
  1  3     5.302281866703643e-01   # N_{1,3}
  1  4    -5.165837303838775e-01   # N_{1,4}
  2  1    -7.176971850908988e-03   # N_{2,1}
  2  2     1.231696793317754e-02   # N_{2,2}
  2  3     7.068636854232260e-01   # N_{2,3}
  2  4     7.072061323305100e-01   # N_{2,4}
  3  1     8.531915157608827e-01   # N_{3,1}
  3  2     5.039840675677992e-01   # N_{3,2}
  3  3    -9.512015740092128e-02   # N_{3,3}
  3  4     9.495500369905487e-02   # N_{3,4}
  4  1    -3.029429439921228e-01   # N_{4,1}
  4  2     6.885400014304895e-01   # N_{4,2}
  4  3     4.584255184282128e-01   # N_{4,3}
  4  4    -4.732697784237982e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.337064486743986e-01   # U_{1,1}
  1  2     7.735736144081452e-01   # U_{1,2}
  2  1    -7.735736144081452e-01   # U_{2,1}
  2  2    -6.337064486743986e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521320661243050e-01   # V_{1,1}
  1  2     7.581053807568213e-01   # V_{1,2}
  2  1    -7.581053807568213e-01   # V_{2,1}
  2  2    -6.521320661243050e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.447730439636112e-02   # F_{11}
  1  2     9.998951983370132e-01   # F_{12}
  2  1     9.998951983370132e-01   # F_{21}
  2  2    -1.447730439636112e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.670993516446103e-01   # F_{11}
  1  2     8.236493946845724e-01   # F_{12}
  2  1     8.236493946845724e-01   # F_{21}
  2  2    -5.670993516446103e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.893191124681358e-01   # F_{11}
  1  2     8.079003550437198e-01   # F_{12}
  2  1     8.079003550437198e-01   # F_{21}
  2  2    -5.893191124681358e-01   # F_{22}
Block gauge Q= 1.422928750550643e+03  
     1     3.626233189275206e-01   # g'(Q)MSSM DRbar
     2     6.359459930783268e-01   # g(Q)MSSM DRbar
     3     1.048973026551312e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422928750550643e+03  
  3  3     8.535896275064970e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422928750550643e+03  
  3  3     1.301400782358347e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422928750550643e+03  
  3  3     1.000377881724695e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422928750550643e+03  # Higgs mixing parameters
     1     1.999999993893850e+03   # mu(Q)MSSM DRbar
     2     9.608044805561113e+00   # tan beta(Q)MSSM DRbar
     3     2.446306897073084e+02   # higgs vev(Q)MSSM DRbar
     4     3.724736826816670e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422928750550643e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001224e+03   # M_1(Q)
     2     2.000000000002939e+03   # M_2(Q)
     3     7.390000000258997e+02   # M_3(Q)
    21    -6.939122322449498e+04   # mH1^2(Q)
    22    -3.908771450520639e+06   # mH2^2(Q)
    31     2.000000000000367e+03   # meL(Q)
    32     2.000000000000368e+03   # mmuL(Q)
    33     2.000000000000509e+03   # mtauL(Q)
    34     2.000000000004360e+03   # meR(Q)
    35     2.000000000004361e+03   # mmuR(Q)
    36     2.000000000004646e+03   # mtauR(Q)
    41     1.999999999756227e+03   # mqL1(Q)
    42     1.999999999756223e+03   # mqL2(Q)
    43     1.999999999541458e+03   # mqL3(Q)
    44     1.999999999752647e+03   # muR(Q)
    45     1.999999999752640e+03   # mcR(Q)
    46     9.999999986506979e+02   # mtR(Q)
    47     1.999999999753940e+03   # mdR(Q)
    48     1.999999999753938e+03   # msR(Q)
    49     1.999999999745035e+03   # mbR(Q)
Block au Q= 1.422928750550643e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.660656472636967e-07   # Ac(Q)MSSM DRbar
  3  3     1.316786963044321e-06   # At(Q)MSSM DRbar
Block ad Q= 1.422928750550643e+03  
  1  1     4.438248414448826e-07   # Ad(Q)MSSM DRbar
  2  2     4.438302573456708e-07   # As(Q)MSSM DRbar
  3  3     5.727682151651678e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422928750550643e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.247431100555061e-08   # Amu(Q)MSSM DRbar
  3  3     1.243573207074901e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.70150491E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.74242865E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.93747335E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.68013762E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98915178E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.62995002E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.23679560E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      7.61018665E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99970021E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.69112154E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.94031275E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.10613892E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.61871605E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99039149E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.63379057E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      9.02685296E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.14688202E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99878260E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.70150415E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.74147657E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.93744569E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.68004329E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98915277E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.55577398E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.09697762E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.73186811E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.90413222E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.09572076E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.69112091E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.94024670E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.10590528E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.61353210E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99039231E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.63379012E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      9.02569014E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.14218032E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99878319E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.29596678E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.19726488E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.33017564E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.49496394E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.06407516E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.85610332E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.13202042E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.03177037E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.48644401E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      7.43419861E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.49166802E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.99990060E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.47813057E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.49016048E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.39741260E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.17478944E-02    2       1000021         6             # BR(~t_1       -> ~g         t         )
      9.58252106E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.56129571E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.70287482E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.01565419E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.35950449E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94630264E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.24289355E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76681474E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11677576E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36828946E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.66813180E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31633785E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12869426E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12157488E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87802635E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.74358087E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.01338195E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76707657E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30041379E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20883395E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16246505E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90636016E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11732311E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09600403E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36541560E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.82426323E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31305974E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12896666E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12179170E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87780954E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.74314780E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.01324801E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26808549E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25847780E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69400433E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.90518644E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.36126831E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50707783E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12575804E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51668972E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.04871198E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30706511E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.19007683E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18092680E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81868368E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.53640218E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.94152474E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.68338668E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.78713703E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.51225268E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.51225268E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.20759441E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.94562572E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.94562572E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.94563020E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.35593397E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.35593397E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.35611016E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.39934317E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.39934317E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.22198978E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.22198978E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.22198978E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.22198978E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.22198978E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.22198978E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.66476923E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.66476923E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.66476923E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.66476923E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99898396E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99898396E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.60967179E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.60967179E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   4.89497571E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.10108211E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.10108211E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.10108211E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.10108211E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.10108211E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.10108211E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.29846742E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.29846742E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.29846742E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.29846742E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95297915E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95297915E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.09077653E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.09077653E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.64406402E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      9.73292606E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.73292606E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.40673963E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.40673963E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.64836545E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.17235688E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.43078272E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.96839576E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.96839576E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.96839576E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.81748931E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.81748931E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.81748931E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.20126053E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.20126053E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.11721656E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.11721656E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.11721656E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.11721656E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.14937544E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.14937544E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.06186595E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.06186595E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.81794693E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.81794693E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.86798298E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.86798298E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.15066695E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.15066695E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.13495152E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.13495152E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.81058762E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.81058762E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.85678153E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.85678153E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.52031753E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.52031753E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.75376582E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.75376582E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.51203673E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.51203673E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.43736626E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.43736626E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.10081487E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.10081487E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.76755054E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.76755054E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.43757868E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.43757868E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.10112847E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.10112847E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.76755054E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.76755054E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.20606395E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.20606395E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.11862059E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.11862059E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.78838242E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.78838242E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.79012941E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94315518E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.74502377E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.74502377E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.93884467E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.55717028E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.89758612E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.49016335E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      2.02900605E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.34988161E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.34988161E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.34988161E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.12656556E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.12656556E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.12656556E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.00466755E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.59934653E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.00472375E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.58005560E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.10624262E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.49714572E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.12499441E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.03762530E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.77414556E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.03787673E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.77413288E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.14048023E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.11660750E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.31754700E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.33230937E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63711231E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55442237E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01382986E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01259815E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40939673E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62930960E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.41881613E-02    2            21        21             # BR(h0         -> g          g         )
      6.53692028E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.86181730E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78282824E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80353072E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79551596E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38727947E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26234224E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95167702E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11772003E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46405029E-05    2            21        21             # BR(H0         -> g          g         )
      1.03795393E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.29845814E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46374677E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53924021E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70722519E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86327936E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54196095E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52355336E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17656697E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03587627E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14153913E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97264449E-04    2            21        21             # BR(A0         -> g          g         )
      1.66825844E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48405076E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68117619E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92164797E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69221724E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06825471E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15069731E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.50088311E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.29596678E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.19726488E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.33017564E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.49496394E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.06407516E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.85610332E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.13202042E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.826 <==
# gg production cross-section/pb: 0.009220
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422924243432511e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040716565385863e+01   # MW
        25     1.135761777386382e+02   # h0
        35     2.000050950588065e+03   # H0
        36     1.999972801906114e+03   # A0
        37     2.001830615471921e+03   # H+
   1000021     9.679915115644327e+02   # ~g
   1000022     1.929234021592066e+03   # ~neutralino(1)
   1000023    -1.992570840336810e+03   # ~neutralino(2)
   1000024     1.942311631151344e+03   # ~chargino(1)
   1000025     1.995565128428443e+03   # ~neutralino(3)
   1000035     2.069089585159553e+03   # ~neutralino(4)
   1000037     2.062351491045411e+03   # ~chargino(2)
   1000001     2.032156960115295e+03   # ~d_L
   1000002     2.030788035246932e+03   # ~u_L
   1000003     2.032156960115295e+03   # ~s_L
   1000004     2.030788035246932e+03   # ~c_L
   1000005     2.014499125829833e+03   # ~b_1
   1000006     1.064842773780637e+03   # ~t_1
   1000011     2.010672414471447e+03   # ~e_L
   1000012     2.008807680542805e+03   # ~nue_L
   1000013     2.010672452319906e+03   # ~mu_L
   1000014     2.008807680542805e+03   # ~numu_L
   1000015     1.998708881931329e+03   # ~stau_1
   1000016     2.008713567196339e+03   # ~nu_tau_L
   2000001     2.022930406326693e+03   # ~d_R
   2000002     2.023387531446220e+03   # ~u_R
   2000003     2.022930406326693e+03   # ~s_R
   2000004     2.023387531446220e+03   # ~c_R
   2000005     2.038040205659067e+03   # ~b_2
   2000006     2.034481714388931e+03   # ~t_2
   2000011     2.005220670623851e+03   # ~e_R
   2000013     2.005220670623851e+03   # ~mu_R
   2000015     2.016895673693741e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042318033864804e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245582976815335e-01   # N_{1,1}
  1  2    -5.213194476319569e-01   # N_{1,2}
  1  3     5.302164554187435e-01   # N_{1,3}
  1  4    -5.165721593288333e-01   # N_{1,4}
  2  1    -7.176651153629606e-03   # N_{2,1}
  2  2     1.231657487876042e-02   # N_{2,2}
  2  3     7.068637075398859e-01   # N_{2,3}
  2  4     7.072061203245072e-01   # N_{2,4}
  3  1     8.531870330615364e-01   # N_{3,1}
  3  2     5.039909478651359e-01   # N_{3,2}
  3  3    -9.512216975446529e-02   # N_{3,3}
  3  4     9.495674755833569e-02   # N_{3,4}
  4  1    -3.029366834235011e-01   # N_{4,1}
  4  2     6.885255695861767e-01   # N_{4,2}
  4  3     4.584386351381753e-01   # N_{4,3}
  4  4    -4.732820762241557e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.337279341846116e-01   # U_{1,1}
  1  2     7.735560131199968e-01   # U_{1,2}
  2  1    -7.735560131199968e-01   # U_{2,1}
  2  2    -6.337279341846116e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521527934125529e-01   # V_{1,1}
  1  2     7.580875503820149e-01   # V_{1,2}
  2  1    -7.580875503820149e-01   # V_{2,1}
  2  2    -6.521527934125529e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.500286914085850e-02   # F_{11}
  1  2     9.998874506250902e-01   # F_{12}
  2  1     9.998874506250902e-01   # F_{21}
  2  2    -1.500286914085850e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.667768060192220e-01   # F_{11}
  1  2     8.238713808348056e-01   # F_{12}
  2  1     8.238713808348056e-01   # F_{21}
  2  2    -5.667768060192220e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.893266850289115e-01   # F_{11}
  1  2     8.078948312205211e-01   # F_{12}
  2  1     8.078948312205211e-01   # F_{21}
  2  2    -5.893266850289115e-01   # F_{22}
Block gauge Q= 1.422924243432511e+03  
     1     3.626182372108835e-01   # g'(Q)MSSM DRbar
     2     6.359382788605026e-01   # g(Q)MSSM DRbar
     3     1.047277373317760e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422924243432511e+03  
  3  3     8.533980811655010e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422924243432511e+03  
  3  3     1.296990385074096e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422924243432511e+03  
  3  3     1.000426935817931e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422924243432511e+03  # Higgs mixing parameters
     1     1.999999998244899e+03   # mu(Q)MSSM DRbar
     2     9.608319041367691e+00   # tan beta(Q)MSSM DRbar
     3     2.446259292633434e+02   # higgs vev(Q)MSSM DRbar
     4     3.724391208860185e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422924243432511e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001393e+03   # M_1(Q)
     2     2.000000000003337e+03   # M_2(Q)
     3     8.260000000283394e+02   # M_3(Q)
    21    -6.935460649440686e+04   # mH1^2(Q)
    22    -3.908666103438591e+06   # mH2^2(Q)
    31     1.999999999999699e+03   # meL(Q)
    32     1.999999999999699e+03   # mmuL(Q)
    33     1.999999999999862e+03   # mtauL(Q)
    34     2.000000000004953e+03   # meR(Q)
    35     2.000000000004954e+03   # mmuR(Q)
    36     2.000000000005282e+03   # mtauR(Q)
    41     1.999999999696723e+03   # mqL1(Q)
    42     1.999999999696718e+03   # mqL2(Q)
    43     1.999999999441786e+03   # mqL3(Q)
    44     1.999999999692679e+03   # muR(Q)
    45     1.999999999692671e+03   # mcR(Q)
    46     9.999999983684853e+02   # mtR(Q)
    47     1.999999999694572e+03   # mdR(Q)
    48     1.999999999694570e+03   # msR(Q)
    49     1.999999999685491e+03   # mbR(Q)
Block au Q= 1.422924243432511e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     9.390253241037156e-07   # Ac(Q)MSSM DRbar
  3  3     1.449409818739152e-06   # At(Q)MSSM DRbar
Block ad Q= 1.422924243432511e+03  
  1  1     4.559936325147483e-07   # Ad(Q)MSSM DRbar
  2  2     4.560003840908569e-07   # As(Q)MSSM DRbar
  3  3     6.061516826839477e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422924243432511e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.428784897073808e-08   # Amu(Q)MSSM DRbar
  3  3     1.425599027869587e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.95949214E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      7.59904071E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.42685446E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.94808740E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98777895E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.88586116E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.52251690E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      8.98317273E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99965791E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.94883514E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      7.82630026E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.36899720E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      6.52913251E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98915158E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.88982358E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.01783841E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.71053081E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99861108E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.95949138E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      7.59798759E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.42682391E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.94798308E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98778004E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.48171365E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.17226125E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.17428644E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.64706903E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.35277200E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.94883451E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      7.82622726E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.36873871E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      6.52339732E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98915248E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.88982313E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.01770963E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.70532397E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99861173E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.22212928E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.29563449E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.53116850E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.91287734E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.19864097E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.60058912E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.38608440E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.57574279E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.62599524E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      8.30380874E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.67148900E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      3.43959494E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.28257634E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.68115153E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.23592112E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.81965625E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      8.68343040E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.55611983E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.50079830E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93807561E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.67177628E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76634590E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11665251E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36827725E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.65964611E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31646085E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12792925E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12153385E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87806728E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.73546929E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.01515372E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76660766E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30039665E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20882352E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16166296E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90663665E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11719973E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09567909E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36540378E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.82236895E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31318304E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12820159E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12175064E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87785050E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.73503665E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.01501972E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26770066E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25846593E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69403811E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.89709109E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.35988713E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50684411E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12563955E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51674575E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.04630634E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30715164E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.18928980E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18087750E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81873289E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.52842140E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.94325418E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.33669273E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.29187937E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      9.11624840E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      9.11624840E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.17934009E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.96254889E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.96254889E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.96255340E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.39369733E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.39369733E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.39386937E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.42871653E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.42871653E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.23266963E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.23266963E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.23266963E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.23266963E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.23266963E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.23266963E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.69680076E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.69680076E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.69680076E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.69680076E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99897418E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99897418E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.68918586E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.68918586E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   4.84410673E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.11181478E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.11181478E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.11181478E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.11181478E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.11181478E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.11181478E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.32923824E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.32923824E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.32923824E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.32923824E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95825160E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95825160E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.73241677E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.73241677E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.19168934E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      8.06664635E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.06664635E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.42616338E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.42616338E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.63506239E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.18047221E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.48137213E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      5.00502263E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      5.00502263E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      5.00502263E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.89010161E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.89010161E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.89010161E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.21746463E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.21746463E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.13390941E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.13390941E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.13390941E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.13390941E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.92258926E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.92258926E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.00376139E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.00376139E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.64701268E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.64701268E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.64360443E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.64360443E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.92374066E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.92374066E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.07467021E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.07467021E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.63966173E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.63966173E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.63221646E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.63221646E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.24599195E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.24599195E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.53831482E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.53831482E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.50951826E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.50951826E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.45671324E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.45671324E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.10977695E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.10977695E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.82178338E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.82178338E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.45692740E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.45692740E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.11009309E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.11009309E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.82178338E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.82178338E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.21572260E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.21572260E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.13554900E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.13554900E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.84278476E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.84278476E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.77306619E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95387735E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.20811780E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.20811780E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.95444788E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.54435003E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.91252815E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.53792603E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      2.04522681E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.36004414E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.36004414E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.36004414E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.13572589E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.13572589E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.13572589E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.60151508E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.15386253E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.60184911E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.13461777E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.03445155E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.49575508E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      7.68456046E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.11127953E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.84571346E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.11153307E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.84570066E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.21499509E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.14203334E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.36088467E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.34239647E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63724656E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55434394E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01404036E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01243482E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40936500E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62922219E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.42003816E-02    2            21        21             # BR(h0         -> g          g         )
      6.53877049E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.87224693E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78275906E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80368181E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79543826E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38762369E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26229575E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95188962E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11778016E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46370393E-05    2            21        21             # BR(H0         -> g          g         )
      1.03789162E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.28653985E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.46135700E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53921067E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70726071E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86335114E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54204974E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52371690E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17662147E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03597700E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14156762E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97272192E-04    2            21        21             # BR(A0         -> g          g         )
      1.66830143E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.48158301E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68121017E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92172209E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69243752E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06835745E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15072637E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.49838792E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.22212928E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.29563449E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.53116850E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.91287734E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.19864097E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.60058912E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.38608440E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.1000.913 <==
# gg production cross-section/pb: 0.003722
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    1.000000000000000e+03         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.422918136909649e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040821586426343e+01   # MW
        25     1.135790482866184e+02   # h0
        35     2.000053227993374e+03   # H0
        36     1.999974881601453e+03   # A0
        37     2.001832879122984e+03   # H+
   1000021     1.057363357177604e+03   # ~g
   1000022     1.929239102023193e+03   # ~neutralino(1)
   1000023    -1.992582207776854e+03   # ~neutralino(2)
   1000024     1.942317198891691e+03   # ~chargino(1)
   1000025     1.995565496080685e+03   # ~neutralino(3)
   1000035     2.069095275144686e+03   # ~neutralino(4)
   1000037     2.062356855657021e+03   # ~chargino(2)
   1000001     2.033196326890887e+03   # ~d_L
   1000002     2.031830656669993e+03   # ~u_L
   1000003     2.033196326890887e+03   # ~s_L
   1000004     2.031830656669993e+03   # ~c_L
   1000005     2.015597317388949e+03   # ~b_1
   1000006     1.071733951416757e+03   # ~t_1
   1000011     2.010671848196261e+03   # ~e_L
   1000012     2.008807026171167e+03   # ~nue_L
   1000013     2.010671885996209e+03   # ~mu_L
   1000014     2.008807026171167e+03   # ~numu_L
   1000015     1.998708362434098e+03   # ~stau_1
   1000016     2.008712916022595e+03   # ~nu_tau_L
   2000001     2.023976200656855e+03   # ~d_R
   2000002     2.024433869645251e+03   # ~u_R
   2000003     2.023976200656855e+03   # ~s_R
   2000004     2.024433869645251e+03   # ~c_R
   2000005     2.039033481609804e+03   # ~b_2
   2000006     2.035527148463384e+03   # ~t_2
   2000011     2.005220588004692e+03   # ~e_R
   2000013     2.005220588004692e+03   # ~mu_R
   2000015     2.016895547096664e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.042270598335699e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.245801222253504e-01   # N_{1,1}
  1  2    -5.213428582425037e-01   # N_{1,2}
  1  3     5.301963894673075e-01   # N_{1,3}
  1  4    -5.165511906543959e-01   # N_{1,4}
  2  1    -7.176793886459074e-03   # N_{2,1}
  2  2     1.231684263014668e-02   # N_{2,2}
  2  3     7.068637044041306e-01   # N_{2,3}
  2  4     7.072061173471319e-01   # N_{2,4}
  3  1     8.531764477873727e-01   # N_{3,1}
  3  2     5.040102498513453e-01   # N_{3,2}
  3  3    -9.511873260360589e-02   # N_{3,3}
  3  4     9.495284984448318e-02   # N_{3,4}
  4  1    -3.029359047414795e-01   # N_{4,1}
  4  2     6.884937091883595e-01   # N_{4,2}
  4  3     4.584625597579202e-01   # N_{4,3}
  4  4    -4.733057482502526e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.337677190978942e-01   # U_{1,1}
  1  2     7.735234180226560e-01   # U_{1,2}
  2  1    -7.735234180226560e-01   # U_{2,1}
  2  2    -6.337677190978942e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521925101769392e-01   # V_{1,1}
  1  2     7.580533818070486e-01   # V_{1,2}
  2  1    -7.580533818070486e-01   # V_{2,1}
  2  2    -6.521925101769392e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.428980014575736e-02   # F_{11}
  1  2     9.998978955932423e-01   # F_{12}
  2  1     9.998978955932423e-01   # F_{21}
  2  2    -1.428980014575736e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.664891537755276e-01   # F_{11}
  1  2     8.240691953074613e-01   # F_{12}
  2  1     8.240691953074613e-01   # F_{21}
  2  2    -5.664891537755276e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     5.893410715179545e-01   # F_{11}
  1  2     8.078843366609291e-01   # F_{12}
  2  1     8.078843366609291e-01   # F_{21}
  2  2    -5.893410715179545e-01   # F_{22}
Block gauge Q= 1.422918136909649e+03  
     1     3.626144453089269e-01   # g'(Q)MSSM DRbar
     2     6.359217564849333e-01   # g(Q)MSSM DRbar
     3     1.045746323288175e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.422918136909649e+03  
  3  3     8.530782446117966e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.422918136909649e+03  
  3  3     1.292990932229778e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.422918136909649e+03  
  3  3     1.000410351865200e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.422918136909649e+03  # Higgs mixing parameters
     1     1.999999995215860e+03   # mu(Q)MSSM DRbar
     2     9.608690535782435e+00   # tan beta(Q)MSSM DRbar
     3     2.446380886170807e+02   # higgs vev(Q)MSSM DRbar
     4     3.724280445917690e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.422918136909649e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001557e+03   # M_1(Q)
     2     2.000000000003724e+03   # M_2(Q)
     3     9.130000000307284e+02   # M_3(Q)
    21    -6.927400615085215e+04   # mH1^2(Q)
    22    -3.908588153614789e+06   # mH2^2(Q)
    31     1.999999999998984e+03   # meL(Q)
    32     1.999999999998985e+03   # mmuL(Q)
    33     1.999999999999170e+03   # mtauL(Q)
    34     2.000000000005595e+03   # meR(Q)
    35     2.000000000005596e+03   # mmuR(Q)
    36     2.000000000005970e+03   # mtauR(Q)
    41     1.999999999631887e+03   # mqL1(Q)
    42     1.999999999631882e+03   # mqL2(Q)
    43     1.999999999333489e+03   # mqL3(Q)
    44     1.999999999627332e+03   # muR(Q)
    45     1.999999999627322e+03   # mcR(Q)
    46     9.999999980622754e+02   # mtR(Q)
    47     1.999999999629874e+03   # mdR(Q)
    48     1.999999999629872e+03   # msR(Q)
    49     1.999999999620598e+03   # mbR(Q)
Block au Q= 1.422918136909649e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.010673684141514e-06   # Ac(Q)MSSM DRbar
  3  3     1.579146898771260e-06   # At(Q)MSSM DRbar
Block ad Q= 1.422918136909649e+03  
  1  1     4.683335105529127e-07   # Ad(Q)MSSM DRbar
  2  2     4.683416265676236e-07   # As(Q)MSSM DRbar
  3  3     6.391754220105385e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.422918136909649e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.604557465894972e-08   # Amu(Q)MSSM DRbar
  3  3     1.602028679108492e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.20136726E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      8.71777108E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      5.06378750E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      2.31010885E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98598702E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.12608878E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.89606569E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.08721603E-05    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99960166E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.19050516E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      8.98421419E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.71132251E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      7.76163054E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98752805E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.13015570E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.16835094E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      4.48512573E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99838310E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.20136650E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      8.71658980E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      5.06375330E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      2.30999187E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98598824E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.40615856E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.26169337E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.73615965E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.35643956E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.64338690E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.19050453E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      8.98413239E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.71103252E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      7.75519601E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98752906E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.13015525E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.16820627E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      4.47927714E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99838383E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.14651566E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.41495084E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.79201113E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      3.46272782E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.14371678E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.30687379E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.68022154E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   8.81281871E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.79915683E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      9.41970995E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.90362523E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      3.35094446E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.05264516E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.91176167E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.26342314E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.05966594E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      1.00071017E-03    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.58692141E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.68052687E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93458918E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.72923333E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.76614466E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.11661236E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.36832908E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.64640923E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      6.31594382E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   6.12759440E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.12149673E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.87810413E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      9.72206498E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      3.01917714E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.76640633E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.30042081E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.20881999E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.16020309E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      4.90643186E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.11715941E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.09490204E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.36545647E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.81913608E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      6.31266712E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   6.12786663E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.12171346E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.87788742E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      9.72163308E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      3.01904301E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.26745334E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.25849870E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.69404034E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      3.88327509E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
      4.35776833E-03    2       1000025        15             # BR(~tau_1-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   2000015   2.50681110E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.12556241E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.51690758E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      5.04132733E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.30711674E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   6.18892543E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.18082092E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.81878921E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      9.51526393E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      2.94719229E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.58249482E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.84828608E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.13166687E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.13166687E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.14692215E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.00256674E-06    3       1000022        11       -11   # BR(~chi_20    -> ~chi_10    e-         e+        )
      1.00256674E-06    3       1000022        13       -13   # BR(~chi_20    -> ~chi_10    mu-        mu+       )
      1.00253185E-06    3       1000022        15       -15   # BR(~chi_20    -> ~chi_10    tau-       tau+      )
      1.98402178E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.98402178E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.98402635E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      4.44191585E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      4.44191585E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      4.44208346E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      3.46634092E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      3.46634092E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.24621804E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.24621804E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.24621804E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.24621804E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.24621804E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.24621804E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.73743557E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.73743557E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.73743557E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.73743557E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99896429E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99896429E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      7.76337335E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      7.76337335E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   4.78517317E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.12518907E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.12518907E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.12518907E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.12518907E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.12518907E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.12518907E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.36764835E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.36764835E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.36764835E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.36764835E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96320570E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96320570E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.39586147E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.39586147E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.76663987E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      6.50041810E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      6.50041810E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.44401468E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.44401468E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.62145535E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.18847922E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.53285304E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      5.04571309E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      5.04571309E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      5.04571309E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.97033105E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.97033105E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.97033105E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.23550989E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.23550989E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      2.15202465E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      2.15202465E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      2.15202465E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      2.15202465E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.64538578E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.64538578E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.93135977E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.93135977E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.43793945E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.43793945E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.36419259E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.36419259E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.64637110E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.64637110E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.99958077E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.99958077E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.43060927E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.43060927E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.35260541E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.35260541E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      8.92080124E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      8.92080124E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.27344485E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.27344485E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.50694100E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.50694100E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.47786597E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.47786597E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.11925124E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.11925124E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.88039143E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.88039143E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.47808203E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.47808203E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.11957016E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.11957016E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.88039143E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.88039143E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.22607384E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.22607384E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.15399227E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.15399227E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.90157026E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.90157026E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   1.75023490E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96359769E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.72109713E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.72109713E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.97487238E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.53196769E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.92815981E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.58876610E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      2.06174290E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.37048392E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.37048392E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.37048392E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      1.14558905E-05    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      1.14558905E-05    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      1.14558905E-05    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.05779804E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      8.61099463E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.05786663E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      8.59184332E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.94534616E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.49475981E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      7.12885362E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.18694825E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.91927135E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.18720401E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.91925847E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.29155294E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.16810095E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.40550983E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.35066233E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.63703236E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55429372E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.01435187E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01232594E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40933079E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62912630E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.42078381E-02    2            21        21             # BR(h0         -> g          g         )
      6.53969062E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.87588009E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78241733E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80386753E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.79534168E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38804681E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.26223842E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95215190E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11785435E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.46325409E-05    2            21        21             # BR(H0         -> g          g         )
      1.03781661E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.27189075E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.45841867E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.53915584E-04    2            25        25             # BR(H0         -> h0         h0        )
# 
#          PDG            Width
Decay        36   3.70705337E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86343916E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54215863E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52391745E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17668845E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03610154E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14160285E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97281027E-04    2            21        21             # BR(A0         -> g          g         )
      1.66835149E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.47855233E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.68100339E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92181287E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69270785E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06848437E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15076227E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.49532346E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.14651566E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.41495084E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.79201113E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      3.46272782E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.14371678E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.30687379E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.68022154E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.1000 <==
# gg production cross-section/pb: 0.002092
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.040324854225481e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041081291815274e+01   # MW
        25     1.084017458410026e+02   # h0
        35     2.000201332323614e+03   # H0
        36     1.999999381776289e+03   # A0
        37     2.001277958837530e+03   # H+
   1000021     1.114711740381415e+03   # ~g
   1000022     1.941335237597825e+03   # ~neutralino(1)
   1000023    -2.003480289566842e+03   # ~neutralino(2)
   1000024     1.950213204602328e+03   # ~chargino(1)
   1000025     2.016740118186238e+03   # ~neutralino(3)
   1000035     2.079820760697689e+03   # ~neutralino(4)
   1000037     2.072363598825053e+03   # ~chargino(2)
   1000001     2.011296922023947e+03   # ~d_L
   1000002     2.009918426701446e+03   # ~u_L
   1000003     2.011296922023947e+03   # ~s_L
   1000004     2.009918426701446e+03   # ~c_L
   1000005     1.997218097351187e+03   # ~b_1
   1000006     3.215450896321158e+02   # ~t_1
   1000011     1.998318221828550e+03   # ~e_L
   1000012     1.996443107116046e+03   # ~nue_L
   1000013     1.998318280459323e+03   # ~mu_L
   1000014     1.996443107116046e+03   # ~numu_L
   1000015     1.991056747617713e+03   # ~stau_1
   1000016     1.996507686670239e+03   # ~nu_tau_L
   2000001     2.012491376278899e+03   # ~d_R
   2000002     2.010600663105685e+03   # ~u_R
   2000003     2.012491376278899e+03   # ~s_R
   2000004     2.010600663105685e+03   # ~c_R
   2000005     2.020712138506142e+03   # ~b_2
   2000006     2.009774487693991e+03   # ~t_2
   2000011     2.001350366490259e+03   # ~e_R
   2000013     2.001350366490259e+03   # ~mu_R
   2000015     2.008748208411291e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.031706729320422e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.463519158720970e-01   # N_{1,1}
  1  2    -5.636186500294081e-01   # N_{1,2}
  1  3     5.369737677732096e-01   # N_{1,3}
  1  4    -5.234821300046434e-01   # N_{1,4}
  2  1    -7.053305328091394e-03   # N_{2,1}
  2  2     1.227643637224996e-02   # N_{2,2}
  2  3     7.068690528653325e-01   # N_{2,3}
  2  4     7.072027164082549e-01   # N_{2,4}
  3  1     8.588374948464299e-01   # N_{3,1}
  3  2     5.121129853575860e-01   # N_{3,2}
  3  3    -8.482571917165345e-03   # N_{3,3}
  3  4     8.154363722550014e-03   # N_{3,4}
  4  1    -3.773443502976892e-01   # N_{4,1}
  4  2     6.480151207164586e-01   # N_{4,2}
  4  3     4.603513449512023e-01   # N_{4,3}
  4  4    -4.751465919301827e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.469205338666734e-01   # U_{1,1}
  1  2     7.625574226651121e-01   # U_{1,2}
  2  1    -7.625574226651121e-01   # U_{2,1}
  2  2    -6.469205338666734e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.656027514386366e-01   # V_{1,1}
  1  2     7.463062221885307e-01   # V_{1,2}
  2  1    -7.463062221885307e-01   # V_{2,1}
  2  2    -6.656027514386366e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.585354182912580e-03   # F_{11}
  1  2     9.999783163200519e-01   # F_{12}
  2  1     9.999783163200519e-01   # F_{21}
  2  2    -6.585354182912580e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.298011972580827e-01   # F_{11}
  1  2     5.580591124863499e-01   # F_{12}
  2  1    -5.580591124863499e-01   # F_{21}
  2  2     8.298011972580827e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.692679970707905e-01   # F_{11}
  1  2     6.389262466691240e-01   # F_{12}
  2  1    -6.389262466691240e-01   # F_{21}
  2  2     7.692679970707905e-01   # F_{22}
Block gauge Q= 7.040324854225481e+02  
     1     3.603614361683238e-01   # g'(Q)MSSM DRbar
     2     6.345620306388681e-01   # g(Q)MSSM DRbar
     3     1.060893721825707e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.040324854225481e+02  
  3  3     8.684541018609184e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.040324854225481e+02  
  3  3     1.328328422809603e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.040324854225481e+02  
  3  3     1.007084468527382e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.040324854225481e+02  # Higgs mixing parameters
     1     1.999999923606747e+03   # mu(Q)MSSM DRbar
     2     9.700772967467554e+00   # tan beta(Q)MSSM DRbar
     3     2.463209900179310e+02   # higgs vev(Q)MSSM DRbar
     4     3.291571280941768e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.040324854225481e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000307e+03   # M_1(Q)
     2     2.000000000000745e+03   # M_2(Q)
     3     1.000000000006186e+03   # M_3(Q)
    21    -2.213715766878563e+04   # mH1^2(Q)
    22    -3.920600145176062e+06   # mH2^2(Q)
    31     1.999999999999703e+03   # meL(Q)
    32     1.999999999999704e+03   # mmuL(Q)
    33     1.999999999999742e+03   # mtauL(Q)
    34     2.000000000001115e+03   # meR(Q)
    35     2.000000000001115e+03   # mmuR(Q)
    36     2.000000000001192e+03   # mtauR(Q)
    41     1.999999999920711e+03   # mqL1(Q)
    42     1.999999999920710e+03   # mqL2(Q)
    43     1.999999999862481e+03   # mqL3(Q)
    44     1.999999999919756e+03   # muR(Q)
    45     1.999999999919754e+03   # mcR(Q)
    46     1.999999980340532e+02   # mtR(Q)
    47     1.999999999920341e+03   # mdR(Q)
    48     1.999999999920341e+03   # msR(Q)
    49     1.999999999918658e+03   # mbR(Q)
Block au Q= 7.040324854225481e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.953339879780293e-07   # Ac(Q)MSSM DRbar
  3  3     3.097397632029342e-07   # At(Q)MSSM DRbar
Block ad Q= 7.040324854225481e+02  
  1  1     8.542333975419240e-08   # Ad(Q)MSSM DRbar
  2  2     8.542519397821198e-08   # As(Q)MSSM DRbar
  3  3     1.206451775555912e-07   # Ab(Q)MSSM DRbar
Block ae Q= 7.040324854225481e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.290122217147215e-09   # Amu(Q)MSSM DRbar
  3  3     3.287457130672201e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.53540589E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.71513531E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.89281420E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99239203E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.54002735E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.22320143E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99987768E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.52470099E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.78436321E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.77440463E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99344122E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.52634210E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.65633861E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99953436E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.53540510E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.71374088E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.89277143E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99239347E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.34291611E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.04608701E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.12532068E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.87462886E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.52470071E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.78426589E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.77398668E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99344174E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.52634204E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.65526278E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99953447E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   7.90066809E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.34477746E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.85493002E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.89466141E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.08544451E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.10427849E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.19460877E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.22986859E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.05359842E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.93994289E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.27933178E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.36705844E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.99414795E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.04488074E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.55893568E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94832154E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.46144156E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02079054E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11354082E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88645918E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38639601E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06347447E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24223929E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75776071E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02090565E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11309800E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88690200E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.38986520E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.09798874E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99490201E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06357635E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24239752E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75760248E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43191382E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54915232E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45084768E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.58521070E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.89995306E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09528965E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.75729138E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.10009454E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28771588E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71228412E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.12469594E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99848568E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99848568E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.51431694E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.51431694E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.08812549E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.08002867E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.08002867E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.02722374E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.13044533E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.13044533E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.13260391E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.66420382E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.66420382E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.66420382E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.66420382E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.63248761E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.63248761E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.63248761E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.63248761E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99952468E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99952468E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.30017596E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.30017596E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.65237472E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.23423141E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.23423141E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.23423141E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.23423141E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      5.29688593E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      5.29688593E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      2.34553952E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      2.34553952E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      2.85590121E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      2.85590121E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.96061746E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.96061746E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      5.28506196E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      5.28506196E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      2.33578413E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      2.33578413E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      2.78975578E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.78975578E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.90389551E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.90389551E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      4.76516560E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      4.76516560E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98469658E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98469658E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.47364375E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.47364375E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.21062919E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.21062919E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.47361237E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.47361237E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.21039843E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.21039843E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.54048577E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.54048577E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.11051934E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.11051934E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      5.01969820E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      5.01969820E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.94679640E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.78037569E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.75773168E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.75773168E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.75773168E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.44904027E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.44904027E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.44904027E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.22184019E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.22184019E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12364510E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12364510E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12364510E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12364510E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.02913840E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.02913840E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.58045053E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.58045053E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      7.05178979E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      7.05178979E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.48483514E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.48483514E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.02971609E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.02971609E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.66471050E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.66471050E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      7.04738344E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      7.04738344E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.48400154E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.48400154E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      6.04898024E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      6.04898024E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.56067613E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.56067613E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69054864E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69054864E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87583105E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87583105E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42473030E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42473030E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.11404350E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.11404350E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87610747E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87610747E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42499338E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42499338E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.11404350E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.11404350E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24026856E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24026856E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.91908901E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.91908901E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.10325257E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.10325257E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.30036483E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97901752E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      9.90072750E-04    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      9.90072750E-04    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.18052150E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.87092190E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17273383E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.76855923E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26189474E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.94813832E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.94813832E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.94813832E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.43763394E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.43763394E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.43763394E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.92209793E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.91964664E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.13024777E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.92297985E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.91830269E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.59393936E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59760732E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.10836411E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.40478407E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.34841277E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.40517562E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.34839824E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.49957061E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.25704331E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.81251329E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.49341076E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46887687E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57544927E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.12159582E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05160114E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40370006E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61184589E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.04620244E-02    2            21        21             # BR(h0         -> g          g         )
      5.90325247E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.41120511E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78202790E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80477848E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71945882E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.39012227E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21702319E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95346879E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11822683E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22990897E-05    2            21        21             # BR(H0         -> g          g         )
      1.00704632E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.29312942E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.61010403E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45279398E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.32404485E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68442539E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88087068E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56372193E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56363256E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18994013E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06067737E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14855407E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99087157E-04    2            21        21             # BR(A0         -> g          g         )
      1.67849325E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.78767728E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65727215E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93984883E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74630391E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09347117E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15782973E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.88257597E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   7.90066809E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.34477746E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.85493002E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.89466141E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.08544451E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.130 <==
# gg production cross-section/pb: 1031.591320
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.052981134254974e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.049590200028425e+01   # MW
        25     1.083384960181140e+02   # h0
        35     2.000226097661963e+03   # H0
        36     2.000000658410044e+03   # A0
        37     2.001270001422819e+03   # H+
   1000021     1.822204469055941e+02   # ~g
   1000022     1.941406631531718e+03   # ~neutralino(1)
   1000023    -2.003640119973230e+03   # ~neutralino(2)
   1000024     1.950293516616083e+03   # ~chargino(1)
   1000025     2.016696850397987e+03   # ~neutralino(3)
   1000035     2.079887009616397e+03   # ~neutralino(4)
   1000037     2.072424642284663e+03   # ~chargino(2)
   1000001     2.019330964261582e+03   # ~d_L
   1000002     2.017941153230197e+03   # ~u_L
   1000003     2.019330964261582e+03   # ~s_L
   1000004     2.017941153230197e+03   # ~c_L
   1000005     2.004661403065767e+03   # ~b_1
   1000006     3.079077995843067e+02   # ~t_1
   1000011     1.998349249232262e+03   # ~e_L
   1000012     1.996475749398669e+03   # ~nue_L
   1000013     1.998349307185395e+03   # ~mu_L
   1000014     1.996475749398669e+03   # ~numu_L
   1000015     1.991084248567401e+03   # ~stau_1
   1000016     1.996540007488221e+03   # ~nu_tau_L
   2000001     2.020487018884608e+03   # ~d_R
   2000002     2.018605809651236e+03   # ~u_R
   2000003     2.020487018884608e+03   # ~s_R
   2000004     2.018605809651236e+03   # ~c_R
   2000005     2.029267834939976e+03   # ~b_2
   2000006     2.017833070784071e+03   # ~t_2
   2000011     2.001357643198571e+03   # ~e_R
   2000013     2.001357643198571e+03   # ~mu_R
   2000015     2.008758257808792e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032550474261388e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.468729101672242e-01   # N_{1,1}
  1  2    -5.638750158100959e-01   # N_{1,2}
  1  3     5.366708955312576e-01   # N_{1,3}
  1  4    -5.231715785733805e-01   # N_{1,4}
  2  1    -7.054728341101679e-03   # N_{2,1}
  2  2     1.227319719538180e-02   # N_{2,2}
  2  3     7.068690333207995e-01   # N_{2,3}
  2  4     7.072027779716049e-01   # N_{2,4}
  3  1     8.587584650810802e-01   # N_{3,1}
  3  2     5.122385776535647e-01   # N_{3,2}
  3  3    -8.692513351041960e-03   # N_{3,3}
  3  4     8.365310913641679e-03   # N_{3,4}
  4  1    -3.770455060755147e-01   # N_{4,1}
  4  2     6.476928089296812e-01   # N_{4,2}
  4  3     4.607005099122840e-01   # N_{4,3}
  4  4    -4.754847545143802e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.474218185793768e-01   # U_{1,1}
  1  2     7.621318710219201e-01   # U_{1,2}
  2  1    -7.621318710219201e-01   # U_{2,1}
  2  2    -6.474218185793768e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.660908971271935e-01   # V_{1,1}
  1  2     7.458705764167739e-01   # V_{1,2}
  2  1    -7.458705764167739e-01   # V_{2,1}
  2  2    -6.660908971271935e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.127617980783817e-03   # F_{11}
  1  2     9.999745982083345e-01   # F_{12}
  2  1     9.999745982083345e-01   # F_{21}
  2  2    -7.127617980783817e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.276424748020903e-01   # F_{11}
  1  2     5.612556760545691e-01   # F_{12}
  2  1    -5.612556760545691e-01   # F_{21}
  2  2     8.276424748020903e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.688757209097550e-01   # F_{11}
  1  2     6.393982528874352e-01   # F_{12}
  2  1    -6.393982528874352e-01   # F_{21}
  2  2     7.688757209097550e-01   # F_{22}
Block gauge Q= 7.052981134254974e+02  
     1     3.604741912900712e-01   # g'(Q)MSSM DRbar
     2     6.346445847727471e-01   # g(Q)MSSM DRbar
     3     1.094534654528997e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.052981134254974e+02  
  3  3     8.770171142506422e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.052981134254974e+02  
  3  3     1.389678840038063e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.052981134254974e+02  
  3  3     1.006501965737662e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.052981134254974e+02  # Higgs mixing parameters
     1     1.999999885105103e+03   # mu(Q)MSSM DRbar
     2     9.693335921014285e+00   # tan beta(Q)MSSM DRbar
     3     2.462722786404541e+02   # higgs vev(Q)MSSM DRbar
     4     3.297299113367719e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.052981134254974e+02 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999955e+03   # M_1(Q)
     2     1.999999999999933e+03   # M_2(Q)
     3     1.300000000012505e+02   # M_3(Q)
    21    -2.591499011748279e+04   # mH1^2(Q)
    22    -3.922361940880583e+06   # mH2^2(Q)
    31     2.000000000000743e+03   # meL(Q)
    32     2.000000000000743e+03   # mmuL(Q)
    33     2.000000000000750e+03   # mtauL(Q)
    34     2.000000000000305e+03   # meR(Q)
    35     2.000000000000305e+03   # mmuR(Q)
    36     2.000000000000321e+03   # mtauR(Q)
    41     2.000000000002429e+03   # mqL1(Q)
    42     2.000000000002429e+03   # mqL2(Q)
    43     1.999999999998196e+03   # mqL3(Q)
    44     2.000000000002024e+03   # muR(Q)
    45     2.000000000002024e+03   # mcR(Q)
    46     1.999999999513026e+02   # mtR(Q)
    47     2.000000000001754e+03   # mdR(Q)
    48     2.000000000001753e+03   # msR(Q)
    49     2.000000000000043e+03   # mbR(Q)
Block au Q= 7.052981134254974e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.691516382864273e-08   # Ac(Q)MSSM DRbar
  3  3     5.073646427562129e-08   # At(Q)MSSM DRbar
Block ad Q= 7.052981134254974e+02  
  1  1     7.120299422334767e-08   # Ad(Q)MSSM DRbar
  2  2     7.120192078678957e-08   # As(Q)MSSM DRbar
  3  3     6.214220543941530e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.052981134254974e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -7.008008365795839e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.13817761E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.91091635E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.73372104E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99535468E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13826174E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.31831807E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992575E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.13738066E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.96449863E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.06566994E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99596931E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13730168E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.79718856E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99971920E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.13817753E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.91023970E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.73370022E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99535538E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.93040295E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.31519424E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.89645435E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10350187E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.13738058E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.96445158E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.06546764E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99597006E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13730163E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.79666639E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99971966E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.37981262E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.81119975E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.25812665E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.19258438E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.79385323E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.68827661E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.78881081E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.43655098E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      4.91484744E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.76651446E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.22837102E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.22506397E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12269307E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.05448323E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.16744336E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.22012184E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97270656E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.63306495E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.01938687E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11519548E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88480452E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.39033415E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06258199E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24068067E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75931933E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.01950134E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11475457E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88524543E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39378201E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.06268798E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99493731E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06268305E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24083771E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75916229E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.42895367E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54731876E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45268124E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.60647767E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90176786E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09384373E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.38841216E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09893286E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28582460E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71417540E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.17806513E-08   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.90547114E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.00687057E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.00687057E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.08581975E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.15255105E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.15255105E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.15142432E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.68253971E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.68253971E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.68253971E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.68253971E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.65253592E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.65253592E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.65253592E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.65253592E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99944077E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99944077E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.12954908E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.12954908E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.74958726E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.47909625E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.47909625E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.47909625E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.47909625E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.43487152E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.43487152E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.94290583E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94290583E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.45177702E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.45177702E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.03860360E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.03860360E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.45174605E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.45174605E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.03837527E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.03837527E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.50344204E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.50344204E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.04194931E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.04194931E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.78810677E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.78810677E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.30368741E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.30368741E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.40001277E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.40001277E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.96901339E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.66915591E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.75131765E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.75131765E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.75131765E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.42833448E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.42833448E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.42833448E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.21971631E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.21971631E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.11924968E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.11924968E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.11924968E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.11924968E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.05168252E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.05168252E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.76634645E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.76634645E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.55973354E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.55973354E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.15522143E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.15522143E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.05582612E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.05582612E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.83149715E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.83149715E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.55548535E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.55548535E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.15430174E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.15430174E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      4.94902469E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      4.94902469E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.79106699E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.79106699E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70271694E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70271694E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88393132E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88393132E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.41088189E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.41088189E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.09473443E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.09473443E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88420768E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88420768E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.41114554E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.41114554E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.09473443E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.09473443E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.23891521E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.23891521E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.91549619E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.91549619E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.08403074E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.08403074E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.35023188E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92404132E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.74255817E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.74255817E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.10705802E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.89262400E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.16933486E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.70417636E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25493388E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.89376957E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.89376957E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.89376957E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.46690556E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.46690556E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.46690556E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.46696078E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.45495066E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.46755206E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.45368078E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.95800161E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62235197E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.59669652E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.39950560E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.34422282E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.39989732E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.34420846E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.49443484E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.24740418E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.81839381E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.58931806E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46579745E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57640426E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11590879E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05364135E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40428486E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61347928E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.03246111E-02    2            21        21             # BR(h0         -> g          g         )
      5.88273355E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.35413612E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78179940E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79900332E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71791730E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.37696474E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21610690E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94533391E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11592590E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22945077E-05    2            21        21             # BR(H0         -> g          g         )
      1.00745150E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.49341671E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.01160542E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44867581E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.42779440E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67821834E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87963629E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56219495E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56082017E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18900182E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05893774E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14806202E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98958816E-04    2            21        21             # BR(A0         -> g          g         )
      1.67777330E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.21238031E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65111134E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93857658E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74251793E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09169784E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15732815E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.31163678E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.37981262E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.81119975E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.25812665E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.19258438E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.79385323E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.217 <==
# gg production cross-section/pb: 79.033052
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.052692861226091e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042330790829520e+01   # MW
        25     1.084650286644088e+02   # h0
        35     2.000222039270550e+03   # H0
        36     2.000000024782208e+03   # A0
        37     2.001269726532835e+03   # H+
   1000021     2.877303948489787e+02   # ~g
   1000022     1.941406080608554e+03   # ~neutralino(1)
   1000023    -2.003632881895652e+03   # ~neutralino(2)
   1000024     1.950291744038192e+03   # ~chargino(1)
   1000025     2.016696990628459e+03   # ~neutralino(3)
   1000035     2.079880232906668e+03   # ~neutralino(4)
   1000037     2.072418862534497e+03   # ~chargino(2)
   1000001     2.018711389783164e+03   # ~d_L
   1000002     2.017321621996918e+03   # ~u_L
   1000003     2.018711389783164e+03   # ~s_L
   1000004     2.017321621996918e+03   # ~c_L
   1000005     2.004094840268758e+03   # ~b_1
   1000006     3.139655232711233e+02   # ~t_1
   1000011     1.998348798661552e+03   # ~e_L
   1000012     1.996474881701983e+03   # ~nue_L
   1000013     1.998348856712869e+03   # ~mu_L
   1000014     1.996474881701983e+03   # ~numu_L
   1000015     1.991083456821670e+03   # ~stau_1
   1000016     1.996539110703367e+03   # ~nu_tau_L
   2000001     2.019868368216922e+03   # ~d_R
   2000002     2.017986234573452e+03   # ~u_R
   2000003     2.019868368216922e+03   # ~s_R
   2000004     2.017986234573452e+03   # ~c_R
   2000005     2.028583357648441e+03   # ~b_2
   2000006     2.017203388844161e+03   # ~t_2
   2000011     2.001357984092675e+03   # ~e_R
   2000013     2.001357984092675e+03   # ~mu_R
   2000015     2.008758837995488e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032463984279524e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.468518011093126e-01   # N_{1,1}
  1  2    -5.638625112680655e-01   # N_{1,2}
  1  3     5.366840184778794e-01   # N_{1,3}
  1  4    -5.231855892168016e-01   # N_{1,4}
  2  1    -7.054314979278390e-03   # N_{2,1}
  2  2     1.227289522209350e-02   # N_{2,2}
  2  3     7.068690531621482e-01   # N_{2,3}
  2  4     7.072027675035562e-01   # N_{2,4}
  3  1     8.587660223453960e-01   # N_{3,1}
  3  2     5.122259778160567e-01   # N_{3,2}
  3  3    -8.690405454751502e-03   # N_{3,3}
  3  4     8.363215200117511e-03   # N_{3,4}
  4  1    -3.770477205506831e-01   # N_{4,1}
  4  2     6.477136651945230e-01   # N_{4,2}
  4  3     4.606852318504637e-01   # N_{4,3}
  4  4    -4.754693907105860e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.473984823097504e-01   # U_{1,1}
  1  2     7.621516942860075e-01   # U_{1,2}
  2  1    -7.621516942860075e-01   # U_{2,1}
  2  2    -6.473984823097504e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.660674748297812e-01   # V_{1,1}
  1  2     7.458914927614329e-01   # V_{1,2}
  2  1    -7.458914927614329e-01   # V_{2,1}
  2  2    -6.660674748297812e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.324554544064559e-03   # F_{11}
  1  2     9.999731750905776e-01   # F_{12}
  2  1     9.999731750905776e-01   # F_{21}
  2  2    -7.324554544064559e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.279005191007801e-01   # F_{11}
  1  2     5.608749686629443e-01   # F_{12}
  2  1    -5.608749686629443e-01   # F_{21}
  2  2     8.279005191007801e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.688862961988087e-01   # F_{11}
  1  2     6.393855358996463e-01   # F_{12}
  2  1    -6.393855358996463e-01   # F_{21}
  2  2     7.688862961988087e-01   # F_{22}
Block gauge Q= 7.052692861226091e+02  
     1     3.604631908646514e-01   # g'(Q)MSSM DRbar
     2     6.346429211847646e-01   # g(Q)MSSM DRbar
     3     1.085961908866981e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.052692861226091e+02  
  3  3     8.768516664167724e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.052692861226091e+02  
  3  3     1.381901355847586e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.052692861226091e+02  
  3  3     1.006605438355312e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.052692861226091e+02  # Higgs mixing parameters
     1     1.999999902311021e+03   # mu(Q)MSSM DRbar
     2     9.693953408025436e+00   # tan beta(Q)MSSM DRbar
     3     2.462641068685242e+02   # higgs vev(Q)MSSM DRbar
     4     3.295597842006219e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.052692861226091e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000005e+03   # M_1(Q)
     2     2.000000000000043e+03   # M_2(Q)
     3     2.170000000018520e+02   # M_3(Q)
    21    -2.577648833068904e+04   # mH1^2(Q)
    22    -3.922215805699691e+06   # mH2^2(Q)
    31     2.000000000000648e+03   # meL(Q)
    32     2.000000000000648e+03   # mmuL(Q)
    33     2.000000000000658e+03   # mtauL(Q)
    34     2.000000000000341e+03   # meR(Q)
    35     2.000000000000341e+03   # mmuR(Q)
    36     2.000000000000360e+03   # mtauR(Q)
    41     1.999999999999058e+03   # mqL1(Q)
    42     1.999999999999057e+03   # mqL2(Q)
    43     1.999999999992466e+03   # mqL3(Q)
    44     1.999999999998662e+03   # muR(Q)
    45     1.999999999998661e+03   # mcR(Q)
    46     1.999999998686602e+02   # mtR(Q)
    47     1.999999999998443e+03   # mdR(Q)
    48     1.999999999998442e+03   # msR(Q)
    49     1.999999999996819e+03   # mbR(Q)
Block au Q= 7.052692861226091e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.245585193586750e-08   # Ac(Q)MSSM DRbar
  3  3     8.220393910309483e-08   # At(Q)MSSM DRbar
Block ad Q= 7.052692861226091e+02  
  1  1     0.000000000000000e+00   # Ad(Q)MSSM DRbar
  2  2     7.043086479228379e-08   # As(Q)MSSM DRbar
  3  3     6.731829522702223e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.052692861226091e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -1.254111957740238e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11011214E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.93289155E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.75038830E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99531630E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.11022248E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.38986534E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992534E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.10929553E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      2.98588658E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.07566083E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99593832E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10923369E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.82352052E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99971715E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11011206E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.93219763E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.75036695E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99531702E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90211395E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.31325202E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.83673859E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16321783E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.10929548E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      2.98583821E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.07545330E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99593869E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10923363E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.82298507E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99971770E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.35150824E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.84713507E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.35459804E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.15706394E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.82840537E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.66027005E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.78517524E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.38301735E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.25963659E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.71080613E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.28373617E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.24916210E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09451656E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.07478006E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.25971930E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.25271704E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97140744E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      3.93414106E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.01935771E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11517042E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88482958E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38992772E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06242289E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24078953E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75921047E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.01947243E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11472859E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88527141E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39338249E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.07297049E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99492703E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06252422E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24094700E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75905300E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.42938027E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54700971E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45299029E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.60056448E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90234996E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09323321E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.41683441E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09884816E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28605327E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71394673E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.00075383E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.74491458E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.09717897E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.09717897E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.04606544E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.14208545E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.14208545E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.14090419E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.67295120E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.67295120E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.67295120E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.67295120E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.64626706E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.64626706E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.64626706E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.64626706E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99943524E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99943524E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.19291335E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.19291335E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.74715042E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.44833644E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.44833644E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.44833644E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.44833644E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.60940007E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.60940007E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.94344520E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94344520E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.44858509E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.44858509E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.05711485E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.05711485E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.44855417E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.44855417E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.05688610E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.05688610E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.50199938E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.50199938E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.04202378E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.04202378E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.74203380E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.74203380E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.28870884E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.28870884E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.46514107E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.46514107E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.95055155E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.67169691E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.73997178E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.73997178E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.73997178E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.41280169E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.41280169E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.41280169E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.21408259E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.21408259E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12284325E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12284325E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12284325E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12284325E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.21895896E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.21895896E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.84532400E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.84532400E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.66306197E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.66306197E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.18761978E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.18761978E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.22322805E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.22322805E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.91195309E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.91195309E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.65880239E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.65880239E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.18669700E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.18669700E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.03115569E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.03115569E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.92804222E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.92804222E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.70110817E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.70110817E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87671826E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87671826E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42204230E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42204230E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.10709275E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.10709275E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87699523E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87699523E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42230614E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42230614E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.10709275E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.10709275E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.23844894E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.23844894E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.91957526E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.91957526E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.09637449E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.09637449E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.32871791E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92547273E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.67037077E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.67037077E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.11939263E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.87403622E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17128978E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.69096952E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.25921166E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.88946960E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.88946960E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.88946960E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.46088554E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.46088554E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.46088554E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.49999634E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.48857423E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.50060993E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.48729781E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.00758876E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62000730E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.63548163E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.39983048E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.34437391E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.40022305E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.34435953E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.49500567E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.24668852E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.81901423E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.70467888E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47281276E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57564032E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11573382E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05214154E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40420616E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61329311E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.04477468E-02    2            21        21             # BR(h0         -> g          g         )
      5.90378274E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.44905852E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78952201E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79834420E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71641467E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.37546307E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21521082E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94440395E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11566287E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22538289E-05    2            21        21             # BR(H0         -> g          g         )
      1.00689087E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.47068975E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.96618337E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44660002E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46125803E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68469629E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87976467E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56235376E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56111268E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18909940E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05911856E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14811316E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98972238E-04    2            21        21             # BR(A0         -> g          g         )
      1.67784847E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.16821282E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65754070E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93870874E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74291112E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09188181E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15738018E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.26708308E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.35150824E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.84713507E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.35459804E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.15706394E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.82840537E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.304 <==
# gg production cross-section/pb: 12.380557
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.051419221893423e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.043369517329810e+01   # MW
        25     1.085765327526390e+02   # h0
        35     2.000219609775990e+03   # H0
        36     2.000001195932559e+03   # A0
        37     2.001272315821140e+03   # H+
   1000021     3.880958799766831e+02   # ~g
   1000022     1.941391781786685e+03   # ~neutralino(1)
   1000023    -2.003614074068993e+03   # ~neutralino(2)
   1000024     1.950276488846502e+03   # ~chargino(1)
   1000025     2.016701219981062e+03   # ~neutralino(3)
   1000035     2.079878782078826e+03   # ~neutralino(4)
   1000037     2.072418523031895e+03   # ~chargino(2)
   1000001     2.018070191522528e+03   # ~d_L
   1000002     2.016680552290103e+03   # ~u_L
   1000003     2.018070191522528e+03   # ~s_L
   1000004     2.016680552290103e+03   # ~c_L
   1000005     2.003517952232066e+03   # ~b_1
   1000006     3.196285553947848e+02   # ~t_1
   1000011     1.998345298154257e+03   # ~e_L
   1000012     1.996470924144540e+03   # ~nue_L
   1000013     1.998345356533707e+03   # ~mu_L
   1000014     1.996470924144540e+03   # ~numu_L
   1000015     1.991080509855665e+03   # ~stau_1
   1000016     1.996535147831486e+03   # ~nu_tau_L
   2000001     2.019230797673704e+03   # ~d_R
   2000002     2.017347176553160e+03   # ~u_R
   2000003     2.019230797673704e+03   # ~s_R
   2000004     2.017347176553160e+03   # ~c_R
   2000005     2.027878338568412e+03   # ~b_2
   2000006     2.016552404206729e+03   # ~t_2
   2000011     2.001357678976146e+03   # ~e_R
   2000013     2.001357678976146e+03   # ~mu_R
   2000015     2.008757934671237e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032357414427722e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.467850075359288e-01   # N_{1,1}
  1  2    -5.638372868732774e-01   # N_{1,2}
  1  3     5.367194818039166e-01   # N_{1,3}
  1  4    -5.232206707803336e-01   # N_{1,4}
  2  1    -7.054478068448237e-03   # N_{2,1}
  2  2     1.227458905623938e-02   # N_{2,2}
  2  3     7.068690120778526e-01   # N_{2,3}
  2  4     7.072027775445761e-01   # N_{2,4}
  3  1     8.587898280406203e-01   # N_{3,1}
  3  2     5.121865208799550e-01   # N_{3,2}
  3  3    -8.676739001391138e-03   # N_{3,3}
  3  4     8.349448074631029e-03   # N_{3,4}
  4  1    -3.770549351771560e-01   # N_{4,1}
  4  2     6.477667915413460e-01   # N_{4,2}
  4  3     4.606442356271460e-01   # N_{4,3}
  4  4    -4.754310126803505e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.473388789633416e-01   # U_{1,1}
  1  2     7.622023194549359e-01   # U_{1,2}
  2  1    -7.622023194549359e-01   # U_{2,1}
  2  2    -6.473388789633416e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.660114116864279e-01   # V_{1,1}
  1  2     7.459415523373473e-01   # V_{1,2}
  2  1    -7.459415523373473e-01   # V_{2,1}
  2  2    -6.660114116864279e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.433622713013204e-03   # F_{11}
  1  2     9.999723702449786e-01   # F_{12}
  2  1     9.999723702449786e-01   # F_{21}
  2  2    -7.433622713013204e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.282288430087513e-01   # F_{11}
  1  2     5.603900281129074e-01   # F_{12}
  2  1    -5.603900281129074e-01   # F_{21}
  2  2     8.282288430087513e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.689393643246707e-01   # F_{11}
  1  2     6.393217140000576e-01   # F_{12}
  2  1    -6.393217140000576e-01   # F_{21}
  2  2     7.689393643246707e-01   # F_{22}
Block gauge Q= 7.051419221893423e+02  
     1     3.604466758648520e-01   # g'(Q)MSSM DRbar
     2     6.346679948377232e-01   # g(Q)MSSM DRbar
     3     1.080409820332878e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.051419221893423e+02  
  3  3     8.759442769468357e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.051419221893423e+02  
  3  3     1.373746766253372e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.051419221893423e+02  
  3  3     1.006617261873780e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.051419221893423e+02  # Higgs mixing parameters
     1     1.999999884518597e+03   # mu(Q)MSSM DRbar
     2     9.694861333436631e+00   # tan beta(Q)MSSM DRbar
     3     2.462827714269186e+02   # higgs vev(Q)MSSM DRbar
     4     3.293937139556469e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.051419221893423e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000048e+03   # M_1(Q)
     2     2.000000000000139e+03   # M_2(Q)
     3     3.040000000024104e+02   # M_3(Q)
    21    -2.555950417678757e+04   # mH1^2(Q)
    22    -3.921924229884089e+06   # mH2^2(Q)
    31     2.000000000000565e+03   # meL(Q)
    32     2.000000000000565e+03   # mmuL(Q)
    33     2.000000000000576e+03   # mtauL(Q)
    34     2.000000000000389e+03   # meR(Q)
    35     2.000000000000389e+03   # mmuR(Q)
    36     2.000000000000412e+03   # mtauR(Q)
    41     1.999999999994548e+03   # mqL1(Q)
    42     1.999999999994548e+03   # mqL2(Q)
    43     1.999999999984759e+03   # mqL3(Q)
    44     1.999999999994137e+03   # muR(Q)
    45     1.999999999994137e+03   # mcR(Q)
    46     1.999999997579488e+02   # mtR(Q)
    47     1.999999999993976e+03   # mdR(Q)
    48     1.999999999993975e+03   # msR(Q)
    49     1.999999999992388e+03   # mbR(Q)
Block au Q= 7.051419221893423e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.762009411716237e-08   # Ac(Q)MSSM DRbar
  3  3     1.114822217666899e-07   # At(Q)MSSM DRbar
Block ad Q= 7.051419221893423e+02  
  1  1     7.106660464186565e-08   # Ad(Q)MSSM DRbar
  2  2     7.106627048723619e-08   # As(Q)MSSM DRbar
  3  3     7.319761356565567e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.051419221893423e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     3.653449990071923e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07236322E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      2.98213002E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.78362472E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99523403E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07250672E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.53041135E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992419E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07152062E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.03506560E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.09589055E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99586903E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.07148019E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.87617306E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99971226E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07236314E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      2.98141158E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.78360261E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99523478E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86414082E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.33246187E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.75331317E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.24664322E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07152059E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.03501548E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.09567563E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99586929E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.07148018E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.87561867E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99971243E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.31329850E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.95791208E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.43132572E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.10689838E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.87779257E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.62271148E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.79293185E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.33372783E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.51084377E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.63308906E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.36120244E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.27169134E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05662577E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.12466676E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.33900254E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.29624216E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97010327E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.19613530E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02001697E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11496201E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88503799E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.39025542E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06323499E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24106146E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75893854E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02013174E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11452021E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88547979E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39371172E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.07488653E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99492511E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06333638E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24121897E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75878103E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43001869E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54745976E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45254024E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.60095624E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90194562E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09359773E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.45665227E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09967684E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28633607E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71366393E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.26359083E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.44354167E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.26004697E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.26004697E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.03850753E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.14743675E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.14743675E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.14922638E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.67737716E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.67737716E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.67737716E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.67737716E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.65207949E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.65207949E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.65207949E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.65207949E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99943155E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99943155E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.23087422E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.23087422E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.70053859E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.39459700E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.39459700E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.39459700E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.39459700E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.82231231E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.82231231E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.95693953E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95693953E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.45720112E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.45720112E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.10413007E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.10413007E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.45716999E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.45716999E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.10390028E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.10390028E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.51578492E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.51578492E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.06035372E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.06035372E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.66476979E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.66476979E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      7.57811917E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.57811917E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.94716728E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.68572968E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.75097073E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.75097073E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.75097073E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.43356569E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.43356569E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.43356569E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.21904735E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.21904735E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12518531E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12518531E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12518531E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12518531E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.40678688E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.40678688E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.90784554E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.90784554E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.79134331E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.79134331E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.21296416E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.21296416E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.41118611E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.41118611E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.97604724E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.97604724E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.78706025E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.78706025E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.21204762E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.21204762E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.12839706E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.12839706E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.07327249E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.07327249E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69963195E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69963195E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88207143E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88207143E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42332224E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42332224E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.12111014E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.12111014E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88234880E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88234880E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42358652E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42358652E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.12111014E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.12111014E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24146355E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24146355E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92291221E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92291221E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.11037196E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.11037196E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.32414224E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92879978E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.50377953E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.50377953E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.12415785E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.87082176E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17426845E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.69419390E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26198301E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.91615127E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.91615127E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.91615127E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.46539924E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.46539924E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.46539924E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.53792676E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.52712485E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.53856305E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.52583972E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.05920606E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61733014E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.67898684E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.42102154E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.36533613E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.42141471E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.36532164E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.51633342E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.25967289E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.82643775E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.76816785E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47429340E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57495650E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11581103E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.05079525E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40412585E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61309802E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.05594449E-02    2            21        21             # BR(h0         -> g          g         )
      5.92003995E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.52834579E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78872978E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79820960E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71546329E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.37515640E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21464349E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94421368E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11560905E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22259306E-05    2            21        21             # BR(H0         -> g          g         )
      1.00655143E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.44386084E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.91235442E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44537471E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.47862049E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68354517E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87992215E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56254857E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56147147E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18921915E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05934079E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14817602E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98988415E-04    2            21        21             # BR(A0         -> g          g         )
      1.67793953E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.11401877E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65639838E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93887107E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74339434E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09210843E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15744428E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.21231244E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.31329850E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.95791208E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.43132572E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.10689838E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.87779257E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.391 <==
# gg production cross-section/pb: 2.798874
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.049918743946221e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041851989773019e+01   # MW
        25     1.086751326968150e+02   # h0
        35     2.000215142791649e+03   # H0
        36     1.999999388163845e+03   # A0
        37     2.001271279347335e+03   # H+
   1000021     4.841841458186037e+02   # ~g
   1000022     1.941390246581756e+03   # ~neutralino(1)
   1000023    -2.003596203242753e+03   # ~neutralino(2)
   1000024     1.950273687889824e+03   # ~chargino(1)
   1000025     2.016706379811970e+03   # ~neutralino(3)
   1000035     2.079863947338579e+03   # ~neutralino(4)
   1000037     2.072403833421483e+03   # ~chargino(2)
   1000001     2.017368444381369e+03   # ~d_L
   1000002     2.015979681104034e+03   # ~u_L
   1000003     2.017368444381369e+03   # ~s_L
   1000004     2.015979681104034e+03   # ~c_L
   1000005     2.002880964497701e+03   # ~b_1
   1000006     3.247139738525821e+02   # ~t_1
   1000011     1.998341532738356e+03   # ~e_L
   1000012     1.996467407149689e+03   # ~nue_L
   1000013     1.998341590937960e+03   # ~mu_L
   1000014     1.996467407149689e+03   # ~numu_L
   1000015     1.991077217879593e+03   # ~stau_1
   1000016     1.996531659929200e+03   # ~nu_tau_L
   2000001     2.018532974468011e+03   # ~d_R
   2000002     2.016647894494846e+03   # ~u_R
   2000003     2.018532974468011e+03   # ~s_R
   2000004     2.016647894494846e+03   # ~c_R
   2000005     2.027115516197481e+03   # ~b_2
   2000006     2.015842157899114e+03   # ~t_2
   2000011     2.001357032500611e+03   # ~e_R
   2000013     2.001357032500611e+03   # ~mu_R
   2000015     2.008756877763730e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032262123069674e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.467342868215772e-01   # N_{1,1}
  1  2    -5.638031620562193e-01   # N_{1,2}
  1  3     5.367531072906806e-01   # N_{1,3}
  1  4    -5.232565628939020e-01   # N_{1,4}
  2  1    -7.053944405100906e-03   # N_{2,1}
  2  2     1.227350375055593e-02   # N_{2,2}
  2  3     7.068690622919089e-01   # N_{2,3}
  2  4     7.072027515137171e-01   # N_{2,4}
  3  1     8.587830088011836e-01   # N_{3,1}
  3  2     5.121990850319661e-01   # N_{3,2}
  3  3    -8.642728781983770e-03   # N_{3,3}
  3  4     8.315306729413665e-03   # N_{3,4}
  4  1    -3.771171170936800e-01   # N_{4,1}
  4  2     6.477865797108724e-01   # N_{4,2}
  4  3     4.606056163656254e-01   # N_{4,3}
  4  4    -4.753921468786414e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.472840041869675e-01   # U_{1,1}
  1  2     7.622489212348456e-01   # U_{1,2}
  2  1    -7.622489212348456e-01   # U_{2,1}
  2  2    -6.472840041869675e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.659557984137244e-01   # V_{1,1}
  1  2     7.459912027357554e-01   # V_{1,2}
  2  1    -7.459912027357554e-01   # V_{2,1}
  2  2    -6.659557984137244e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.471701116430776e-03   # F_{11}
  1  2     9.999720864516303e-01   # F_{12}
  2  1     9.999720864516303e-01   # F_{21}
  2  2    -7.471701116430776e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.285643185789225e-01   # F_{11}
  1  2     5.598938917132833e-01   # F_{12}
  2  1    -5.598938917132833e-01   # F_{21}
  2  2     8.285643185789225e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.689905672558441e-01   # F_{11}
  1  2     6.392601250442069e-01   # F_{12}
  2  1    -6.392601250442069e-01   # F_{21}
  2  2     7.689905672558441e-01   # F_{22}
Block gauge Q= 7.049918743946221e+02  
     1     3.604410817414854e-01   # g'(Q)MSSM DRbar
     2     6.346294031780783e-01   # g(Q)MSSM DRbar
     3     1.076290645827982e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.049918743946221e+02  
  3  3     8.749919605292986e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.049918743946221e+02  
  3  3     1.366162951240627e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.049918743946221e+02  
  3  3     1.006766856542354e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.049918743946221e+02  # Higgs mixing parameters
     1     1.999999920432508e+03   # mu(Q)MSSM DRbar
     2     9.695710477407628e+00   # tan beta(Q)MSSM DRbar
     3     2.462704665706974e+02   # higgs vev(Q)MSSM DRbar
     4     3.292661795391075e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.049918743946221e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000086e+03   # M_1(Q)
     2     2.000000000000228e+03   # M_2(Q)
     3     3.910000000029393e+02   # M_3(Q)
    21    -2.532352508179580e+04   # mH1^2(Q)
    22    -3.921635854727207e+06   # mH2^2(Q)
    31     2.000000000000480e+03   # meL(Q)
    32     2.000000000000480e+03   # mmuL(Q)
    33     2.000000000000493e+03   # mtauL(Q)
    34     2.000000000000447e+03   # meR(Q)
    35     2.000000000000447e+03   # mmuR(Q)
    36     2.000000000000475e+03   # mtauR(Q)
    41     1.999999999988913e+03   # mqL1(Q)
    42     1.999999999988913e+03   # mqL2(Q)
    43     1.999999999975209e+03   # mqL3(Q)
    44     1.999999999988471e+03   # muR(Q)
    45     1.999999999988471e+03   # mcR(Q)
    46     1.999999996216294e+02   # mtR(Q)
    47     1.999999999988374e+03   # mdR(Q)
    48     1.999999999988373e+03   # msR(Q)
    49     1.999999999986800e+03   # mbR(Q)
Block au Q= 7.049918743946221e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.023079470429953e-07   # Ac(Q)MSSM DRbar
  3  3     1.392578400451616e-07   # At(Q)MSSM DRbar
Block ad Q= 7.049918743946221e+02  
  1  1     7.227573890650450e-08   # Ad(Q)MSSM DRbar
  2  2     7.227573189551708e-08   # As(Q)MSSM DRbar
  3  3     7.923689988674667e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.049918743946221e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     8.080440393567099e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02662359E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.05266475E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.83021805E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99511705E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02680527E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.72847916E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99992244E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02575106E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.10578718E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.12427807E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99576992E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02573485E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      2.95064618E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99970493E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02662351E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.05191418E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.83019496E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99511783E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81815766E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.36460792E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.64746020E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.35249600E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02575104E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.10573481E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.12405351E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99577020E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02573484E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      2.95006700E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99970499E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.26697954E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01187722E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.49537300E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.04167379E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.94236060E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.57719385E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.80675138E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.28491568E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.69924835E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.53443472E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.45966818E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.29192372E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01072915E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.19785359E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.40907379E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.35470875E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96872130E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.43017473E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.01963563E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11481130E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88518870E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38910075E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06257988E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24115546E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75884454E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.01975044E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11436922E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88563078E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39255913E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.07917959E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99492082E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06268135E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24131312E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75868688E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.42997025E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54759747E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45240253E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.59630674E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90162256E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09387806E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.49938292E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09904511E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28647136E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71352864E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.06936530E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.00707944E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.52135005E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.52135005E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.02246847E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.14528063E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.14528063E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.14710104E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.67543936E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.67543936E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.67543936E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.67543936E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.65054499E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.65054499E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.65054499E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.65054499E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99942665E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99942665E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.28368621E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.28368621E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.68578045E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.40607256E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.40607256E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.40607256E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.40607256E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.05985145E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      2.05985145E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.95811491E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95811491E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.46010000E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.46010000E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.12815402E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.12815402E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.46006885E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.46006885E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.12792386E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.12792386E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.52090183E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.52090183E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.06937940E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.06937940E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.53240269E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.53240269E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      7.68116974E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.68116974E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.93987968E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.69674851E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.75216669E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.75216669E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.75216669E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.43733512E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.43733512E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.43733512E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.21944365E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.21944365E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12657529E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12657529E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12657529E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12657529E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.60392791E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.60392791E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.98216331E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.98216331E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.92166696E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.92166696E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.24320929E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.24320929E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.60846822E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.60846822E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.05204294E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.05204294E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.91736467E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.91736467E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.24229685E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.24229685E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.22872290E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.22872290E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.22775933E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.22775933E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69832030E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69832030E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88219829E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88219829E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42736351E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42736351E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.13125043E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.13125043E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88247601E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88247601E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42762798E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42762798E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.13125043E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.13125043E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24275998E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24275998E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92550204E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92550204E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.12049060E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.12049060E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.31409562E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93360250E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.26314752E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.26314752E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13408137E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.86368542E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17526990E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.69161677E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26384971E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.92421241E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.92421241E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.92421241E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.46280221E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.46280221E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.46280221E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.57756448E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.56748583E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.57822554E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.56619252E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.11467761E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61492601E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.72428790E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.43061988E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.37476811E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.43101346E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.37475364E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.52602046E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.26590753E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.82926570E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.85725764E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47710031E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57434668E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11588176E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04959262E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40404926E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61290969E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.06583801E-02    2            21        21             # BR(h0         -> g          g         )
      5.93533746E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.60110304E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78989819E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79840266E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71502882E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.37559627E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21438406E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94448483E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11568574E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22114258E-05    2            21        21             # BR(H0         -> g          g         )
      1.00633536E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.42042511E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.86538562E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44490139E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.48309123E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68475264E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88006273E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56272247E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56179176E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18932595E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05953853E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14823195E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99003275E-04    2            21        21             # BR(A0         -> g          g         )
      1.67802251E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.06566752E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65759638E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93901600E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74382541E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09230999E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15750129E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.16346925E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.26697954E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01187722E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.49537300E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      8.04167379E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      1.94236060E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.478 <==
# gg production cross-section/pb: 0.771856
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.048354847932901e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047870894788527e+01   # MW
        25     1.087574441203795e+02   # h0
        35     2.000212378791810e+03   # H0
        36     1.999999533754877e+03   # A0
        37     2.001272549494837e+03   # H+
   1000021     5.784226848675106e+02   # ~g
   1000022     1.941379908884255e+03   # ~neutralino(1)
   1000023    -2.003576474690014e+03   # ~neutralino(2)
   1000024     1.950263362161684e+03   # ~chargino(1)
   1000025     2.016711780470759e+03   # ~neutralino(3)
   1000035     2.079855612714430e+03   # ~neutralino(4)
   1000037     2.072394313286488e+03   # ~chargino(2)
   1000001     2.016602486604809e+03   # ~d_L
   1000002     2.015214977194988e+03   # ~u_L
   1000003     2.016602486604809e+03   # ~s_L
   1000004     2.015214977194988e+03   # ~c_L
   1000005     2.002179675510646e+03   # ~b_1
   1000006     3.288731071520306e+02   # ~t_1
   1000011     1.998337212220291e+03   # ~e_L
   1000012     1.996463482617559e+03   # ~nue_L
   1000013     1.998337270166320e+03   # ~mu_L
   1000014     1.996463482617559e+03   # ~numu_L
   1000015     1.991073682878917e+03   # ~stau_1
   1000016     1.996527759593899e+03   # ~nu_tau_L
   2000001     2.017771614113240e+03   # ~d_R
   2000002     2.015885023829565e+03   # ~u_R
   2000003     2.017771614113240e+03   # ~s_R
   2000004     2.015885023829565e+03   # ~c_R
   2000005     2.026292976583399e+03   # ~b_2
   2000006     2.015071281629652e+03   # ~t_2
   2000011     2.001356341679540e+03   # ~e_R
   2000013     2.001356341679540e+03   # ~mu_R
   2000015     2.008755453511688e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032167222664262e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.466828491043269e-01   # N_{1,1}
  1  2    -5.637695066775894e-01   # N_{1,2}
  1  3     5.367874725034217e-01   # N_{1,3}
  1  4    -5.232916537083331e-01   # N_{1,4}
  2  1    -7.054300378938059e-03   # N_{2,1}
  2  2     1.227373251951648e-02   # N_{2,2}
  2  3     7.068690596064703e-01   # N_{2,3}
  2  4     7.072027466768405e-01   # N_{2,4}
  3  1     8.587714627278873e-01   # N_{3,1}
  3  2     5.122197892499032e-01   # N_{3,2}
  3  3    -8.602070621838688e-03   # N_{3,3}
  3  4     8.274459861915160e-03   # N_{3,4}
  4  1    -3.771906862414219e-01   # N_{4,1}
  4  2     6.477994954701122e-01   # N_{4,2}
  4  3     4.605663321558248e-01   # N_{4,3}
  4  4    -4.753542400840915e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.472296947119036e-01   # U_{1,1}
  1  2     7.622950362445868e-01   # U_{1,2}
  2  1    -7.622950362445868e-01   # U_{2,1}
  2  2    -6.472296947119036e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.659026856237942e-01   # V_{1,1}
  1  2     7.460386137989229e-01   # V_{1,2}
  2  1    -7.460386137989229e-01   # V_{2,1}
  2  2    -6.659026856237942e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.453500490146973e-03   # F_{11}
  1  2     9.999722222794208e-01   # F_{12}
  2  1     9.999722222794208e-01   # F_{21}
  2  2    -7.453500490146973e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.288593904039292e-01   # F_{11}
  1  2     5.594569786312679e-01   # F_{12}
  2  1    -5.594569786312679e-01   # F_{21}
  2  2     8.288593904039292e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.690506389029744e-01   # F_{11}
  1  2     6.391878556441188e-01   # F_{12}
  2  1    -6.391878556441188e-01   # F_{21}
  2  2     7.690506389029744e-01   # F_{22}
Block gauge Q= 7.048354847932901e+02  
     1     3.604370888332092e-01   # g'(Q)MSSM DRbar
     2     6.345793007222590e-01   # g(Q)MSSM DRbar
     3     1.073008940384737e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.048354847932901e+02  
  3  3     8.738955550699209e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.048354847932901e+02  
  3  3     1.358967072985310e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.048354847932901e+02  
  3  3     1.006782188291780e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.048354847932901e+02  # Higgs mixing parameters
     1     1.999999903139969e+03   # mu(Q)MSSM DRbar
     2     9.696600520991936e+00   # tan beta(Q)MSSM DRbar
     3     2.462885484713256e+02   # higgs vev(Q)MSSM DRbar
     4     3.291684598521353e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.048354847932901e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000123e+03   # M_1(Q)
     2     2.000000000000311e+03   # M_2(Q)
     3     4.780000000034455e+02   # M_3(Q)
    21    -2.503786116079852e+04   # mH1^2(Q)
    22    -3.921339304351714e+06   # mH2^2(Q)
    31     2.000000000000390e+03   # meL(Q)
    32     2.000000000000390e+03   # mmuL(Q)
    33     2.000000000000406e+03   # mtauL(Q)
    34     2.000000000000516e+03   # meR(Q)
    35     2.000000000000516e+03   # mmuR(Q)
    36     2.000000000000548e+03   # mtauR(Q)
    41     1.999999999982188e+03   # mqL1(Q)
    42     1.999999999982188e+03   # mqL2(Q)
    43     1.999999999963907e+03   # mqL3(Q)
    44     1.999999999981703e+03   # muR(Q)
    45     1.999999999981702e+03   # mcR(Q)
    46     1.999999994610693e+02   # mtR(Q)
    47     1.999999999981677e+03   # mdR(Q)
    48     1.999999999981677e+03   # msR(Q)
    49     1.999999999980105e+03   # mbR(Q)
Block au Q= 7.048354847932901e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.165524452829858e-07   # Ac(Q)MSSM DRbar
  3  3     1.658277534687738e-07   # At(Q)MSSM DRbar
Block ad Q= 7.048354847932901e+02  
  1  1     7.379727478451368e-08   # Ad(Q)MSSM DRbar
  2  2     7.379757674414737e-08   # As(Q)MSSM DRbar
  3  3     8.529902196944279e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.048354847932901e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.216746798255169e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.73266528E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.14971151E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.89349221E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99495677E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.73490487E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      7.99731562E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991993E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.72360988E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.20338641E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.16289106E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99563371E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.72371420E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.05199181E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99969480E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.73266448E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.14891963E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.89346785E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99495759E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.76453553E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.41204655E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.51693450E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.48302134E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.72360960E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.20333116E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.16265410E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99563400E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.72371414E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.05138079E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99969486E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.21300338E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.03358938E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.54809619E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.95858954E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.02489591E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.52401850E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.83191333E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.23326930E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.83192648E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.41253368E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.58143526E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.30847182E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57205068E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.29984868E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.47575538E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.42763377E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96720092E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.65335444E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.01983761E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11465772E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88534228E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38919043E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06286462E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24127756E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75872244E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.01995225E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11421626E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88578374E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39264517E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.07398987E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99492601E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06296593E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24143497E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75856503E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.42998454E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54823753E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45176247E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.59883012E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90058152E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09488452E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.53396531E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09928945E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28652296E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71347704E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.17617302E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99986804E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99986804E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.31961658E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.31961658E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.50724508E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.86718844E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.86718844E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.03664262E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.15789829E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.15789829E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.15976734E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.68655174E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.68655174E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.68655174E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.68655174E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.66037001E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.66037001E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.66037001E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.66037001E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99942325E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99942325E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.31321456E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.31321456E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.60922311E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.26138918E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.26138918E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.26138918E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.26138918E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.35840190E-06    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.35840190E-06    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      2.37204172E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      2.37204172E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98318095E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98318095E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.47637193E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.47637193E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.19411547E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.19411547E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.47634049E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.47634049E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.19388386E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.19388386E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.54475350E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.54475350E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.09903930E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.09903930E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      7.84946300E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.84946300E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.94690565E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.71021973E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.77157771E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.77157771E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.77157771E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.46997893E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.46997893E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.46997893E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.22855984E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.22855984E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12634941E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12634941E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12634941E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12634941E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.83094501E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.83094501E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.04440622E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.04440622E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.08264602E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.08264602E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.26816371E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.26816371E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.83564013E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.83564013E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.11615963E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.11615963E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.07831390E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.07831390E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.26726495E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.26726495E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.34661910E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.34661910E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.39923645E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.39923645E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69718503E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69718503E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89295579E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89295579E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42211986E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42211986E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.14045519E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.14045519E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89323364E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89323364E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42238474E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42238474E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.14045519E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.14045519E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24667592E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24667592E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92692076E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92692076E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.12967684E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.12967684E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.32009852E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93939365E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.97353159E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.97353159E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13524683E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.87111546E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17664658E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.69821469E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26371942E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.95341791E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.95341791E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.95341791E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.47020907E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.47020907E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.47020907E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.62401440E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.61477254E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.62470223E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.61346901E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.17552074E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61224318E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.77643459E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.45564122E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.39964749E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.45603491E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.39963304E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.55102429E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.28209992E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.83738398E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.89797828E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47488402E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57383790E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11606441E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04858894E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40398514E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61275189E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.07426862E-02    2            21        21             # BR(h0         -> g          g         )
      5.94564646E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.65671891E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78358511E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79888275E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71497813E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.37669005E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21435356E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94516093E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11587698E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22063826E-05    2            21        21             # BR(H0         -> g          g         )
      1.00630410E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.39760576E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.81949224E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44499073E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.47740543E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67906522E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88020219E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56289499E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56210950E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18943197E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05973514E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14828756E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99017733E-04    2            21        21             # BR(A0         -> g          g         )
      1.67810368E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.01768152E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65195069E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93915996E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74425383E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09251073E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15755807E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.11491511E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.21300338E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.03358938E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.54809619E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.95858954E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.02489591E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.565 <==
# gg production cross-section/pb: 0.242135
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.046841749689963e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047700791559865e+01   # MW
        25     1.088145306715724e+02   # h0
        35     2.000209968550093e+03   # H0
        36     1.999999709227877e+03   # A0
        37     2.001273835102316e+03   # H+
   1000021     6.714478015827206e+02   # ~g
   1000022     1.941371049492166e+03   # ~neutralino(1)
   1000023    -2.003557715560081e+03   # ~neutralino(2)
   1000024     1.950253591795057e+03   # ~chargino(1)
   1000025     2.016717060488665e+03   # ~neutralino(3)
   1000035     2.079848365860285e+03   # ~neutralino(4)
   1000037     2.072387522085695e+03   # ~chargino(2)
   1000001     2.015781563442916e+03   # ~d_L
   1000002     2.014394979472331e+03   # ~u_L
   1000003     2.015781563442916e+03   # ~s_L
   1000004     2.014394979472331e+03   # ~c_L
   1000005     2.001420421231637e+03   # ~b_1
   1000006     3.318595898345258e+02   # ~t_1
   1000011     1.998333420140700e+03   # ~e_L
   1000012     1.996459537357796e+03   # ~nue_L
   1000013     1.998333478150006e+03   # ~mu_L
   1000014     1.996459537357796e+03   # ~numu_L
   1000015     1.991070434551215e+03   # ~stau_1
   1000016     1.996523848999106e+03   # ~nu_tau_L
   2000001     2.016955010866512e+03   # ~d_R
   2000002     2.015067180197787e+03   # ~u_R
   2000003     2.016955010866512e+03   # ~s_R
   2000004     2.015067180197787e+03   # ~c_R
   2000005     2.025418702996218e+03   # ~b_2
   2000006     2.014246081039106e+03   # ~t_2
   2000011     2.001355515230344e+03   # ~e_R
   2000013     2.001355515230344e+03   # ~mu_R
   2000015     2.008754162720792e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032082359232872e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.466217317912710e-01   # N_{1,1}
  1  2    -5.637396433949550e-01   # N_{1,2}
  1  3     5.368229366780277e-01   # N_{1,3}
  1  4    -5.233279317706319e-01   # N_{1,4}
  2  1    -7.054196372380589e-03   # N_{2,1}
  2  2     1.227417432819802e-02   # N_{2,2}
  2  3     7.068690589346849e-01   # N_{2,3}
  2  4     7.072027407178890e-01   # N_{2,4}
  3  1     8.587796238059165e-01   # N_{3,1}
  3  2     5.122069671015529e-01   # N_{3,2}
  3  3    -8.575971216048783e-03   # N_{3,3}
  3  4     8.248230482848578e-03   # N_{3,4}
  4  1    -3.772282745226399e-01   # N_{4,1}
  4  2     6.478356133789794e-01   # N_{4,2}
  4  3     4.605254834369891e-01   # N_{4,3}
  4  4    -4.753147652279285e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.471713177869856e-01   # U_{1,1}
  1  2     7.623445975632388e-01   # U_{1,2}
  2  1    -7.623445975632388e-01   # U_{2,1}
  2  2    -6.471713177869856e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.658459381567799e-01   # V_{1,1}
  1  2     7.460892618447993e-01   # V_{1,2}
  2  1    -7.460892618447993e-01   # V_{2,1}
  2  2    -6.658459381567799e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.389470561824370e-03   # F_{11}
  1  2     9.999726974896944e-01   # F_{12}
  2  1     9.999726974896944e-01   # F_{21}
  2  2    -7.389470561824370e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.291263715741122e-01   # F_{11}
  1  2     5.590612309580654e-01   # F_{12}
  2  1    -5.590612309580654e-01   # F_{21}
  2  2     8.291263715741122e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.691001416139527e-01   # F_{11}
  1  2     6.391282908535640e-01   # F_{12}
  2  1    -6.391282908535640e-01   # F_{21}
  2  2     7.691001416139527e-01   # F_{22}
Block gauge Q= 7.046841749689963e+02  
     1     3.604254906587150e-01   # g'(Q)MSSM DRbar
     2     6.345695610115474e-01   # g(Q)MSSM DRbar
     3     1.070276826023086e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.046841749689963e+02  
  3  3     8.728681439766437e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.046841749689963e+02  
  3  3     1.352448068537503e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.046841749689963e+02  
  3  3     1.006838007369497e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.046841749689963e+02  # Higgs mixing parameters
     1     1.999999885422462e+03   # mu(Q)MSSM DRbar
     2     9.697412715425227e+00   # tan beta(Q)MSSM DRbar
     3     2.462956843750521e+02   # higgs vev(Q)MSSM DRbar
     4     3.290932196217792e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.046841749689963e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000156e+03   # M_1(Q)
     2     2.000000000000389e+03   # M_2(Q)
     3     5.650000000039339e+02   # M_3(Q)
    21    -2.470661978552695e+04   # mH1^2(Q)
    22    -3.921064967213962e+06   # mH2^2(Q)
    31     2.000000000000294e+03   # meL(Q)
    32     2.000000000000294e+03   # mmuL(Q)
    33     2.000000000000313e+03   # mtauL(Q)
    34     2.000000000000593e+03   # meR(Q)
    35     2.000000000000594e+03   # mmuR(Q)
    36     2.000000000000632e+03   # mtauR(Q)
    41     1.999999999974409e+03   # mqL1(Q)
    42     1.999999999974409e+03   # mqL2(Q)
    43     1.999999999950921e+03   # mqL3(Q)
    44     1.999999999973869e+03   # muR(Q)
    45     1.999999999973868e+03   # mcR(Q)
    46     1.999999992772559e+02   # mtR(Q)
    47     1.999999999973924e+03   # mdR(Q)
    48     1.999999999973924e+03   # msR(Q)
    49     1.999999999972345e+03   # mbR(Q)
Block au Q= 7.046841749689963e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.304206628658189e-07   # Ac(Q)MSSM DRbar
  3  3     1.914646005900875e-07   # At(Q)MSSM DRbar
Block ad Q= 7.046841749689963e+02  
  1  1     7.552611573224219e-08   # Ad(Q)MSSM DRbar
  2  2     7.552667287384687e-08   # As(Q)MSSM DRbar
  3  3     9.134138780868112e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.046841749689963e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.600158284903141e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.13070143E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.27778492E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.97629935E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99474589E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.13338695E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.34837586E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991652E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.12129626E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.33234041E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.21346921E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99545418E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.12168460E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.18456142E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99968154E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.13070063E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.27694066E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.97627339E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99474676E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.70405408E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.47450408E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.35975402E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.64020123E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.12129598E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.33228150E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.21321652E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99545449E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.12168454E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.18391005E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99968161E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.15215899E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.06209947E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.59868617E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.85496897E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.12798207E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.46397745E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.86442606E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.18282464E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.94201493E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.26479366E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.72906316E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.32035525E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.96842814E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.43566974E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.54378403E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.52343538E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96540418E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.87958606E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02002267E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11445875E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88554125E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38880226E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06300806E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24145489E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75854511E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02013737E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11401717E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88598283E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39225881E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.07706668E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99492293E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06310944E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24161239E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75838761E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43031236E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54851252E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45148748E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.59690633E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90025188E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09517240E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.57571656E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09945605E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28672645E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71327355E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.50153964E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99980175E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99980175E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.98247086E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.98247086E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.92295431E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.36304616E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.36304616E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.02991079E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.15801361E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.15801361E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.15992491E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.68666768E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.68666768E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.68666768E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.68666768E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.66058835E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.66058835E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.66058835E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.66058835E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99941780E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99941780E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.37028986E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.37028986E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.60108887E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.27136491E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.27136491E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.27136491E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.27136491E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.31867852E-06    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      3.31867852E-06    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.39737125E-06    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.39737125E-06    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      2.56064273E-06    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.56064273E-06    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      2.69649737E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      2.69649737E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98294066E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98294066E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.47895904E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.47895904E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.20973780E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.20973780E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.47892755E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.47892755E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.20950602E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.20950602E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.54861561E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.54861561E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.10640352E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.10640352E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      7.97774460E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.97774460E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.94432851E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.72232227E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.77571837E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.77571837E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.77571837E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.47831554E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.47831554E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.47831554E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.23038137E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.23038137E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12725238E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12725238E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12725238E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12725238E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.06389518E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.06389518E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.12659482E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.12659482E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.23913896E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.23913896E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.30144963E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.30144963E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.06875759E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.06875759E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.20032282E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.20032282E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.23478678E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.23478678E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.30055955E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.30055955E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.46348539E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.46348539E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.58057725E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.58057725E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69581225E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69581225E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89415299E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89415299E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42348482E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42348482E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.14637913E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.14637913E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89443098E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89443098E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42374979E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42374979E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.14637913E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.14637913E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24777673E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24777673E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92822585E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92822585E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.13558558E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.13558558E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.31417196E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94602223E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.64172215E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.64172215E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.14285111E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.86868509E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17765969E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.70168838E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26494784E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.96551004E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.96551004E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.96551004E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.46905740E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.46905740E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.46905740E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.67127723E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.66296413E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.67199462E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.66165204E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.24090378E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60952126E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.82962489E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.46286103E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.40671446E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.46325487E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.40669999E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.55826574E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.28710454E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.83923028E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.98891270E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47594342E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57346441E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11632032E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04784618E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40392076E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61258620E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.08029270E-02    2            21        21             # BR(h0         -> g          g         )
      5.95457974E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.69915642E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78284732E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79954886E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71524689E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.37820764E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21451352E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94609930E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11614239E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22096654E-05    2            21        21             # BR(H0         -> g          g         )
      1.00630150E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.37761706E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.77940815E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44554059E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46396116E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67906223E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88032653E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56304879E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56239278E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18952649E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05991044E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14833714E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99030615E-04    2            21        21             # BR(A0         -> g          g         )
      1.67817602E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.97490068E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65194796E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93928810E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74463522E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09268946E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15760862E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.07168977E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.15215899E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.06209947E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.59868617E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.85496897E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.12798207E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.652 <==
# gg production cross-section/pb: 0.083620
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.045397094538323e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041681618033564e+01   # MW
        25     1.088374494965704e+02   # h0
        35     2.000208423160966e+03   # H0
        36     2.000000035192983e+03   # A0
        37     2.001275427788248e+03   # H+
   1000021     7.628072727235840e+02   # ~g
   1000022     1.941359689387270e+03   # ~neutralino(1)
   1000023    -2.003539362817896e+03   # ~neutralino(2)
   1000024     1.950240871098031e+03   # ~chargino(1)
   1000025     2.016722145567396e+03   # ~neutralino(3)
   1000035     2.079845517024357e+03   # ~neutralino(4)
   1000037     2.072386368895881e+03   # ~chargino(2)
   1000001     2.014918337312097e+03   # ~d_L
   1000002     2.013532210739998e+03   # ~u_L
   1000003     2.014918337312097e+03   # ~s_L
   1000004     2.013532210739998e+03   # ~c_L
   1000005     2.000616308917324e+03   # ~b_1
   1000006     3.334376769572556e+02   # ~t_1
   1000011     1.998330214028511e+03   # ~e_L
   1000012     1.996455435539626e+03   # ~nue_L
   1000013     1.998330272428206e+03   # ~mu_L
   1000014     1.996455435539626e+03   # ~numu_L
   1000015     1.991067545498267e+03   # ~stau_1
   1000016     1.996519785075498e+03   # ~nu_tau_L
   2000001     2.016095770735346e+03   # ~d_R
   2000002     2.014206943193478e+03   # ~u_R
   2000003     2.016095770735346e+03   # ~s_R
   2000004     2.014206943193478e+03   # ~c_R
   2000005     2.024505271157091e+03   # ~b_2
   2000006     2.013379734566623e+03   # ~t_2
   2000011     2.001354611437856e+03   # ~e_R
   2000013     2.001354611437856e+03   # ~mu_R
   2000015     2.008753027488299e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.032002942993158e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.465502233965621e-01   # N_{1,1}
  1  2    -5.637146136979413e-01   # N_{1,2}
  1  3     5.368595480478916e-01   # N_{1,3}
  1  4    -5.233646937241632e-01   # N_{1,4}
  2  1    -7.054002875285657e-03   # N_{2,1}
  2  2     1.227549664401034e-02   # N_{2,2}
  2  3     7.068690347899509e-01   # N_{2,3}
  2  4     7.072027438300147e-01   # N_{2,4}
  3  1     8.588079445741755e-01   # N_{3,1}
  3  2     5.121598785459447e-01   # N_{3,2}
  3  3    -8.563896498310908e-03   # N_{3,3}
  3  4     8.236068288302577e-03   # N_{3,4}
  4  1    -3.772295031456430e-01   # N_{4,1}
  4  2     6.478945942769757e-01   # N_{4,2}
  4  3     4.604830648370284e-01   # N_{4,3}
  4  4    -4.752744929632366e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.471092938693398e-01   # U_{1,1}
  1  2     7.623972467079905e-01   # U_{1,2}
  2  1    -7.623972467079905e-01   # U_{2,1}
  2  2    -6.471092938693398e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.657869620616433e-01   # V_{1,1}
  1  2     7.461418907612197e-01   # V_{1,2}
  2  1    -7.461418907612197e-01   # V_{2,1}
  2  2    -6.657869620616433e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.286917853109543e-03   # F_{11}
  1  2     9.999734500616514e-01   # F_{12}
  2  1     9.999734500616514e-01   # F_{21}
  2  2    -7.286917853109543e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.293517787714954e-01   # F_{11}
  1  2     5.587267910603148e-01   # F_{12}
  2  1    -5.587267910603148e-01   # F_{21}
  2  2     8.293517787714954e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.691391026746858e-01   # F_{11}
  1  2     6.390814038420920e-01   # F_{12}
  2  1    -6.390814038420920e-01   # F_{21}
  2  2     7.691391026746858e-01   # F_{22}
Block gauge Q= 7.045397094538323e+02  
     1     3.604063215873488e-01   # g'(Q)MSSM DRbar
     2     6.346010754419459e-01   # g(Q)MSSM DRbar
     3     1.067933554768138e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.045397094538323e+02  
  3  3     8.718782383284086e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.045397094538323e+02  
  3  3     1.346527313130605e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.045397094538323e+02  
  3  3     1.006878885409308e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.045397094538323e+02  # Higgs mixing parameters
     1     1.999999906050496e+03   # mu(Q)MSSM DRbar
     2     9.698177598173123e+00   # tan beta(Q)MSSM DRbar
     3     2.463047510184125e+02   # higgs vev(Q)MSSM DRbar
     4     3.290400053751917e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.045397094538323e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000188e+03   # M_1(Q)
     2     2.000000000000465e+03   # M_2(Q)
     3     6.520000000044071e+02   # M_3(Q)
    21    -2.431795729194602e+04   # mH1^2(Q)
    22    -3.920822335461712e+06   # mH2^2(Q)
    31     2.000000000000191e+03   # meL(Q)
    32     2.000000000000191e+03   # mmuL(Q)
    33     2.000000000000214e+03   # mtauL(Q)
    34     2.000000000000681e+03   # meR(Q)
    35     2.000000000000681e+03   # mmuR(Q)
    36     2.000000000000725e+03   # mtauR(Q)
    41     1.999999999965609e+03   # mqL1(Q)
    42     1.999999999965608e+03   # mqL2(Q)
    43     1.999999999936309e+03   # mqL3(Q)
    44     1.999999999965003e+03   # muR(Q)
    45     1.999999999965002e+03   # mcR(Q)
    46     1.999999990710014e+02   # mtR(Q)
    47     1.999999999965148e+03   # mdR(Q)
    48     1.999999999965147e+03   # msR(Q)
    49     1.999999999963556e+03   # mbR(Q)
Block au Q= 7.045397094538323e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.439548569670004e-07   # Ac(Q)MSSM DRbar
  3  3     2.163089050832122e-07   # At(Q)MSSM DRbar
Block ad Q= 7.045397094538323e+02  
  1  1     7.739635794343729e-08   # Ad(Q)MSSM DRbar
  2  2     7.739718261936574e-08   # As(Q)MSSM DRbar
  3  3     9.734279674013490e-08   # Ab(Q)MSSM DRbar
Block ae Q= 7.045397094538323e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.971010176245548e-09   # Amu(Q)MSSM DRbar
  3  3     1.963608763289296e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.47489202E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.44257663E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.08224857E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99447515E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.47802642E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.79676685E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991203E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.46513650E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.49841157E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.27822681E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99522335E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.46581511E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.35410297E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99966459E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.47489123E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.44166683E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.08222059E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99447609E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.63817115E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.55253066E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.17525402E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.82470045E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.46513621E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.49834808E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.27795444E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99522369E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.46581505E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.35340112E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99966466E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.08594309E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.09822531E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.64933392E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.72830546E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.25410298E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.39850191E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.90503369E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.13358006E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.03712678E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.08979777E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.90396107E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.32663592E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.31105331E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.61167464E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.61645157E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.64647955E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96324719E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.11820306E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02048902E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11421490E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88578510E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38849982E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06345165E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24171004E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75828996E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02060398E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11377248E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88622752E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39196383E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.08803786E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99491196E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06355333E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24186797E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75813203E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43117898E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54846160E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45153840E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.59179857E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90061679E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09475801E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.62520019E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09998853E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28710144E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71289856E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.13850705E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99968648E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99968648E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.13515846E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.13515846E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.29773399E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.04738120E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.04738120E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.00416994E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.14674853E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.14674853E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.14869582E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.67673118E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.67673118E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.67673118E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.67673118E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.65227106E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.65227106E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.65227106E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.65227106E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99941038E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99941038E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.45336863E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.45336863E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.60571057E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.24375099E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.24375099E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.24375099E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.24375099E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      6.26332554E-06    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      6.26332554E-06    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      3.28799311E-06    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      3.28799311E-06    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      5.55956172E-06    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      5.55956172E-06    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      2.66210900E-06    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      2.66210900E-06    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      3.03686296E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      3.03686296E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98605969E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98605969E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.47642093E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.47642093E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.22684001E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.22684001E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.47638946E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.47638946E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.22660804E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.22660804E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.54710441E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.54710441E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.10912458E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.10912458E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      4.72581892E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.72581892E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.93303366E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.73381817E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.76602837E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.76602837E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.76602837E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.46487893E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.46487893E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.46487893E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.22557028E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.22557028E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12939721E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12939721E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12939721E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12939721E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.29943477E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.29943477E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.22792826E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.22792826E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.38876709E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.38876709E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.34273096E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.34273096E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.30447482E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.30447482E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.30370504E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.30370504E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.38440503E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.38440503E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.34184478E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.34184478E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.57709105E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.57709105E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.76974637E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.76974637E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69419544E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69419544E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88624795E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88624795E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.43104811E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.43104811E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.14896362E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.14896362E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88652605E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88652605E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.43131287E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.43131287E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.14896362E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.14896362E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24615921E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24615921E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92938548E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92938548E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.13815998E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.13815998E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.29755897E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95306383E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.28896875E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.28896875E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.15630874E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.85726371E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17862688E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.70408133E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26765467E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.96324420E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.96324420E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.96324420E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.46035208E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.46035208E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.46035208E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.71866076E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.71135338E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.00655346E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.71941018E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.71003454E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.30996928E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60674653E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.88306367E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.45296583E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.39664552E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.45335986E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.39663097E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.54843240E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.28130973E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.83509693E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.12691230E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47984696E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57327267E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11673926E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04745382E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40385505E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61240710E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.08313253E-02    2            21        21             # BR(h0         -> g          g         )
      5.96081532E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.72145129E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78740321E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80037137E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71576245E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38008155E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21482066E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94725832E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11647022E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22192563E-05    2            21        21             # BR(H0         -> g          g         )
      1.00630767E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.35926141E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.74272250E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44645687E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.44434652E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68442404E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88044248E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56319223E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56265696E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18961464E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06007395E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14838339E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99042605E-04    2            21        21             # BR(A0         -> g          g         )
      1.67824338E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.93500183E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65727113E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93940740E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74499032E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09285593E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15765571E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      9.03144214E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.08594309E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.09822531E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.64933392E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.72830546E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.25410298E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.739 <==
# gg production cross-section/pb: 0.030996
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.044035071194282e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041419539712584e+01   # MW
        25     1.088132590959180e+02   # h0
        35     2.000206114286402e+03   # H0
        36     1.999999204915558e+03   # A0
        37     2.001275443882417e+03   # H+
   1000021     8.526851134272143e+02   # ~g
   1000022     1.941354417684126e+03   # ~neutralino(1)
   1000023    -2.003523421032191e+03   # ~neutralino(2)
   1000024     1.950234449493105e+03   # ~chargino(1)
   1000025     2.016726933974347e+03   # ~neutralino(3)
   1000035     2.079837561238109e+03   # ~neutralino(4)
   1000037     2.072379234443339e+03   # ~chargino(2)
   1000001     2.014025898171931e+03   # ~d_L
   1000002     2.012641314741736e+03   # ~u_L
   1000003     2.014025898171931e+03   # ~s_L
   1000004     2.012641314741736e+03   # ~c_L
   1000005     1.999781218363940e+03   # ~b_1
   1000006     3.334077251685690e+02   # ~t_1
   1000011     1.998326880633478e+03   # ~e_L
   1000012     1.996452073595976e+03   # ~nue_L
   1000013     1.998326939120482e+03   # ~mu_L
   1000014     1.996452073595976e+03   # ~numu_L
   1000015     1.991064608566666e+03   # ~stau_1
   1000016     1.996516473954691e+03   # ~nu_tau_L
   2000001     2.015207635543872e+03   # ~d_R
   2000002     2.013318029582611e+03   # ~u_R
   2000003     2.015207635543872e+03   # ~s_R
   2000004     2.013318029582611e+03   # ~c_R
   2000005     2.023566034309963e+03   # ~b_2
   2000006     2.012487336467389e+03   # ~t_2
   2000011     2.001353628450077e+03   # ~e_R
   2000013     2.001353628450077e+03   # ~mu_R
   2000015     2.008751779509739e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.031929198111987e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.464956099475389e-01   # N_{1,1}
  1  2    -5.636883857885578e-01   # N_{1,2}
  1  3     5.368907765585473e-01   # N_{1,3}
  1  4    -5.233970673021899e-01   # N_{1,4}
  2  1    -7.053646565354899e-03   # N_{2,1}
  2  2     1.227553876702119e-02   # N_{2,2}
  2  3     7.068690487269931e-01   # N_{2,3}
  2  4     7.072027327223124e-01   # N_{2,4}
  3  1     8.588173993550930e-01   # N_{3,1}
  3  2     5.121447093437193e-01   # N_{3,2}
  3  3    -8.543027684168985e-03   # N_{3,3}
  3  4     8.215104027309534e-03   # N_{3,4}
  4  1    -3.772581515649047e-01   # N_{4,1}
  4  2     6.479294032271625e-01   # N_{4,2}
  4  3     4.604470204878557e-01   # N_{4,3}
  4  4    -4.752392206409117e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.470573483477864e-01   # U_{1,1}
  1  2     7.624413341032419e-01   # U_{1,2}
  2  1    -7.624413341032419e-01   # U_{2,1}
  2  2    -6.470573483477864e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.657359491871276e-01   # V_{1,1}
  1  2     7.461874067283059e-01   # V_{1,2}
  2  1    -7.461874067283059e-01   # V_{2,1}
  2  2    -6.657359491871276e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.151630533541274e-03   # F_{11}
  1  2     9.999744267633607e-01   # F_{12}
  2  1     9.999744267633607e-01   # F_{21}
  2  2    -7.151630533541274e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.295356983292983e-01   # F_{11}
  1  2     5.584536911842587e-01   # F_{12}
  2  1    -5.584536911842587e-01   # F_{21}
  2  2     8.295356983292983e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.691783389756004e-01   # F_{11}
  1  2     6.390341797202528e-01   # F_{12}
  2  1    -6.390341797202528e-01   # F_{21}
  2  2     7.691783389756004e-01   # F_{22}
Block gauge Q= 7.044035071194282e+02  
     1     3.603941521054468e-01   # g'(Q)MSSM DRbar
     2     6.345949454771862e-01   # g(Q)MSSM DRbar
     3     1.065879823866471e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.044035071194282e+02  
  3  3     8.709788701932085e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.044035071194282e+02  
  3  3     1.341246992299514e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.044035071194282e+02  
  3  3     1.006960260384905e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.044035071194282e+02  # Higgs mixing parameters
     1     1.999999942113707e+03   # mu(Q)MSSM DRbar
     2     9.698869202866582e+00   # tan beta(Q)MSSM DRbar
     3     2.463032400643741e+02   # higgs vev(Q)MSSM DRbar
     4     3.290249288519639e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.044035071194282e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000219e+03   # M_1(Q)
     2     2.000000000000538e+03   # M_2(Q)
     3     7.390000000048676e+02   # M_3(Q)
    21    -2.387954740173748e+04   # mH1^2(Q)
    22    -3.920654668282550e+06   # mH2^2(Q)
    31     2.000000000000081e+03   # meL(Q)
    32     2.000000000000081e+03   # mmuL(Q)
    33     2.000000000000107e+03   # mtauL(Q)
    34     2.000000000000776e+03   # meR(Q)
    35     2.000000000000777e+03   # mmuR(Q)
    36     2.000000000000829e+03   # mtauR(Q)
    41     1.999999999955814e+03   # mqL1(Q)
    42     1.999999999955813e+03   # mqL2(Q)
    43     1.999999999920117e+03   # mqL3(Q)
    44     1.999999999955133e+03   # muR(Q)
    45     1.999999999955132e+03   # mcR(Q)
    46     1.999999988429728e+02   # mtR(Q)
    47     1.999999999955376e+03   # mdR(Q)
    48     1.999999999955376e+03   # msR(Q)
    49     1.999999999953766e+03   # mbR(Q)
Block au Q= 7.044035071194282e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.571873187169127e-07   # Ac(Q)MSSM DRbar
  3  3     2.405010330920337e-07   # At(Q)MSSM DRbar
Block ad Q= 7.044035071194282e+02  
  1  1     7.933363592890292e-08   # Ad(Q)MSSM DRbar
  2  2     7.933469938128057e-08   # As(Q)MSSM DRbar
  3  3     1.032694233478581e-07   # Ab(Q)MSSM DRbar
Block ae Q= 7.044035071194282e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.318145989181931e-09   # Amu(Q)MSSM DRbar
  3  3     2.311986558660661e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.77623341E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.65237695E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.21659099E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99413101E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.77980686E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.36625520E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99990634E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.76615608E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.71010244E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.36038139E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99492951E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.76711518E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.56964051E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99964303E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.77623261E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.65138515E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.21656051E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99413203E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.56799065E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.64713730E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.96159463E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.03835890E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.76615579E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.71003323E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.36008440E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99492987E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.76711512E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.56887543E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99964311E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.01547381E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.14236494E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.69753163E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.57474632E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.40713600E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.32868367E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.95793300E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.08269950E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.10606765E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.88472438E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.10896141E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.32651934E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.61095438E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.83688131E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.69783042E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.79869603E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96065975E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.38101642E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02047033E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11402968E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88597032E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38773652E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06330288E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24185575E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75814425E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02058533E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11358715E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88641285E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39120189E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.09091263E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99490909E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06340461E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24201377E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75798623E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43131182E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54866600E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45133400E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.58947380E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.90039398E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09494483E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.66118916E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09985990E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28727101E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71272899E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.40370693E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99951496E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99951496E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      4.85040099E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      4.85040099E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.69310957E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.93021896E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.93021896E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.00347756E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.14423167E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.14423167E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.14622757E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.67478642E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.67478642E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.67478642E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.67478642E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.64937007E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.64937007E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.64937007E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.64937007E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99940444E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940444E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.51679747E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.51679747E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.60791087E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.24566094E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.24566094E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.24566094E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.24566094E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.30570338E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      1.30570338E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.02870197E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.02870197E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      6.06018508E-06    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      6.06018508E-06    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      1.29324222E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      1.29324222E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      9.60279628E-06    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      9.60279628E-06    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      5.46734029E-06    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      5.46734029E-06    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      3.43144329E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      3.43144329E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98578749E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98578749E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.47721450E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.47721450E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.23241412E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.23241412E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.47718302E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.47718302E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.23218223E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.23218223E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.54802584E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.54802584E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.11277134E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.11277134E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      4.79816007E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.79816007E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.93340610E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.74491953E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.76621396E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.76621396E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.76621396E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.46548812E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.46548812E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.46548812E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.22562892E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.22562892E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12899342E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12899342E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12899342E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12899342E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.54841090E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.54841090E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.31659590E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.31659590E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.55534843E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.55534843E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.37855294E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.37855294E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.55363330E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.55363330E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.39449554E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.39449554E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.55097060E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.55097060E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.37767804E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.37767804E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.69878605E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.69878605E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.96575682E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.96575682E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69304109E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69304109E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88529058E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88529058E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.43093286E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.43093286E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.14702157E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.14702157E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88556852E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88556852E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.43119744E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.43119744E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.14702157E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.14702157E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24585233E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24585233E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92861502E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92861502E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.13621173E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.13621173E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.29460841E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96007743E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.93791927E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.93791927E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16368878E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.85770422E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17816224E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.71294546E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26738374E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.96563383E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.96563383E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.96563383E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.45644043E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.45644043E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.45644043E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.76945111E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.76326006E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.03736806E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.77023308E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.76193362E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.38071089E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60419992E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.93973833E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.44961609E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.39322538E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.45000986E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.39321081E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.54500082E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.28022703E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.83284332E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.22315564E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47913253E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57335265E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11742217E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04759229E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40380781E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61226689E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.08162648E-02    2            21        21             # BR(h0         -> g          g         )
      5.95828906E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.70454201E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78636988E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80131956E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71648560E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38224183E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21525146E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.94859434E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11684811E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22342683E-05    2            21        21             # BR(H0         -> g          g         )
      1.00643713E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.34252771E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.70916776E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44769778E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.41964879E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68452555E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88054980E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56332499E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56290147E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18969619E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06022503E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14842613E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99053869E-04    2            21        21             # BR(A0         -> g          g         )
      1.67830640E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.89808530E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65737188E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93951804E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74531949E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09300999E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15769929E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.99414153E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.01547381E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.14236494E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.69753163E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.57474632E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.40713600E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.826 <==
# gg production cross-section/pb: 0.012146
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.042723724836200e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047418284507869e+01   # MW
        25     1.087346701808207e+02   # h0
        35     2.000204308514183e+03   # H0
        36     1.999999530159785e+03   # A0
        37     2.001276536482566e+03   # H+
   1000021     9.412248754710838e+02   # ~g
   1000022     1.941347158478872e+03   # ~neutralino(1)
   1000023    -2.003508033951051e+03   # ~neutralino(2)
   1000024     1.950227364702958e+03   # ~chargino(1)
   1000025     2.016731522080442e+03   # ~neutralino(3)
   1000035     2.079830223557999e+03   # ~neutralino(4)
   1000037     2.072370669569556e+03   # ~chargino(2)
   1000001     2.013117428606345e+03   # ~d_L
   1000002     2.011735178474074e+03   # ~u_L
   1000003     2.013117428606345e+03   # ~s_L
   1000004     2.011735178474074e+03   # ~c_L
   1000005     1.998929822303454e+03   # ~b_1
   1000006     3.315536702855485e+02   # ~t_1
   1000011     1.998323416340301e+03   # ~e_L
   1000012     1.996449090102796e+03   # ~nue_L
   1000013     1.998323474548859e+03   # ~mu_L
   1000014     1.996449090102796e+03   # ~numu_L
   1000015     1.991061670776524e+03   # ~stau_1
   1000016     1.996513541740537e+03   # ~nu_tau_L
   2000001     2.014303749576961e+03   # ~d_R
   2000002     2.012413449488513e+03   # ~u_R
   2000003     2.014303749576961e+03   # ~s_R
   2000004     2.012413449488513e+03   # ~c_R
   2000005     2.022614113304689e+03   # ~b_2
   2000006     2.011583141547312e+03   # ~t_2
   2000011     2.001352646214245e+03   # ~e_R
   2000013     2.001352646214245e+03   # ~mu_R
   2000015     2.008750412461421e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.031852660410781e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.464572111089246e-01   # N_{1,1}
  1  2    -5.636610168311185e-01   # N_{1,2}
  1  3     5.369175066936550e-01   # N_{1,3}
  1  4    -5.234245408665940e-01   # N_{1,4}
  2  1    -7.053933966071992e-03   # N_{2,1}
  2  2     1.227549957740115e-02   # N_{2,2}
  2  3     7.068690526814640e-01   # N_{2,3}
  2  4     7.072027265833587e-01   # N_{2,4}
  3  1     8.588038737778956e-01   # N_{3,1}
  3  2     5.121685455860672e-01   # N_{3,2}
  3  3    -8.507703688685512e-03   # N_{3,3}
  3  4     8.179625558570427e-03   # N_{3,4}
  4  1    -3.773241965078689e-01   # N_{4,1}
  4  2     6.479343725465465e-01   # N_{4,2}
  4  3     4.604164987758625e-01   # N_{4,3}
  4  4    -4.752095824553416e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.470155354874312e-01   # U_{1,1}
  1  2     7.624768172462115e-01   # U_{1,2}
  2  1    -7.624768172462115e-01   # U_{2,1}
  2  2    -6.470155354874312e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.656947267147209e-01   # V_{1,1}
  1  2     7.462241826852123e-01   # V_{1,2}
  2  1    -7.462241826852123e-01   # V_{2,1}
  2  2    -6.656947267147209e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.987610497343213e-03   # F_{11}
  1  2     9.999755863517557e-01   # F_{12}
  2  1     9.999755863517557e-01   # F_{21}
  2  2    -6.987610497343213e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.296592218797534e-01   # F_{11}
  1  2     5.582701635855907e-01   # F_{12}
  2  1    -5.582701635855907e-01   # F_{21}
  2  2     8.296592218797534e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.692191984967632e-01   # F_{11}
  1  2     6.389849956485654e-01   # F_{12}
  2  1    -6.389849956485654e-01   # F_{21}
  2  2     7.692191984967632e-01   # F_{22}
Block gauge Q= 7.042723724836200e+02  
     1     3.603907198686959e-01   # g'(Q)MSSM DRbar
     2     6.345419719557197e-01   # g(Q)MSSM DRbar
     3     1.064050290721594e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.042723724836200e+02  
  3  3     8.700586768098061e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.042723724836200e+02  
  3  3     1.336406122936674e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.042723724836200e+02  
  3  3     1.006967718655593e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.042723724836200e+02  # Higgs mixing parameters
     1     1.999999906040716e+03   # mu(Q)MSSM DRbar
     2     9.699562930663458e+00   # tan beta(Q)MSSM DRbar
     3     2.463182674289927e+02   # higgs vev(Q)MSSM DRbar
     4     3.290482366308180e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.042723724836200e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000249e+03   # M_1(Q)
     2     2.000000000000609e+03   # M_2(Q)
     3     8.260000000053163e+02   # M_3(Q)
    21    -2.337474270135550e+04   # mH1^2(Q)
    22    -3.920560591786340e+06   # mH2^2(Q)
    31     1.999999999999963e+03   # meL(Q)
    32     1.999999999999963e+03   # mmuL(Q)
    33     1.999999999999992e+03   # mtauL(Q)
    34     2.000000000000881e+03   # meR(Q)
    35     2.000000000000881e+03   # mmuR(Q)
    36     2.000000000000941e+03   # mtauR(Q)
    41     1.999999999945051e+03   # mqL1(Q)
    42     1.999999999945050e+03   # mqL2(Q)
    43     1.999999999902398e+03   # mqL3(Q)
    44     1.999999999944287e+03   # muR(Q)
    45     1.999999999944286e+03   # mcR(Q)
    46     1.999999985939629e+02   # mtR(Q)
    47     1.999999999944636e+03   # mdR(Q)
    48     1.999999999944636e+03   # msR(Q)
    49     1.999999999943005e+03   # mbR(Q)
Block au Q= 7.042723724836200e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.701262749044071e-07   # Ac(Q)MSSM DRbar
  3  3     2.640619647596871e-07   # At(Q)MSSM DRbar
Block ad Q= 7.042723724836200e+02  
  1  1     8.130551555105589e-08   # Ad(Q)MSSM DRbar
  2  2     8.130682001771500e-08   # As(Q)MSSM DRbar
  3  3     1.091110296830976e-07   # Ab(Q)MSSM DRbar
Block ae Q= 7.042723724836200e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.652381357923536e-09   # Amu(Q)MSSM DRbar
  3  3     2.647455739483283e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.04585526E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.92083835E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.38791553E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99369123E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.04983807E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.00932661E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99989907E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.03550268E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.98128285E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.46520398E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99455350E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.03672082E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.84504900E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99961549E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.04585446E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.91974342E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.38788189E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99369235E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.49462886E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.76070782E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.71673409E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.28321830E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.03550239E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.98120644E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.46487603E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99455391E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.03672076E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.84420432E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99961558E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.41912889E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.19642172E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.74431964E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.38907637E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.59228401E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.25560410E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.02540210E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.03113717E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.15169577E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.64633196E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.34730261E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.31914573E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.87931303E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.12675125E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.79235380E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.98838241E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95749781E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.68081221E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02054288E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11390996E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88609004E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38767007E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06342572E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24192331E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75807669E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02065770E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11346807E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88653193E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39113125E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.08508120E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99491492E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06352729E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24208105E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75791895E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43116349E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54918583E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45081417E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.59225289E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.89953494E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09577906E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.68599998E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.09994003E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28726309E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71273691E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.65386509E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99927196E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99927196E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      7.28041026E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      7.28041026E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.12405240E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.07342441E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.07342441E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.02997175E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.15251833E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.15251833E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.15457773E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.68253461E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.68253461E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.68253461E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.68253461E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.65390057E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.65390057E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.65390057E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.65390057E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99953589E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99953589E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.20028941E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.20028941E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.60075824E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.28746129E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.28746129E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.28746129E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.28746129E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.36541198E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      2.36541198E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.54634077E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      1.54634077E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      9.72913120E-06    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      9.72913120E-06    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      2.35306174E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      2.35306174E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.47858826E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      1.47858826E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      9.14961891E-06    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      9.14961891E-06    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      3.88758279E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      3.88758279E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98542611E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98542611E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.48269821E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.48269821E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.23187282E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.23187282E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.48266667E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.48266667E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.23164112E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.23164112E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.55339735E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.55339735E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.11968792E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.11968792E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      4.87988310E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.87988310E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.94658274E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.75694389E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.77906029E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.77906029E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.77906029E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.48518465E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.48518465E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.48518465E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.23183951E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.23183951E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12632198E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12632198E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12632198E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12632198E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      9.80907701E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      9.80907701E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.38903149E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.38903149E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.73910103E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.73910103E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.40744211E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.40744211E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      9.81448432E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      9.81448432E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.46910499E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.46910499E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.73470129E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.73470129E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.40658658E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.40658658E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.82713396E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.82713396E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.16699326E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.16699326E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69229975E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69229975E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89201456E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89201456E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42268782E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42268782E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.14097241E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.14097241E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89229207E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89229207E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42295227E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42295227E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.14097241E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.14097241E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24707194E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24707194E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92599951E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92599951E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.13016254E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.13016254E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.30663400E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96683220E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.60016407E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.60016407E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16402918E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.87113581E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17691590E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.73099037E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26445582E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.97795932E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.97795932E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.97795932E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.45898256E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.45898256E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.45898256E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.82340925E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.81843238E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06849947E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.82422384E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.81709754E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.45218026E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60178691E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.99923329E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.45437278E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.39798694E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.45476586E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.39797243E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.54953894E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.28476076E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.83309061E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.27013159E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.47328849E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57373899E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11847656E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04832691E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40377464E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61215103E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.07519186E-02    2            21        21             # BR(h0         -> g          g         )
      5.94589898E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.64308031E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77927876E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80239527E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71735730E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38469260E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21577086E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95011019E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11727686E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22528264E-05    2            21        21             # BR(H0         -> g          g         )
      1.00667103E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.32533173E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.67455481E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44919244E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.39079757E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67889347E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88066066E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56346213E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56315405E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18978048E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06038137E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14847035E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99065331E-04    2            21        21             # BR(A0         -> g          g         )
      1.67837080E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.85993761E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65178090E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93963252E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74566020E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09316965E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15774444E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.95552773E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.41912889E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.19642172E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.74431964E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.38907637E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.59228401E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.200.913 <==
# gg production cross-section/pb: 0.004962
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    2.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=7.041489015468821e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047322547122454e+01   # MW
        25     1.085994631948864e+02   # h0
        35     2.000202740290469e+03   # H0
        36     1.999999528940207e+03   # A0
        37     2.001277319801774e+03   # H+
   1000021     1.028538281595741e+03   # ~g
   1000022     1.941340645949317e+03   # ~neutralino(1)
   1000023    -2.003493665808635e+03   # ~neutralino(2)
   1000024     1.950220173293838e+03   # ~chargino(1)
   1000025     2.016735908471890e+03   # ~neutralino(3)
   1000035     2.079824759031667e+03   # ~neutralino(4)
   1000037     2.072365592828625e+03   # ~chargino(2)
   1000001     2.012204904799466e+03   # ~d_L
   1000002     2.010824682251592e+03   # ~u_L
   1000003     2.012204904799466e+03   # ~s_L
   1000004     2.010824682251592e+03   # ~c_L
   1000005     1.998072494541150e+03   # ~b_1
   1000006     3.276785237972314e+02   # ~t_1
   1000011     1.998320534819743e+03   # ~e_L
   1000012     1.996446099022412e+03   # ~nue_L
   1000013     1.998320593079352e+03   # ~mu_L
   1000014     1.996446099022412e+03   # ~numu_L
   1000015     1.991059056086682e+03   # ~stau_1
   1000016     1.996510610148668e+03   # ~nu_tau_L
   2000001     2.013395465679548e+03   # ~d_R
   2000002     2.011504796668088e+03   # ~u_R
   2000003     2.013395465679548e+03   # ~s_R
   2000004     2.011504796668088e+03   # ~c_R
   2000005     2.021660046016777e+03   # ~b_2
   2000006     2.010675950805975e+03   # ~t_2
   2000011     2.001351560599698e+03   # ~e_R
   2000013     2.001351560599698e+03   # ~mu_R
   2000015     2.008749222213570e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.031778900073998e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.464092531387363e-01   # N_{1,1}
  1  2    -5.636378879369559e-01   # N_{1,2}
  1  3     5.369451418273544e-01   # N_{1,3}
  1  4    -5.234528396043264e-01   # N_{1,4}
  2  1    -7.053829294608820e-03   # N_{2,1}
  2  2     1.227582402182437e-02   # N_{2,2}
  2  3     7.068690531730767e-01   # N_{2,3}
  2  4     7.072027215042839e-01   # N_{2,4}
  3  1     8.588107549203626e-01   # N_{3,1}
  3  2     5.121576604313295e-01   # N_{3,2}
  3  3    -8.487674899387584e-03   # N_{3,3}
  3  4     8.159501787825258e-03   # N_{3,4}
  4  1    -3.773525673230033e-01   # N_{4,1}
  4  2     6.479630902204689e-01   # N_{4,2}
  4  3     4.603846388716751e-01   # N_{4,3}
  4  4    -4.751787641905689e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.469699785397254e-01   # U_{1,1}
  1  2     7.625154731992704e-01   # U_{1,2}
  2  1    -7.625154731992704e-01   # U_{2,1}
  2  2    -6.469699785397254e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.656504124300580e-01   # V_{1,1}
  1  2     7.462637123910647e-01   # V_{1,2}
  2  1    -7.462637123910647e-01   # V_{2,1}
  2  2    -6.656504124300580e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     6.797972389765276e-03   # F_{11}
  1  2     9.999768935187393e-01   # F_{12}
  2  1     9.999768935187393e-01   # F_{21}
  2  2    -6.797972389765276e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     8.297469274912137e-01   # F_{11}
  1  2     5.581397999774703e-01   # F_{12}
  2  1    -5.581397999774703e-01   # F_{21}
  2  2     8.297469274912137e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.692490421325280e-01   # F_{11}
  1  2     6.389490677496823e-01   # F_{12}
  2  1    -6.389490677496823e-01   # F_{21}
  2  2     7.692490421325280e-01   # F_{22}
Block gauge Q= 7.041489015468821e+02  
     1     3.603797427206956e-01   # g'(Q)MSSM DRbar
     2     6.345313787164720e-01   # g(Q)MSSM DRbar
     3     1.062399287029786e+00   # g3(Q)MSSM DRbar
Block yu Q= 7.041489015468821e+02  
  3  3     8.692172212633207e-01   # Yt(Q)MSSM DRbar
Block yd Q= 7.041489015468821e+02  
  3  3     1.332112630927422e-01   # Yb(Q)MSSM DRbar
Block ye Q= 7.041489015468821e+02  
  3  3     1.007007338105744e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 7.041489015468821e+02  # Higgs mixing parameters
     1     1.999999906374620e+03   # mu(Q)MSSM DRbar
     2     9.700196715810842e+00   # tan beta(Q)MSSM DRbar
     3     2.463245487129815e+02   # higgs vev(Q)MSSM DRbar
     4     3.290924248915701e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 7.041489015468821e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000279e+03   # M_1(Q)
     2     2.000000000000678e+03   # M_2(Q)
     3     9.130000000057559e+02   # M_3(Q)
    21    -2.279583331748905e+04   # mH1^2(Q)
    22    -3.920538941433785e+06   # mH2^2(Q)
    31     1.999999999999837e+03   # meL(Q)
    32     1.999999999999837e+03   # mmuL(Q)
    33     1.999999999999871e+03   # mtauL(Q)
    34     2.000000000000994e+03   # meR(Q)
    35     2.000000000000994e+03   # mmuR(Q)
    36     2.000000000001062e+03   # mtauR(Q)
    41     1.999999999933343e+03   # mqL1(Q)
    42     1.999999999933342e+03   # mqL2(Q)
    43     1.999999999883177e+03   # mqL3(Q)
    44     1.999999999932488e+03   # muR(Q)
    45     1.999999999932486e+03   # mcR(Q)
    46     1.999999983241979e+02   # mtR(Q)
    47     1.999999999932951e+03   # mdR(Q)
    48     1.999999999932951e+03   # msR(Q)
    49     1.999999999931295e+03   # mbR(Q)
Block au Q= 7.041489015468821e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.828331305794788e-07   # Ac(Q)MSSM DRbar
  3  3     2.871205538187390e-07   # At(Q)MSSM DRbar
Block ad Q= 7.041489015468821e+02  
  1  1     8.333848959923500e-08   # Ad(Q)MSSM DRbar
  2  2     8.334008343900959e-08   # As(Q)MSSM DRbar
  3  3     1.149016024475602e-07   # Ab(Q)MSSM DRbar
Block ae Q= 7.041489015468821e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.975678753721990e-09   # Amu(Q)MSSM DRbar
  3  3     2.971915370774588e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.29507433E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.26621445E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.60771051E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99312606E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.29941317E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.10248295E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99988975E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.28450568E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.33036640E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.59976306E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99406986E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.28595500E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.19825568E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99958017E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.29507353E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.26498860E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.60767288E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99312732E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.41921969E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.89346211E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.43859663E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.56135443E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.28450539E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.33028085E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.59939578E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99407031E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.28595494E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.19730996E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99958027E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   8.66386932E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.26305653E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.79636742E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.16507169E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.81570158E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.18042064E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.10399431E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.19308782E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.37066356E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.62292291E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.30373117E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.12750121E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.50222114E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.90552167E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.23471999E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95349200E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.03361522E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.02065951E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.11374665E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.88625335E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   4.38723910E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999988E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.06349714E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.24205228E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.75794772E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.02077437E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.11330467E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.88669533E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   4.39070155E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      5.08741743E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99491258E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.06359875E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.24221009E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.75778991E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.43137094E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.54934984E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.45065016E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   8.59087841E-03   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      6.89938795E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      3.09589414E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.71791333E-04    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.10003243E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.28741226E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.71258774E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.89329056E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99893740E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99893740E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.06259691E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.06259691E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.58223005E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.64208330E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.64208330E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   6.03792125E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.14796895E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.14796895E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.15008305E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.67904407E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.67904407E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.67904407E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.67904407E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.64833012E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.64833012E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.64833012E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.64833012E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99953118E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99953118E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      3.24218938E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      3.24218938E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.61534992E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      5.28385631E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      5.28385631E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      5.28385631E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      5.28385631E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.71535176E-06    2       1000001        -1             # BR(~chi_30    -> ~d_L       dbar      )
      3.71535176E-06    2      -1000001         1             # BR(~chi_30    -> ~d_Lbar    d         )
      1.45097093E-06    2       2000001        -1             # BR(~chi_30    -> ~d_R       dbar      )
      1.45097093E-06    2      -2000001         1             # BR(~chi_30    -> ~d_Rbar    d         )
      2.16137654E-05    2       1000002        -2             # BR(~chi_30    -> ~u_L       ubar      )
      2.16137654E-05    2      -1000002         2             # BR(~chi_30    -> ~u_Lbar    u         )
      1.42642317E-05    2       2000002        -2             # BR(~chi_30    -> ~u_R       ubar      )
      1.42642317E-05    2      -2000002         2             # BR(~chi_30    -> ~u_Rbar    u         )
      3.70320739E-06    2       1000003        -3             # BR(~chi_30    -> ~s_L       sbar      )
      3.70320739E-06    2      -1000003         3             # BR(~chi_30    -> ~s_Lbar    s         )
      1.44127100E-06    2       2000003        -3             # BR(~chi_30    -> ~s_R       sbar      )
      1.44127100E-06    2      -2000003         3             # BR(~chi_30    -> ~s_Rbar    s         )
      2.09431835E-05    2       1000004        -4             # BR(~chi_30    -> ~c_L       cbar      )
      2.09431835E-05    2      -1000004         4             # BR(~chi_30    -> ~c_Lbar    c         )
      1.36920187E-05    2       2000004        -4             # BR(~chi_30    -> ~c_R       cbar      )
      1.36920187E-05    2      -2000004         4             # BR(~chi_30    -> ~c_Rbar    c         )
      4.33778114E-05    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      4.33778114E-05    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.98505921E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.98505921E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.48153792E-04    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.48153792E-04    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      9.22474643E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      9.22474643E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.48150642E-04    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.48150642E-04    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      9.22451510E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      9.22451510E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      2.55092972E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      2.55092972E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      3.11899217E-05    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      3.11899217E-05    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      4.95422522E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      4.95422522E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.95104880E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.76871699E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.77632073E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.77632073E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.77632073E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.47986985E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.47986985E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.47986985E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.23061729E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.23061729E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.12456352E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.12456352E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.12456352E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.12456352E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      1.00581887E-03    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      1.00581887E-03    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      3.47691466E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      3.47691466E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.90581957E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.90581957E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.44283822E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.44283822E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      1.00637817E-03    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      1.00637817E-03    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      3.55911901E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      3.55911901E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.90141013E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.90141013E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.44199658E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.44199658E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      5.94465666E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      5.94465666E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.36623530E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.36623530E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69145656E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69145656E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88890386E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88890386E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.42063023E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.42063023E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      7.13008937E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      7.13008937E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88918086E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88918086E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.42089419E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.42089419E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      7.13008937E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      7.13008937E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.24523318E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.24523318E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92285255E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92285255E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      7.11928569E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      7.11928569E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.30850419E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97321120E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.28093174E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.28093174E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16966645E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.87554934E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.17513575E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      3.74944319E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.26265071E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      6.97231798E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      6.97231798E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      6.97231798E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      2.45277478E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      2.45277478E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      2.45277478E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.87461056E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.87088694E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.09960270E-06    2      -2000001         2             # BR(~chi_2+    -> ~d_Rbar    u         )
      1.87545861E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.86954620E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.52358545E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59956674E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      2.05579127E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      9.43958399E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      9.38320335E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      9.43997632E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      9.38318886E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      9.53455225E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      5.27711897E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.82637815E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.36024893E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.46991099E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57442761E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.11985290E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04964392E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40373950E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61201350E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.06355326E-02    2            21        21             # BR(h0         -> g          g         )
      5.92781285E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.54625286E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.77781154E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.80355267E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71835714E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.38732952E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21636667E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.95174127E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11773820E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.22746662E-05    2            21        21             # BR(H0         -> g          g         )
      1.00687689E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.30897132E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      8.64174566E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45090191E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.35872659E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.67884513E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.88076705E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.56359374E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.56339645E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18986136E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.06053133E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14851276E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.99076376E-04    2            21        21             # BR(A0         -> g          g         )
      1.67843279E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      8.82333172E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65173283E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93974220E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.74598658E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.09332254E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15778769E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      8.91853825E-03    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   8.66386932E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.26305653E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.79636742E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.16507169E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.81570158E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.1000 <==
# gg production cross-section/pb: 0.001990
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.171089284441803e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047169664829623e+01   # MW
        25     1.093808604465395e+02   # h0
        35     2.000170446169101e+03   # H0
        36     1.999999170702330e+03   # A0
        37     2.001294890616058e+03   # H+
   1000021     1.119859992964967e+03   # ~g
   1000022     1.938848837744463e+03   # ~neutralino(1)
   1000023    -2.001127339803675e+03   # ~neutralino(2)
   1000024     1.948512326028824e+03   # ~chargino(1)
   1000025     2.012304886864593e+03   # ~neutralino(3)
   1000035     2.077468488649255e+03   # ~neutralino(4)
   1000037     2.070228605854642e+03   # ~chargino(2)
   1000001     2.016257561804851e+03   # ~d_L
   1000002     2.014883301249449e+03   # ~u_L
   1000003     2.016257561804851e+03   # ~s_L
   1000004     2.014883301249449e+03   # ~c_L
   1000005     2.002099589793928e+03   # ~b_1
   1000006     4.141137388813863e+02   # ~t_1
   1000011     2.000979860665841e+03   # ~e_L
   1000012     1.999107673166382e+03   # ~nue_L
   1000013     2.000979914141229e+03   # ~mu_L
   1000014     1.999107673166382e+03   # ~numu_L
   1000015     1.992831944845334e+03   # ~stau_1
   1000016     1.999139714137230e+03   # ~nu_tau_L
   2000001     2.015224042912105e+03   # ~d_R
   2000002     2.013931363218011e+03   # ~u_R
   2000003     2.015224042912105e+03   # ~s_R
   2000004     2.013931363218011e+03   # ~c_R
   2000005     2.024596434088077e+03   # ~b_2
   2000006     2.015964332628864e+03   # ~t_2
   2000011     2.002058742328154e+03   # ~e_R
   2000013     2.002058742328154e+03   # ~mu_R
   2000015     2.010257759785887e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.033969481473597e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.606515860779693e-01   # N_{1,1}
  1  2    -5.556184365966460e-01   # N_{1,2}
  1  3     5.364386729819872e-01   # N_{1,3}
  1  4    -5.229265115699038e-01   # N_{1,4}
  2  1    -7.071918580201420e-03   # N_{2,1}
  2  2     1.228500946964426e-02   # N_{2,2}
  2  3     7.068683486253495e-01   # N_{2,3}
  2  4     7.072030855571806e-01   # N_{2,4}
  3  1     8.605194058970762e-01   # N_{3,1}
  3  2     5.080374271121358e-01   # N_{3,2}
  3  3    -2.661448613426179e-02   # N_{3,3}
  3  4     2.638169546548236e-02   # N_{3,4}
  4  1    -3.597037301746855e-01   # N_{4,1}
  4  2     6.580541042418253e-01   # N_{4,2}
  4  3     4.602850822792380e-01   # N_{4,3}
  4  4    -4.750954276985845e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.439095079596833e-01   # U_{1,1}
  1  2     7.651016570097849e-01   # U_{1,2}
  2  1    -7.651016570097849e-01   # U_{2,1}
  2  2    -6.439095079596833e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.625415672305398e-01   # V_{1,1}
  1  2     7.490251475696260e-01   # V_{1,2}
  2  1    -7.490251475696260e-01   # V_{2,1}
  2  2    -6.625415672305398e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.353400621902140e-03   # F_{11}
  1  2     9.999729633841576e-01   # F_{12}
  2  1     9.999729633841576e-01   # F_{21}
  2  2    -7.353400621902140e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.791717987914935e-01   # F_{11}
  1  2     6.268104242656055e-01   # F_{12}
  2  1    -6.268104242656055e-01   # F_{21}
  2  2     7.791717987914935e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.316152433333967e-01   # F_{11}
  1  2     6.817177830467787e-01   # F_{12}
  2  1    -6.817177830467787e-01   # F_{21}
  2  2     7.316152433333967e-01   # F_{22}
Block gauge Q= 8.171089284441803e+02  
     1     3.608490216511022e-01   # g'(Q)MSSM DRbar
     2     6.348055276123267e-01   # g(Q)MSSM DRbar
     3     1.057395500646080e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.171089284441803e+02  
  3  3     8.655303216145827e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.171089284441803e+02  
  3  3     1.320262417882303e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.171089284441803e+02  
  3  3     1.005636593376246e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.171089284441803e+02  # Higgs mixing parameters
     1     1.999999952000321e+03   # mu(Q)MSSM DRbar
     2     9.680612139268799e+00   # tan beta(Q)MSSM DRbar
     3     2.459560023779178e+02   # higgs vev(Q)MSSM DRbar
     4     3.384577571814368e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.171089284441803e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000464e+03   # M_1(Q)
     2     2.000000000001122e+03   # M_2(Q)
     3     1.000000000009247e+03   # M_3(Q)
    21    -2.983601719601786e+04   # mH1^2(Q)
    22    -3.920372929328887e+06   # mH2^2(Q)
    31     1.999999999999545e+03   # meL(Q)
    32     1.999999999999545e+03   # mmuL(Q)
    33     1.999999999999603e+03   # mtauL(Q)
    34     2.000000000001688e+03   # meR(Q)
    35     2.000000000001688e+03   # mmuR(Q)
    36     2.000000000001804e+03   # mtauR(Q)
    41     1.999999999880693e+03   # mqL1(Q)
    42     1.999999999880692e+03   # mqL2(Q)
    43     1.999999999792050e+03   # mqL3(Q)
    44     1.999999999879261e+03   # muR(Q)
    45     1.999999999879259e+03   # mcR(Q)
    46     2.999999980140403e+02   # mtR(Q)
    47     1.999999999880145e+03   # mdR(Q)
    48     1.999999999880145e+03   # msR(Q)
    49     1.999999999877604e+03   # mbR(Q)
Block au Q= 8.171089284441803e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.941930245739565e-07   # Ac(Q)MSSM DRbar
  3  3     4.663163934298951e-07   # At(Q)MSSM DRbar
Block ad Q= 8.171089284441803e+02  
  1  1     1.289892464665807e-07   # Ad(Q)MSSM DRbar
  2  2     1.289919191416998e-07   # As(Q)MSSM DRbar
  3  3     1.818236391714023e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.171089284441803e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.930204360088271e-09   # Amu(Q)MSSM DRbar
  3  3     4.926030204673920e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.52737732E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.72133639E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.46475672E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99081087E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.51479766E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.52895418E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99984579E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.51657921E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.83318526E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.07959818E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99208263E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.50555091E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.92795447E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99940559E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.52737652E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.71995645E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.46471481E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99081231E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.34149635E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.28534468E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.11086665E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.88906996E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.51657849E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.83308945E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.07919837E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99208395E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.50555031E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.92678609E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99940668E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   8.53855605E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.48028106E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.80058713E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.36973064E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.61078320E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.03927267E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.02262703E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.93770882E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.93197706E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.35251936E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.63711707E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.64761712E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.36929842E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.30923649E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.44233050E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.51195142E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94334015E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.07796370E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33948825E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23081867E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76918133E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26557830E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999903E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63456564E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22553627E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77446373E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33962706E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23034666E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76965334E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.26940320E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67341654E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532473E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63469752E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22570950E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77429050E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60587112E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.36029025E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.63970975E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08301575E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25545592E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.73033279E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.42112947E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67604254E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27453471E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72546529E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.88185132E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99825367E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99825367E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.74632980E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.74632980E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.94879548E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.14297899E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.14297899E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.82960818E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.00107225E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.00107225E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.00107225E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.24619297E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.24619297E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.24504527E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.75524084E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.75524084E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.75524084E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.75524084E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.57236060E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57236060E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57236060E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57236060E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99938464E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99938464E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.70861682E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.70861682E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.19247770E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.58349708E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.58349708E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.58349708E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.58349708E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      8.88665168E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      8.88665168E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97353689E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97353689E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.85506792E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.85506792E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.31759539E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.31759539E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.85479997E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.85479997E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.31733344E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.31733344E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.48922660E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.48922660E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.68740178E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.68740178E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      9.15175209E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      9.15175209E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.33450326E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      4.33450326E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.42368179E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.42368179E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.84622492E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.91958009E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.87915576E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.87915576E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.87915576E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.68299736E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.68299736E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.68299736E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27618632E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27618632E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.18715172E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.18715172E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.18715172E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.18715172E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.74797805E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.74797805E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.89023997E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.89023997E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.18705747E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.18705747E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.17972337E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.17972337E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.75238235E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.75238235E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.96516841E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.96516841E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.18244718E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.18244718E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.17890696E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.17890696E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      4.11304399E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      4.11304399E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      6.08869653E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      6.08869653E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68792172E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68792172E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88490979E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88490979E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.23917429E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.23917429E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.56275442E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.56275442E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88515611E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88515611E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.23942803E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.23942803E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.56275442E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.56275442E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17035497E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17035497E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81040216E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81040216E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.55749171E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.55749171E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.21435913E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97995166E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      9.43732083E-04    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      9.43732083E-04    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.17317223E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.75203392E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19615588E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.18782537E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.28911750E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.38845341E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.38845341E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.38845341E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08287259E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08287259E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08287259E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.60210670E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.59014563E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.60274481E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.58879824E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.27882473E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61353151E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.66774591E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.74800899E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.66130155E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.74835037E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.66128840E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.83668424E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.43576755E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.95326493E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.43483430E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.49750605E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57169335E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09921164E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04482461E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40511459E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61611609E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.11399776E-02    2            21        21             # BR(h0         -> g          g         )
      6.01463209E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.10816380E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.78959445E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79477433E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72258351E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.36732983E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21888252E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93936064E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11423638E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24715797E-05    2            21        21             # BR(H0         -> g          g         )
      1.00998220E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.84854354E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.72387517E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45219893E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.40659106E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68315867E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87750210E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55955490E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55595775E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18737944E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05592920E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14721106E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98737467E-04    2            21        21             # BR(A0         -> g          g         )
      1.67653073E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.94669694E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65609063E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93637298E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73596487E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08863525E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15646190E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.00540949E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   8.53855605E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.48028106E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.80058713E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.36973064E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.61078320E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.130 <==
# gg production cross-section/pb: 1009.448051
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.176435900155406e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041966961264600e+01   # MW
        25     1.090559244525681e+02   # h0
        35     2.000188646750263e+03   # H0
        36     1.999999037217372e+03   # A0
        37     2.001289016490395e+03   # H+
   1000021     1.829613032357639e+02   # ~g
   1000022     1.938870190668639e+03   # ~neutralino(1)
   1000023    -2.001180635896035e+03   # ~neutralino(2)
   1000024     1.948538221164182e+03   # ~chargino(1)
   1000025     2.012291803969423e+03   # ~neutralino(3)
   1000035     2.077497073358018e+03   # ~neutralino(4)
   1000037     2.070254150229872e+03   # ~chargino(2)
   1000001     2.021458704729574e+03   # ~d_L
   1000002     2.020069801595703e+03   # ~u_L
   1000003     2.021458704729574e+03   # ~s_L
   1000004     2.020069801595703e+03   # ~c_L
   1000005     2.006704529843379e+03   # ~b_1
   1000006     3.830876760345675e+02   # ~t_1
   1000011     2.000992491609928e+03   # ~e_L
   1000012     1.999120356028004e+03   # ~nue_L
   1000013     2.000992545082521e+03   # ~mu_L
   1000014     1.999120356028004e+03   # ~numu_L
   1000015     1.992844939529656e+03   # ~stau_1
   1000016     1.999152337080419e+03   # ~nu_tau_L
   2000001     2.020409390009968e+03   # ~d_R
   2000002     2.019117563285089e+03   # ~u_R
   2000003     2.020409390009968e+03   # ~s_R
   2000004     2.019117563285089e+03   # ~c_R
   2000005     2.030352308379902e+03   # ~b_2
   2000006     2.021166209004251e+03   # ~t_2
   2000011     2.002061307913572e+03   # ~e_R
   2000013     2.002061307913572e+03   # ~mu_R
   2000015     2.010259887038107e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034659814086436e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.608655072196286e-01   # N_{1,1}
  1  2    -5.556656681392150e-01   # N_{1,2}
  1  3     5.363419680856758e-01   # N_{1,3}
  1  4    -5.228279298397358e-01   # N_{1,4}
  2  1    -7.072383591387169e-03   # N_{2,1}
  2  2     1.228331405484307e-02   # N_{2,2}
  2  3     7.068683222663823e-01   # N_{2,3}
  2  4     7.072031367029393e-01   # N_{2,4}
  3  1     8.604715620010537e-01   # N_{3,1}
  3  2     5.081077079495830e-01   # N_{3,2}
  3  3    -2.671732826049737e-02   # N_{3,3}
  3  4     2.648457060835383e-02   # N_{3,4}
  4  1    -3.596036124358643e-01   # N_{4,1}
  4  2     6.579599855382172e-01   # N_{4,2}
  4  3     4.603918468184623e-01   # N_{4,3}
  4  4    -4.751981131451505e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.440516926517529e-01   # U_{1,1}
  1  2     7.649819718087558e-01   # U_{1,2}
  2  1    -7.649819718087558e-01   # U_{2,1}
  2  2    -6.440516926517529e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.626787609215228e-01   # V_{1,1}
  1  2     7.489037720718966e-01   # V_{1,2}
  2  1    -7.489037720718966e-01   # V_{2,1}
  2  2    -6.626787609215228e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.564853609660827e-03   # F_{11}
  1  2     9.999713860855541e-01   # F_{12}
  2  1     9.999713860855541e-01   # F_{21}
  2  2    -7.564853609660827e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.779193132494820e-01   # F_{11}
  1  2     6.283641794958194e-01   # F_{12}
  2  1    -6.283641794958194e-01   # F_{21}
  2  2     7.779193132494820e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.314286621092329e-01   # F_{11}
  1  2     6.819179659204601e-01   # F_{12}
  2  1    -6.819179659204601e-01   # F_{21}
  2  2     7.314286621092329e-01   # F_{22}
Block gauge Q= 8.176435900155406e+02  
     1     3.609277692156505e-01   # g'(Q)MSSM DRbar
     2     6.349414033063774e-01   # g(Q)MSSM DRbar
     3     1.090519961317446e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.176435900155406e+02  
  3  3     8.712482190243189e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.176435900155406e+02  
  3  3     1.381129384949125e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.176435900155406e+02  
  3  3     1.005287764725547e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.176435900155406e+02  # Higgs mixing parameters
     1     1.999999971910070e+03   # mu(Q)MSSM DRbar
     2     9.674793541171720e+00   # tan beta(Q)MSSM DRbar
     3     2.458960180164963e+02   # higgs vev(Q)MSSM DRbar
     4     3.389061120775536e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.176435900155406e+02 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999933e+03   # M_1(Q)
     2     1.999999999999899e+03   # M_2(Q)
     3     1.300000000018568e+02   # M_3(Q)
    21    -3.236637048505125e+04   # mH1^2(Q)
    22    -3.921702370885073e+06   # mH2^2(Q)
    31     2.000000000001110e+03   # meL(Q)
    32     2.000000000001110e+03   # mmuL(Q)
    33     2.000000000001122e+03   # mtauL(Q)
    34     2.000000000000462e+03   # meR(Q)
    35     2.000000000000462e+03   # mmuR(Q)
    36     2.000000000000486e+03   # mtauR(Q)
    41     2.000000000003562e+03   # mqL1(Q)
    42     2.000000000003561e+03   # mqL2(Q)
    43     1.999999999996852e+03   # mqL3(Q)
    44     2.000000000002962e+03   # muR(Q)
    45     2.000000000002961e+03   # mcR(Q)
    46     2.999999999457177e+02   # mtR(Q)
    47     2.000000000002555e+03   # mdR(Q)
    48     2.000000000002554e+03   # msR(Q)
    49     2.000000000000013e+03   # mbR(Q)
Block au Q= 8.176435900155406e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.545178937021205e-08   # Ac(Q)MSSM DRbar
  3  3     7.602173290022622e-08   # At(Q)MSSM DRbar
Block ad Q= 8.176435900155406e+02  
  1  1     1.066014325795704e-07   # Ad(Q)MSSM DRbar
  2  2     1.065998733915977e-07   # As(Q)MSSM DRbar
  3  3     9.314252015759537e-08   # Ab(Q)MSSM DRbar
Block ae Q= 8.176435900155406e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -1.038853553011246e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.13919179E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.20150757E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.90448804E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99488622E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13807073E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.41213552E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991096E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.13838756E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.26821322E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.14358300E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.01137931E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99556806E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13742382E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.26503978E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.39177790E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99965957E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.13919171E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.20083927E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.90446764E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99488692E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.93018060E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.95989825E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.89613529E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10381222E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.13838749E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.26816672E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.14338968E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.97526541E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99556866E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13742378E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.26447483E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.35923954E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99965995E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.44375098E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00326049E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.15547003E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.83628608E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.15115541E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.62572957E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.93718723E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.96122721E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.54055530E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      6.95472596E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.02924233E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.96347420E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.08440020E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      2.68772761E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      7.31227239E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12445543E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.48009701E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.26867271E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.20712105E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97135268E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.09280429E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33908633E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23171059E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76828941E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26873712E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999912E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63461759E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22489907E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77510093E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33922525E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23123809E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76876191E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27256259E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67117479E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532718E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63474953E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22507240E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77492760E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60561745E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35869880E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64130120E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08323755E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25694080E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72901440E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.40447988E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67610518E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27392542E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72607458E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.69633832E-08   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.61764110E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.16079204E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.16079204E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.88643897E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.21329121E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.21329121E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.21247714E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.72816854E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.72816854E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.72816854E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.72816854E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.53899896E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.53899896E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.53899896E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.53899896E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99943125E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99943125E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.23667224E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.23667224E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.36912839E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.41608045E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.41608045E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.41608045E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.41608045E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94920441E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94920441E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.70913794E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.70913794E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.22831545E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.22831545E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.70887562E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.70887562E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.22805813E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.22805813E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.45634993E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.45634993E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.59841950E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.59841950E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.66356080E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.66356080E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.25006207E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.25006207E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.30420657E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.30420657E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.86735635E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.85558053E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.83187136E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.83187136E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.83187136E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.59469496E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.59469496E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.59469496E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.25477012E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.25477012E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.17633723E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.17633723E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.17633723E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.17633723E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.26449167E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.26449167E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.42058171E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.42058171E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.15578140E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.15578140E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.91831347E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.91831347E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.26788492E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.26788492E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.48267389E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.48267389E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.15136045E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.15136045E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.90959120E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.90959120E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.55663002E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.55663002E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.76781147E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.76781147E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69780657E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69780657E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.85848465E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.85848465E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.23176629E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.23176629E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.49367410E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.49367410E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.85872875E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.85872875E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.23201755E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.23201755E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.49367410E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.49367410E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.15627336E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.15627336E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.79232225E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.79232225E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.48847759E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.48847759E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.26554716E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92504606E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.69177840E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.69177840E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.11787714E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.77125284E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.18411739E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.17140737E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.27714327E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.28225957E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.28225957E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.28225957E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.05486646E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.05486646E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.05486646E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.30499375E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.28775954E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.30545680E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.28648056E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.85766866E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.63185705E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.34336770E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.64815558E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.56263027E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.64849404E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.56261727E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.73610910E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.38084995E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.91256095E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.74222563E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.49617446E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57395647E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09627359E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04936866E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40562001E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61745273E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.07770400E-02    2            21        21             # BR(h0         -> g          g         )
      5.96364972E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.86068601E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79999481E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79071543E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72217798E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35808245E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21864267E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93364345E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11261929E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24891254E-05    2            21        21             # BR(H0         -> g          g         )
      1.01043345E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.02262143E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.00731187E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45026376E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46541747E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68929863E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87643119E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55823014E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55351783E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18656536E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05441968E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14678409E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98626306E-04    2            21        21             # BR(A0         -> g          g         )
      1.67590686E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.03151647E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66219036E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93526866E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73267876E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08709624E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15602659E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.04265009E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.44375098E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00326049E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.15547003E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.83628608E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.15115541E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.217 <==
# gg production cross-section/pb: 76.812775
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.177083427231426e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048032195631863e+01   # MW
        25     1.091852149917976e+02   # h0
        35     2.000185645801583e+03   # H0
        36     1.999999171508693e+03   # A0
        37     2.001288717221349e+03   # H+
   1000021     2.891137850746355e+02   # ~g
   1000022     1.938870886793068e+03   # ~neutralino(1)
   1000023    -2.001180563310632e+03   # ~neutralino(2)
   1000024     1.948539672169631e+03   # ~chargino(1)
   1000025     2.012288737008746e+03   # ~neutralino(3)
   1000035     2.077492356866452e+03   # ~neutralino(4)
   1000037     2.070247720392688e+03   # ~chargino(2)
   1000001     2.020934222065637e+03   # ~d_L
   1000002     2.019546635593167e+03   # ~u_L
   1000003     2.020934222065637e+03   # ~s_L
   1000004     2.019546635593167e+03   # ~c_L
   1000005     2.006233789183579e+03   # ~b_1
   1000006     3.901794991830485e+02   # ~t_1
   1000011     2.000992959733082e+03   # ~e_L
   1000012     1.999121636179231e+03   # ~nue_L
   1000013     2.000993012903487e+03   # ~mu_L
   1000014     1.999121636179231e+03   # ~numu_L
   1000015     1.992845471427880e+03   # ~stau_1
   1000016     1.999153562053414e+03   # ~nu_tau_L
   2000001     2.019884613210696e+03   # ~d_R
   2000002     2.018592568675743e+03   # ~u_R
   2000003     2.019884613210696e+03   # ~s_R
   2000004     2.018592568675743e+03   # ~c_R
   2000005     2.029759246383880e+03   # ~b_2
   2000006     2.020641431796660e+03   # ~t_2
   2000011     2.002062171548620e+03   # ~e_R
   2000013     2.002062171548620e+03   # ~mu_R
   2000015     2.010260521028066e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034625769727764e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.608924719507043e-01   # N_{1,1}
  1  2    -5.556569367321480e-01   # N_{1,2}
  1  3     5.363371690636357e-01   # N_{1,3}
  1  4    -5.228235203503769e-01   # N_{1,4}
  2  1    -7.072656294051342e-03   # N_{2,1}
  2  2     1.228250760814224e-02   # N_{2,2}
  2  3     7.068683350455441e-01   # N_{2,3}
  2  4     7.072031352092144e-01   # N_{2,4}
  3  1     8.604499072497724e-01   # N_{3,1}
  3  2     5.081444102124804e-01   # N_{3,2}
  3  3    -2.671699280482905e-02   # N_{3,3}
  3  4     2.648429306466330e-02   # N_{3,4}
  4  1    -3.596283614178868e-01   # N_{4,1}
  4  2     6.579390298789943e-01   # N_{4,2}
  4  3     4.603974373149922e-01   # N_{4,3}
  4  4    -4.752029822502816e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.440575245098751e-01   # U_{1,1}
  1  2     7.649770618274849e-01   # U_{1,2}
  2  1    -7.649770618274849e-01   # U_{2,1}
  2  2    -6.440575245098751e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.626832629706065e-01   # V_{1,1}
  1  2     7.488997883419584e-01   # V_{1,2}
  2  1    -7.488997883419584e-01   # V_{2,1}
  2  2    -6.626832629706065e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.892782449312337e-03   # F_{11}
  1  2     9.999688515074896e-01   # F_{12}
  2  1     9.999688515074896e-01   # F_{21}
  2  2    -7.892782449312337e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.781968023038920e-01   # F_{11}
  1  2     6.280204908153851e-01   # F_{12}
  2  1    -6.280204908153851e-01   # F_{21}
  2  2     7.781968023038920e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.314341322740946e-01   # F_{11}
  1  2     6.819120985467572e-01   # F_{12}
  2  1    -6.819120985467572e-01   # F_{21}
  2  2     7.314341322740946e-01   # F_{22}
Block gauge Q= 8.177083427231426e+02  
     1     3.609281592231652e-01   # g'(Q)MSSM DRbar
     2     6.348902833330998e-01   # g(Q)MSSM DRbar
     3     1.082053938552539e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.177083427231426e+02  
  3  3     8.718995401112153e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.177083427231426e+02  
  3  3     1.373308188883421e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.177083427231426e+02  
  3  3     1.005278304245177e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.177083427231426e+02  # Higgs mixing parameters
     1     1.999999950072273e+03   # mu(Q)MSSM DRbar
     2     9.674879446589994e+00   # tan beta(Q)MSSM DRbar
     3     2.458997578633444e+02   # higgs vev(Q)MSSM DRbar
     4     3.387697340525335e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.177083427231426e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000009e+03   # M_1(Q)
     2     2.000000000000064e+03   # M_2(Q)
     3     2.170000000027509e+02   # M_3(Q)
    21    -3.231183189837425e+04   # mH1^2(Q)
    22    -3.921669529407638e+06   # mH2^2(Q)
    31     2.000000000000970e+03   # meL(Q)
    32     2.000000000000970e+03   # mmuL(Q)
    33     2.000000000000984e+03   # mtauL(Q)
    34     2.000000000000517e+03   # meR(Q)
    35     2.000000000000517e+03   # mmuR(Q)
    36     2.000000000000545e+03   # mtauR(Q)
    41     1.999999999998531e+03   # mqL1(Q)
    42     1.999999999998530e+03   # mqL2(Q)
    43     1.999999999988322e+03   # mqL3(Q)
    44     1.999999999997945e+03   # muR(Q)
    45     1.999999999997944e+03   # mcR(Q)
    46     2.999999998637933e+02   # mtR(Q)
    47     1.999999999997616e+03   # mdR(Q)
    48     1.999999999997615e+03   # msR(Q)
    49     1.999999999995198e+03   # mbR(Q)
Block au Q= 8.177083427231426e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.086144192391257e-07   # Ac(Q)MSSM DRbar
  3  3     1.229509082675941e-07   # At(Q)MSSM DRbar
Block ad Q= 8.177083427231426e+02  
  1  1     1.055463057326743e-07   # Ad(Q)MSSM DRbar
  2  2     1.055453077458357e-07   # As(Q)MSSM DRbar
  3  3     1.009073857210273e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.177083427231426e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -1.825135866724073e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11091890E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.23751531E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.92916031E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99482622E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10978962E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.52130688E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99991037E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11009527E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.30426078E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.15817162E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.79687269E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99551957E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10912279E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.30681360E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.21768196E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99965714E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11091882E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.23682981E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.92913939E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99482693E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90168765E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      4.97282088E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.83576211E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16418559E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11009521E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.30421308E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.15797333E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.75977025E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99552018E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10912274E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.30623400E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.18423090E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99965753E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.41528620E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00955614E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.27565360E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.79474287E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.19149074E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.59757886E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.94831184E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.90926225E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.45640506E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      7.64489029E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.97508904E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.01693758E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.55237819E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09612574E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.51647708E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.40959177E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.23483642E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96958231E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.56929591E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33899197E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23188552E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76811448E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26954985E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999912E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63468966E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22482840E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77517160E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33913063E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23141378E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76858622E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27336918E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.66326060E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99533509E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63482132E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22500137E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77499863E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60515906E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35898302E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64101698E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08373236E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25617485E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72980446E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.40206935E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67609281E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27375431E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72624569E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.49306718E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.51508960E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.22245133E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.22245133E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.89118109E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.23139307E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.23139307E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.23054781E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.74358469E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.74358469E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.74358469E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.74358469E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.55436756E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.55436756E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.55436756E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.55436756E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99942880E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99942880E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.25329078E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.25329078E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.32565773E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.46804810E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.46804810E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.46804810E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.46804810E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.06200825E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.06200825E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.94937525E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94937525E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.74433382E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.74433382E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.23816753E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.23816753E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.74407007E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.74407007E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.23790934E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.23790934E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.46336437E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.46336437E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.59226574E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.59226574E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.64584593E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.64584593E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.23851771E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.23851771E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.39440631E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.39440631E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.86954883E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.86277707E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.85309714E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.85309714E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.85309714E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.63070485E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.63070485E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.63070485E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.26470856E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.26470856E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.17778050E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.17778050E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.17778050E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.17778050E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.42681201E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.42681201E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.45931234E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.45931234E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.27522550E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.27522550E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.00718327E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.00718327E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.43030715E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.43030715E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.52278175E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.52278175E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.27076919E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.27076919E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.00631969E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.00631969E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.62551212E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.62551212E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.90525355E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.90525355E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69661808E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69661808E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87164195E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87164195E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.22896404E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.22896404E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.51206793E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.51206793E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87188661E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87188661E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.22921617E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.22921617E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.51206793E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.51206793E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.16100113E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.16100113E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.79756994E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.79756994E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.50686528E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.50686528E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.26891371E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92624432E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.63187864E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.63187864E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.11760946E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.77371703E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.18704040E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16715012E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.27866334E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.31431403E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.31431403E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.31431403E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.07236393E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.07236393E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.07236393E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.33754478E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.32071049E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.33802477E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.31942079E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.90158696E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62952409E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.37957838E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.68443052E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.59867540E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.68476970E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.59866242E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.77256885E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.40037543E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.92811670E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.76581216E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.49526051E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57323370E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09572644E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04796156E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40558913E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61740168E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.08983451E-02    2            21        21             # BR(h0         -> g          g         )
      5.97990420E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      4.95276620E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79624547E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78926098E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71999150E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35476878E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21733909E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93159267E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11203924E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24335340E-05    2            21        21             # BR(H0         -> g          g         )
      1.00987924E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.01098703E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.00496383E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44707086E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.52097494E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68367132E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87648499E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55829670E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55364041E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18660626E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05449555E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14680555E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98631872E-04    2            21        21             # BR(A0         -> g          g         )
      1.67593812E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.02966514E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65660262E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93532442E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73284460E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08717380E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15604853E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.04077097E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.41528620E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00955614E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.27565360E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.79474287E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.19149074E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.304 <==
# gg production cross-section/pb: 11.938649
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.176843204806352e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.043173219995482e+01   # MW
        25     1.092781988405287e+02   # h0
        35     2.000184474804783e+03   # H0
        36     2.000000795611129e+03   # A0
        37     2.001291323068934e+03   # H+
   1000021     3.902655925148375e+02   # ~g
   1000022     1.938861483658369e+03   # ~neutralino(1)
   1000023    -2.001174846851289e+03   # ~neutralino(2)
   1000024     1.948529045662392e+03   # ~chargino(1)
   1000025     2.012288923087297e+03   # ~neutralino(3)
   1000035     2.077498451268105e+03   # ~neutralino(4)
   1000037     2.070255692386258e+03   # ~chargino(2)
   1000001     2.020432160965371e+03   # ~d_L
   1000002     2.019044228748911e+03   # ~u_L
   1000003     2.020432160965371e+03   # ~s_L
   1000004     2.019044228748911e+03   # ~c_L
   1000005     2.005795721605592e+03   # ~b_1
   1000006     3.968335351884066e+02   # ~t_1
   1000011     2.000992961596251e+03   # ~e_L
   1000012     1.999120603360651e+03   # ~nue_L
   1000013     2.000993015354517e+03   # ~mu_L
   1000014     1.999120603360651e+03   # ~numu_L
   1000015     1.992845079570022e+03   # ~stau_1
   1000016     1.999152498297059e+03   # ~nu_tau_L
   2000001     2.019382527403225e+03   # ~d_R
   2000002     2.018089988411701e+03   # ~u_R
   2000003     2.019382527403225e+03   # ~s_R
   2000004     2.018089988411701e+03   # ~c_R
   2000005     2.029188393147902e+03   # ~b_2
   2000006     2.020134406623951e+03   # ~t_2
   2000011     2.002062339984688e+03   # ~e_R
   2000013     2.002062339984688e+03   # ~mu_R
   2000015     2.010260982731709e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034553260887407e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.608493185105288e-01   # N_{1,1}
  1  2    -5.556623650504416e-01   # N_{1,2}
  1  3     5.363496988937794e-01   # N_{1,3}
  1  4    -5.228346831395072e-01   # N_{1,4}
  2  1    -7.072660160546739e-03   # N_{2,1}
  2  2     1.228459746525856e-02   # N_{2,2}
  2  3     7.068682807785772e-01   # N_{2,3}
  2  4     7.072031531126742e-01   # N_{2,4}
  3  1     8.604881203916801e-01   # N_{3,1}
  3  2     5.080787322430691e-01   # N_{3,2}
  3  3    -2.672620165053488e-02   # N_{3,3}
  3  4     2.649352095143029e-02   # N_{3,4}
  4  1    -3.595802295365164e-01   # N_{4,1}
  4  2     6.579851264078405e-01   # N_{4,2}
  4  3     4.603823891842797e-01   # N_{4,3}
  4  4    -4.751901594956472e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.440360900145033e-01   # U_{1,1}
  1  2     7.649951076698664e-01   # U_{1,2}
  2  1    -7.649951076698664e-01   # U_{2,1}
  2  2    -6.440360900145033e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.626653699695408e-01   # V_{1,1}
  1  2     7.489156210436070e-01   # V_{1,2}
  2  1    -7.489156210436070e-01   # V_{2,1}
  2  2    -6.626653699695408e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.968097198381530e-03   # F_{11}
  1  2     9.999682542096210e-01   # F_{12}
  2  1     9.999682542096210e-01   # F_{21}
  2  2    -7.968097198381530e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.784378327030650e-01   # F_{11}
  1  2     6.277217063449018e-01   # F_{12}
  2  1    -6.277217063449018e-01   # F_{21}
  2  2     7.784378327030650e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.314370720463426e-01   # F_{11}
  1  2     6.819089452678220e-01   # F_{12}
  2  1    -6.819089452678220e-01   # F_{21}
  2  2     7.314370720463426e-01   # F_{22}
Block gauge Q= 8.176843204806352e+02  
     1     3.609073733642551e-01   # g'(Q)MSSM DRbar
     2     6.349551702572727e-01   # g(Q)MSSM DRbar
     3     1.076582058601504e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.176843204806352e+02  
  3  3     8.716014052718761e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.176843204806352e+02  
  3  3     1.365206556978574e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.176843204806352e+02  
  3  3     1.005265955936729e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.176843204806352e+02  # Higgs mixing parameters
     1     1.999999939694693e+03   # mu(Q)MSSM DRbar
     2     9.675406375460829e+00   # tan beta(Q)MSSM DRbar
     3     2.459142454130288e+02   # higgs vev(Q)MSSM DRbar
     4     3.386202678195576e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.176843204806352e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000073e+03   # M_1(Q)
     2     2.000000000000208e+03   # M_2(Q)
     3     3.040000000035836e+02   # M_3(Q)
    21    -3.219285183128217e+04   # mH1^2(Q)
    22    -3.921482079291851e+06   # mH2^2(Q)
    31     2.000000000000845e+03   # meL(Q)
    32     2.000000000000845e+03   # mmuL(Q)
    33     2.000000000000862e+03   # mtauL(Q)
    34     2.000000000000589e+03   # meR(Q)
    35     2.000000000000589e+03   # mmuR(Q)
    36     2.000000000000623e+03   # mtauR(Q)
    41     1.999999999991787e+03   # mqL1(Q)
    42     1.999999999991786e+03   # mqL2(Q)
    43     1.999999999976775e+03   # mqL3(Q)
    44     1.999999999991177e+03   # muR(Q)
    45     1.999999999991176e+03   # mcR(Q)
    46     2.999999997531784e+02   # mtR(Q)
    47     1.999999999990933e+03   # mdR(Q)
    48     1.999999999990932e+03   # msR(Q)
    49     1.999999999988567e+03   # mbR(Q)
Block au Q= 8.176843204806352e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.313641128770884e-07   # Ac(Q)MSSM DRbar
  3  3     1.668457013658333e-07   # At(Q)MSSM DRbar
Block ad Q= 8.176843204806352e+02  
  1  1     1.066508199618070e-07   # Ad(Q)MSSM DRbar
  2  2     1.066502931434043e-07   # As(Q)MSSM DRbar
  3  3     1.098048855317802e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.176843204806352e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     5.482086266998386e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07281338E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.30852926E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      1.97470883E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99471023E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07167060E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      8.71954103E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99990881E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07196295E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.37602203E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.18539595E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.61225824E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99542243E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.07097766E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.38318565E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.06827919E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99965099E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07281330E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.30781929E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      1.97468717E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99471097E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86336595E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.01477980E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.75120969E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.24873788E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07196288E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.37597263E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.18519054E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.57376483E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99542307E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.07097762E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.38258540E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.03352789E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99965140E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.37684395E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02541505E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.33246378E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.73562068E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.25002926E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.55954510E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      2.97767158E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.87803481E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.38511858E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      7.94457149E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.90019171E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.09153332E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.57885022E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05788410E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.59411132E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.48135572E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.27941087E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96831582E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.82404738E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33982450E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23169940E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76830060E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26985980E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999911E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63569075E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22506635E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77493365E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33996345E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23122704E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76877296E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27368561E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67069429E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532763E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63582271E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22523965E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77476035E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60611451E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35896067E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64103933E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08356960E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25685101E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72908813E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.40608626E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67717336E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27408267E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72591733E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.20747558E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.18856712E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.41134475E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.41134475E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.85701561E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.22903269E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.22903269E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.22816547E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.74076023E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.74076023E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.74076023E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.74076023E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.55632038E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.55632038E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.55632038E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.55632038E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99942306E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99942306E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.31411412E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.31411412E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.30929927E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.45946220E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.45946220E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.45946220E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.45946220E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      1.56647361E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      1.56647361E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.95083237E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95083237E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.74454996E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.74454996E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.25113792E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.25113792E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.74428560E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.74428560E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.25087900E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.25087900E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.46537906E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.46537906E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.59367776E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.59367776E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.53845140E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.53845140E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.19152084E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.19152084E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.47352928E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.47352928E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.85420397E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.86956230E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.85150891E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.85150891E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.85150891E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.63233261E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.63233261E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.63233261E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.26358146E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.26358146E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.18287132E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.18287132E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.18287132E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.18287132E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.57188775E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.57188775E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.51791028E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.51791028E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.37070725E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.37070725E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.03087475E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.03087475E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.57548378E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.57548378E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.58267140E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.58267140E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.36623268E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.36623268E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.03000984E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.03000984E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.68088436E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.68088436E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.03661713E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.03661713E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69479940E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69479940E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87039725E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87039725E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.23692070E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.23692070E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.52883624E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.52883624E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87064260E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87064260E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.23717333E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.23717333E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.52883624E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.52883624E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.16290604E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.16290604E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80199999E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80199999E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.52362574E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.52362574E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.24889078E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92969078E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.45900507E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.45900507E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.12861542E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.75859422E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19113815E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16351492E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.28418829E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.32949134E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.32949134E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.32949134E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.07410791E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.07410791E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.07410791E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.36599549E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.34954336E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.36649308E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.34824631E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.94441558E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62701319E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.41129442E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.69755230E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.61151577E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.69789252E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.61150263E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.78598162E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.40625246E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.93456940E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.87078180E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.50012993E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57266435E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09565901E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04683744E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40551904E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61722968E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.09900586E-02    2            21        21             # BR(h0         -> g          g         )
      5.99553630E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.02801144E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80085899E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78924505E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71944513E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35473249E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21701329E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93156996E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11203281E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24170248E-05    2            21        21             # BR(H0         -> g          g         )
      1.00960985E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.99180932E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.00112944E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44637231E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.53042128E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68798058E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87659845E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55843706E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55389892E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18669257E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05465585E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14685089E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98643413E-04    2            21        21             # BR(A0         -> g          g         )
      1.67600327E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.02575964E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66088065E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93544115E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73319218E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08733694E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15609467E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.03683093E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.37684395E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02541505E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.33246378E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.73562068E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.25002926E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.391 <==
# gg production cross-section/pb: 2.656738
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.176276638317030e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047846389741336e+01   # MW
        25     1.093470961632111e+02   # h0
        35     2.000180554267792e+03   # H0
        36     1.999999175686373e+03   # A0
        37     2.001289907136334e+03   # H+
   1000021     4.877895909301338e+02   # ~g
   1000022     1.938865765671113e+03   # ~neutralino(1)
   1000023    -2.001169247660971e+03   # ~neutralino(2)
   1000024     1.948533480585914e+03   # ~chargino(1)
   1000025     2.012290230820519e+03   # ~neutralino(3)
   1000035     2.077486221998916e+03   # ~neutralino(4)
   1000037     2.070242231465877e+03   # ~chargino(2)
   1000001     2.019909805586717e+03   # ~d_L
   1000002     2.018523531196754e+03   # ~u_L
   1000003     2.019909805586717e+03   # ~s_L
   1000004     2.018523531196754e+03   # ~c_L
   1000005     2.005339648009709e+03   # ~b_1
   1000006     4.025771203773881e+02   # ~t_1
   1000011     2.000990855692407e+03   # ~e_L
   1000012     1.999119425999200e+03   # ~nue_L
   1000013     2.000990908927137e+03   # ~mu_L
   1000014     1.999119425999200e+03   # ~numu_L
   1000015     1.992843350350962e+03   # ~stau_1
   1000016     1.999151314967508e+03   # ~nu_tau_L
   2000001     2.018862172798624e+03   # ~d_R
   2000002     2.017569070441988e+03   # ~u_R
   2000003     2.018862172798624e+03   # ~s_R
   2000004     2.017569070441988e+03   # ~c_R
   2000005     2.028601784979619e+03   # ~b_2
   2000006     2.019608959896715e+03   # ~t_2
   2000011     2.002062350460864e+03   # ~e_R
   2000013     2.002062350460864e+03   # ~mu_R
   2000015     2.010260583734113e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034475083695276e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.608509798010991e-01   # N_{1,1}
  1  2    -5.556455929950661e-01   # N_{1,2}
  1  3     5.363570818148059e-01   # N_{1,3}
  1  4    -5.228437875205686e-01   # N_{1,4}
  2  1    -7.072541733764160e-03   # N_{2,1}
  2  2     1.228290748966523e-02   # N_{2,2}
  2  3     7.068683372597996e-01   # N_{2,3}
  2  4     7.072031271965576e-01   # N_{2,4}
  3  1     8.604616859836850e-01   # N_{3,1}
  3  2     5.081261033653913e-01   # N_{3,2}
  3  3    -2.670132745681195e-02   # N_{3,3}
  3  4     2.646864456034429e-02   # N_{3,4}
  4  1    -3.596418169291843e-01   # N_{4,1}
  4  2     6.579627407744797e-01   # N_{4,2}
  4  3     4.603751445057775e-01   # N_{4,3}
  4  4    -4.751815669717146e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.440265232344836e-01   # U_{1,1}
  1  2     7.650031616735340e-01   # U_{1,2}
  2  1    -7.650031616735340e-01   # U_{2,1}
  2  2    -6.440265232344836e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.626534066137272e-01   # V_{1,1}
  1  2     7.489262064470854e-01   # V_{1,2}
  2  1    -7.489262064470854e-01   # V_{2,1}
  2  2    -6.626534066137272e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.020459387521278e-03   # F_{11}
  1  2     9.999678355983322e-01   # F_{12}
  2  1     9.999678355983322e-01   # F_{21}
  2  2    -8.020459387521278e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.786610296836541e-01   # F_{11}
  1  2     6.274448189697572e-01   # F_{12}
  2  1    -6.274448189697572e-01   # F_{21}
  2  2     7.786610296836541e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.314761207633361e-01   # F_{11}
  1  2     6.818670579761288e-01   # F_{12}
  2  1    -6.818670579761288e-01   # F_{21}
  2  2     7.314761207633361e-01   # F_{22}
Block gauge Q= 8.176276638317030e+02  
     1     3.609127173815489e-01   # g'(Q)MSSM DRbar
     2     6.348747766523856e-01   # g(Q)MSSM DRbar
     3     1.072529725455156e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.176276638317030e+02  
  3  3     8.710381532288151e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.176276638317030e+02  
  3  3     1.357622153133684e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.176276638317030e+02  
  3  3     1.005359865799135e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.176276638317030e+02  # Higgs mixing parameters
     1     1.999999950823953e+03   # mu(Q)MSSM DRbar
     2     9.676023470918070e+00   # tan beta(Q)MSSM DRbar
     3     2.459086532001028e+02   # higgs vev(Q)MSSM DRbar
     4     3.385170810193241e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.176276638317030e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000131e+03   # M_1(Q)
     2     2.000000000000341e+03   # M_2(Q)
     3     3.910000000043741e+02   # M_3(Q)
    21    -3.205597166353195e+04   # mH1^2(Q)
    22    -3.921288850445935e+06   # mH2^2(Q)
    31     2.000000000000717e+03   # meL(Q)
    32     2.000000000000717e+03   # mmuL(Q)
    33     2.000000000000737e+03   # mtauL(Q)
    34     2.000000000000677e+03   # meR(Q)
    35     2.000000000000677e+03   # mmuR(Q)
    36     2.000000000000718e+03   # mtauR(Q)
    41     1.999999999983341e+03   # mqL1(Q)
    42     1.999999999983340e+03   # mqL2(Q)
    43     1.999999999962424e+03   # mqL3(Q)
    44     1.999999999982685e+03   # muR(Q)
    45     1.999999999982684e+03   # mcR(Q)
    46     2.999999996164630e+02   # mtR(Q)
    47     1.999999999982537e+03   # mdR(Q)
    48     1.999999999982536e+03   # msR(Q)
    49     1.999999999980189e+03   # mbR(Q)
Block au Q= 8.176276638317030e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.534566679662630e-07   # Ac(Q)MSSM DRbar
  3  3     2.086092244106995e-07   # At(Q)MSSM DRbar
Block ad Q= 8.176276638317030e+02  
  1  1     1.085615009429130e-07   # Ad(Q)MSSM DRbar
  2  2     1.085614414350783e-07   # As(Q)MSSM DRbar
  3  3     1.189314672570421e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.176276638317030e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.209131560958267e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02628299E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.40968489E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.03860468E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99454572E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02512475E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.00172140E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99990640E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02540222E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.47859688E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.22358579E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.43566709E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99528343E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02440120E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.49208468E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99964154E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02628291E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.40894257E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.03858203E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99454649E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81661004E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.07967110E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.64301162E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.35693557E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02540215E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.47854523E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.22337102E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.39531616E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99528410E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02440115E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.49145698E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99964196E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.32991184E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.04731825E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.39081099E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.65821227E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.32683230E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.51310441E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.02738968E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.85044805E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.31865889E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      8.24268126E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.80412448E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.18729841E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.60170043E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01121906E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.70503945E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.56327423E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.33544105E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96679662E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.11188025E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33917113E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23173670E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76826330E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26920740E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999910E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63482544E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22497992E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77502008E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33930983E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23126490E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76873510E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27302807E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.66519076E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99533312E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63495715E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22515295E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77484705E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60539607E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35928970E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64071030E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08361115E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25594695E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72999007E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.40629774E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67623852E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27392090E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72607910E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.40700645E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.77490206E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.67460940E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.67460940E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.85987653E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.24152698E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.24152698E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.24062897E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.75151846E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.75151846E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.75151846E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.75151846E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.56620615E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56620615E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56620615E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56620615E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99941978E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99941978E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.34267361E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.34267361E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.27164518E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.50306414E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.50306414E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.50306414E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.50306414E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.20562698E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      2.20562698E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.95264053E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95264053E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.78095260E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.78095260E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.26426125E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.26426125E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.78068724E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.78068724E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.26400155E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.26400155E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.47244591E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.47244591E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.60697725E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.60697725E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.40708138E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.40708138E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.12797242E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.12797242E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.58195318E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.58195318E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.85595374E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.88012365E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.86698103E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.86698103E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.86698103E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.65829118E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.65829118E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.65829118E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27084729E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27084729E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.18328355E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.18328355E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.18328355E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.18328355E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.72895427E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.72895427E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.55808001E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.55808001E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.48469156E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.48469156E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.04685054E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.04685054E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.73265101E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.73265101E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.62417161E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.62417161E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.48018713E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.48018713E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.04599357E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.04599357E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.74420496E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.74420496E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.17180973E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.17180973E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69386743E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69386743E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88002844E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88002844E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.23476421E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.23476421E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.54216210E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.54216210E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88027418E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88027418E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.23501744E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.23501744E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.54216210E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.54216210E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.16644055E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.16644055E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80562346E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80562346E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.53694119E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.53694119E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.24891156E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93450475E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.21820794E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.21820794E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13059074E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.76071780E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19250866E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16463864E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.28468917E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.35115527E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.35115527E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.35115527E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08408331E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08408331E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08408331E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.39751742E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.38151716E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.39803191E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.38021075E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.98710427E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62504791E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.44583345E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.72375021E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.63753930E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.72409087E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.63752625E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.81227777E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.42104571E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.94507216E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.91066031E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.49848420E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57223851E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09579945E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04599528E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40546296E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61709051E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.10606120E-02    2            21        21             # BR(h0         -> g          g         )
      6.00431508E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.07720502E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79628999E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78935941E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71903146E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35499302E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21676632E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93173029E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11207816E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24037097E-05    2            21        21             # BR(H0         -> g          g         )
      1.00948106E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.97139409E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.97023846E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44590842E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.53598261E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68353970E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87672060E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55858816E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55417722E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18678537E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05482765E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14689949E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98656332E-04    2            21        21             # BR(A0         -> g          g         )
      1.67607540E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.02155855E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65647083E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93556733E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73356743E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08751231E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15614428E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.03257943E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.32991184E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.04731825E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.39081099E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.65821227E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.32683230E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.478 <==
# gg production cross-section/pb: 0.738710
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.175564494897549e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041745029319603e+01   # MW
        25     1.094103540238115e+02   # h0
        35     2.000178942276927e+03   # H0
        36     1.999999765903396e+03   # A0
        37     2.001291495333189e+03   # H+
   1000021     5.818388191510812e+02   # ~g
   1000022     1.938860712598811e+03   # ~neutralino(1)
   1000023    -2.001162132458733e+03   # ~neutralino(2)
   1000024     1.948527157905372e+03   # ~chargino(1)
   1000025     2.012292128314376e+03   # ~neutralino(3)
   1000035     2.077486429501310e+03   # ~neutralino(4)
   1000037     2.070244066686572e+03   # ~chargino(2)
   1000001     2.019366661529036e+03   # ~d_L
   1000002     2.017980596524258e+03   # ~u_L
   1000003     2.019366661529036e+03   # ~s_L
   1000004     2.017980596524258e+03   # ~c_L
   1000005     2.004860841913645e+03   # ~b_1
   1000006     4.075478530645433e+02   # ~t_1
   1000011     2.000989852045187e+03   # ~e_L
   1000012     1.999117604439360e+03   # ~nue_L
   1000013     2.000989905611668e+03   # ~mu_L
   1000014     1.999117604439360e+03   # ~numu_L
   1000015     1.992842051230663e+03   # ~stau_1
   1000016     1.999149492170682e+03   # ~nu_tau_L
   2000001     2.018320046956577e+03   # ~d_R
   2000002     2.017026505446632e+03   # ~u_R
   2000003     2.018320046956577e+03   # ~s_R
   2000004     2.017026505446632e+03   # ~c_R
   2000005     2.027997595749989e+03   # ~b_2
   2000006     2.019061580220412e+03   # ~t_2
   2000011     2.002062078157010e+03   # ~e_R
   2000013     2.002062078157010e+03   # ~mu_R
   2000015     2.010260591704297e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034394554290912e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.608073433824293e-01   # N_{1,1}
  1  2    -5.556451624046133e-01   # N_{1,2}
  1  3     5.363723164544230e-01   # N_{1,3}
  1  4    -5.228587310153490e-01   # N_{1,4}
  2  1    -7.072320561762743e-03   # N_{2,1}
  2  2     1.228396049874266e-02   # N_{2,2}
  2  3     7.068683204370784e-01   # N_{2,3}
  2  4     7.072031279334113e-01   # N_{2,4}
  3  1     8.604878101848288e-01   # N_{3,1}
  3  2     5.080822929282209e-01   # N_{3,2}
  3  3    -2.669721032519415e-02   # N_{3,3}
  3  4     2.646452525498881e-02   # N_{3,4}
  4  1    -3.596230968201341e-01   # N_{4,1}
  4  2     6.579969159681658e-01   # N_{4,2}
  4  3     4.603576595046862e-01   # N_{4,3}
  4  4    -4.751653524250756e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.440027072369207e-01   # U_{1,1}
  1  2     7.650232108057357e-01   # U_{1,2}
  2  1    -7.650232108057357e-01   # U_{2,1}
  2  2    -6.440027072369207e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.626316049147896e-01   # V_{1,1}
  1  2     7.489454961264206e-01   # V_{1,2}
  2  1    -7.489454961264206e-01   # V_{2,1}
  2  2    -6.626316049147896e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.026901658206995e-03   # F_{11}
  1  2     9.999677839059464e-01   # F_{12}
  2  1     9.999677839059464e-01   # F_{21}
  2  2    -8.026901658206995e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.788351345416392e-01   # F_{11}
  1  2     6.272286929051530e-01   # F_{12}
  2  1    -6.272286929051530e-01   # F_{21}
  2  2     7.788351345416392e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.314900859676680e-01   # F_{11}
  1  2     6.818520764293482e-01   # F_{12}
  2  1    -6.818520764293482e-01   # F_{21}
  2  2     7.314900859676680e-01   # F_{22}
Block gauge Q= 8.175564494897549e+02  
     1     3.608971659102119e-01   # g'(Q)MSSM DRbar
     2     6.349050186749712e-01   # g(Q)MSSM DRbar
     3     1.069305229366597e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.175564494897549e+02  
  3  3     8.702835885129806e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.175564494897549e+02  
  3  3     1.350542264565943e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.175564494897549e+02  
  3  3     1.005405840769024e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.175564494897549e+02  # Higgs mixing parameters
     1     1.999999941995654e+03   # mu(Q)MSSM DRbar
     2     9.676716531040411e+00   # tan beta(Q)MSSM DRbar
     3     2.459148009528675e+02   # higgs vev(Q)MSSM DRbar
     4     3.384191600169256e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.175564494897549e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000185e+03   # M_1(Q)
     2     2.000000000000466e+03   # M_2(Q)
     3     4.780000000051323e+02   # M_3(Q)
    21    -3.187214352305087e+04   # mH1^2(Q)
    22    -3.921051474982143e+06   # mH2^2(Q)
    31     2.000000000000583e+03   # meL(Q)
    32     2.000000000000583e+03   # mmuL(Q)
    33     2.000000000000607e+03   # mtauL(Q)
    34     2.000000000000780e+03   # meR(Q)
    35     2.000000000000780e+03   # mmuR(Q)
    36     2.000000000000829e+03   # mtauR(Q)
    41     1.999999999973249e+03   # mqL1(Q)
    42     1.999999999973248e+03   # mqL2(Q)
    43     1.999999999945394e+03   # mqL3(Q)
    44     1.999999999972526e+03   # muR(Q)
    45     1.999999999972525e+03   # mcR(Q)
    46     2.999999994549109e+02   # mtR(Q)
    47     1.999999999972487e+03   # mdR(Q)
    48     1.999999999972486e+03   # msR(Q)
    49     1.999999999970137e+03   # mbR(Q)
Block au Q= 8.175564494897549e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.749720772856117e-07   # Ac(Q)MSSM DRbar
  3  3     2.486889956458112e-07   # At(Q)MSSM DRbar
Block ad Q= 8.175564494897549e+02  
  1  1     1.110115491905140e-07   # Ad(Q)MSSM DRbar
  2  2     1.110119237414913e-07   # As(Q)MSSM DRbar
  3  3     1.281628048678789e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.175564494897549e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.834577235939617e-09   # Amu(Q)MSSM DRbar
  3  3     1.819220140976925e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.72936432E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.54434615E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.12298239E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99432722E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.71760203E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.37163639E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99990310E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.72021711E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.61524302E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.27411896E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.26149488E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99509799E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.71003447E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.63500781E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99962864E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.72936353E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.54356298E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.12295850E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99432804E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.76302664E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.16547917E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.51183269E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.48811391E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.72021642E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.61518853E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.27389233E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.21878587E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99509870E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.71003403E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.63434558E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99962910E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.27615145E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.07680123E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.44888812E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.56184584E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.42258848E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.45981356E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.09155431E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.83411369E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.25459255E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      8.52985896E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.68701441E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.30411569E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.62147690E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57739924E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.85395994E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.64662437E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.41084430E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96503090E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.40453082E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33952276E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23154164E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76845836E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26871807E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999909E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63510821E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22515211E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77484789E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33966174E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23106904E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76893096E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27254583E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67398750E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532429E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63524024E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22532553E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77467447E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60609852E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35917992E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64082008E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08313683E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25660291E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72928240E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.41146858E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67661017E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27420190E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72579810E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.51737732E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99843291E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99843291E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.56709080E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.56709080E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.24011473E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.07843609E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.07843609E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.82519257E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.23412417E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.23412417E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.23320065E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.74450000E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.74450000E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.74450000E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.74450000E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.56324026E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56324026E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56324026E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56324026E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99941314E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99941314E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.41551442E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.41551442E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.26204367E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.48478605E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.48478605E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.48478605E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.48478605E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      2.92136723E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      2.92136723E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.95527959E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95527959E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.77753192E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.77753192E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.27722687E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.27722687E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.77726647E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.77726647E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.27696659E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.27696659E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.47368128E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.47368128E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.61542094E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.61542094E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.21788765E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.21788765E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.04306596E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.04306596E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.67756574E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.67756574E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.84036673E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.88525114E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.85949054E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.85949054E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.85949054E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.64947265E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.64947265E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.64947265E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.26698732E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.26698732E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.18738794E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.18738794E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.18738794E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.18738794E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.88006494E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.88006494E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.62268851E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.62268851E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.58213515E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.58213515E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.07298361E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.07298361E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.88386988E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.88386988E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.69013446E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.69013446E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.57761668E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.57761668E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.07212506E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.07212506E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.79926787E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.79926787E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.30988071E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.30988071E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69224207E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69224207E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87542723E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87542723E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.24331082E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.24331082E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.55394722E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.55394722E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87567351E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87567351E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.24356429E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.24356429E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.55394722E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.55394722E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.16714417E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.16714417E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80856075E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80856075E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.54871724E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.54871724E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.22760186E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94048901E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.91824223E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.91824223E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.14563565E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.74532182E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19515666E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16029208E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.28923131E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.35478840E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.35478840E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.35478840E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.07984786E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.07984786E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.07984786E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.42719240E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.41167036E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.42772595E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.41035744E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.03234971E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62277241E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.47883302E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.72740117E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.64098536E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.72774261E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.64097222E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.81614913E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.42216051E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.94711313E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.03317799E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.50340696E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57182382E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09597099E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04516845E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40538862E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61689813E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.11260333E-02    2            21        21             # BR(h0         -> g          g         )
      6.01636368E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.13190657E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80158728E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78970358E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71890712E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35577715E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21669204E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93221506E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11221527E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.23973775E-05    2            21        21             # BR(H0         -> g          g         )
      1.00930541E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.95082215E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.92912722E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44586470E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.53367411E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68897149E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87684600E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55874328E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55446291E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18688071E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05500453E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14694952E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98669264E-04    2            21        21             # BR(A0         -> g          g         )
      1.67614811E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.01724355E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66186302E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93569635E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73395144E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08769232E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15619519E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.02822701E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.27615145E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.07680123E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.44888812E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.56184584E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.42258848E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.565 <==
# gg production cross-section/pb: 0.233411
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.174801624330303e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042664841307017e+01   # MW
        25     1.094607297596746e+02   # h0
        35     2.000177674038231e+03   # H0
        36     2.000000216426874e+03   # A0
        37     2.001292977924740e+03   # H+
   1000021     6.745125163136728e+02   # ~g
   1000022     1.938855009731357e+03   # ~neutralino(1)
   1000023    -2.001155071326785e+03   # ~neutralino(2)
   1000024     1.948520321925148e+03   # ~chargino(1)
   1000025     2.012294230352481e+03   # ~neutralino(3)
   1000035     2.077487411315964e+03   # ~neutralino(4)
   1000037     2.070246567512399e+03   # ~chargino(2)
   1000001     2.018809216106308e+03   # ~d_L
   1000002     2.017424107539421e+03   # ~u_L
   1000003     2.018809216106308e+03   # ~s_L
   1000004     2.017424107539421e+03   # ~c_L
   1000005     2.004365864713063e+03   # ~b_1
   1000006     4.116352014148659e+02   # ~t_1
   1000011     2.000988237965951e+03   # ~e_L
   1000012     1.999115675913431e+03   # ~nue_L
   1000013     2.000988291850981e+03   # ~mu_L
   1000014     1.999115675913431e+03   # ~numu_L
   1000015     1.992840418344058e+03   # ~stau_1
   1000016     1.999147570046939e+03   # ~nu_tau_L
   2000001     2.017764341148800e+03   # ~d_R
   2000002     2.016470485411434e+03   # ~u_R
   2000003     2.017764341148800e+03   # ~s_R
   2000004     2.016470485411434e+03   # ~c_R
   2000005     2.027383539361678e+03   # ~b_2
   2000006     2.018501729317236e+03   # ~t_2
   2000011     2.002061695705987e+03   # ~e_R
   2000013     2.002061695705987e+03   # ~mu_R
   2000015     2.010260232335762e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034316081134800e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.607632622232115e-01   # N_{1,1}
  1  2    -5.556455546593024e-01   # N_{1,2}
  1  3     5.363873460265560e-01   # N_{1,3}
  1  4    -5.228733128014950e-01   # N_{1,4}
  2  1    -7.072184914081094e-03   # N_{2,1}
  2  2     1.228513875986382e-02   # N_{2,2}
  2  3     7.068682988935765e-01   # N_{2,3}
  2  4     7.072031303561186e-01   # N_{2,4}
  3  1     8.605133860367697e-01   # N_{3,1}
  3  2     5.080395627274538e-01   # N_{3,2}
  3  3    -2.669160082347350e-02   # N_{3,3}
  3  4     2.645890399678994e-02   # N_{3,4}
  4  1    -3.596061252010880e-01   # N_{4,1}
  4  2     6.580295553063743e-01   # N_{4,2}
  4  3     4.603405060250176e-01   # N_{4,3}
  4  4    -4.751496159882542e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.439797723291891e-01   # U_{1,1}
  1  2     7.650425170085946e-01   # U_{1,2}
  2  1    -7.650425170085946e-01   # U_{2,1}
  2  2    -6.439797723291891e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.626108527455848e-01   # V_{1,1}
  1  2     7.489638561531317e-01   # V_{1,2}
  2  1    -7.489638561531317e-01   # V_{2,1}
  2  2    -6.626108527455848e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.991907623644554e-03   # F_{11}
  1  2     9.999680641963198e-01   # F_{12}
  2  1     9.999680641963198e-01   # F_{21}
  2  2    -7.991907623644554e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.789781930228488e-01   # F_{11}
  1  2     6.270510145074779e-01   # F_{12}
  2  1    -6.270510145074779e-01   # F_{21}
  2  2     7.789781930228488e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.315134369114709e-01   # F_{11}
  1  2     6.818270247049230e-01   # F_{12}
  2  1    -6.818270247049230e-01   # F_{21}
  2  2     7.315134369114709e-01   # F_{22}
Block gauge Q= 8.174801624330303e+02  
     1     3.608815964072257e-01   # g'(Q)MSSM DRbar
     2     6.349327091322555e-01   # g(Q)MSSM DRbar
     3     1.066622207995157e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.174801624330303e+02  
  3  3     8.694650855924025e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.174801624330303e+02  
  3  3     1.344069868758567e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.174801624330303e+02  
  3  3     1.005436161942121e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.174801624330303e+02  # Higgs mixing parameters
     1     1.999999951267196e+03   # mu(Q)MSSM DRbar
     2     9.677420484468184e+00   # tan beta(Q)MSSM DRbar
     3     2.459243756264542e+02   # higgs vev(Q)MSSM DRbar
     4     3.383485961759696e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.174801624330303e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000236e+03   # M_1(Q)
     2     2.000000000000584e+03   # M_2(Q)
     3     5.650000000058642e+02   # M_3(Q)
    21    -3.165036345413153e+04   # mH1^2(Q)
    22    -3.920823071616018e+06   # mH2^2(Q)
    31     2.000000000000438e+03   # meL(Q)
    32     2.000000000000438e+03   # mmuL(Q)
    33     2.000000000000467e+03   # mtauL(Q)
    34     2.000000000000898e+03   # meR(Q)
    35     2.000000000000898e+03   # mmuR(Q)
    36     2.000000000000956e+03   # mtauR(Q)
    41     1.999999999961561e+03   # mqL1(Q)
    42     1.999999999961560e+03   # mqL2(Q)
    43     1.999999999925799e+03   # mqL3(Q)
    44     1.999999999960755e+03   # muR(Q)
    45     1.999999999960753e+03   # mcR(Q)
    46     2.999999992696898e+02   # mtR(Q)
    47     1.999999999960838e+03   # mdR(Q)
    48     1.999999999960837e+03   # msR(Q)
    49     1.999999999958473e+03   # mbR(Q)
Block au Q= 8.174801624330303e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.959376714334703e-07   # Ac(Q)MSSM DRbar
  3  3     2.873946722714416e-07   # At(Q)MSSM DRbar
Block ad Q= 8.174801624330303e+02  
  1  1     1.137416314885709e-07   # Ad(Q)MSSM DRbar
  2  2     1.137424442418781e-07   # As(Q)MSSM DRbar
  3  3     1.373548232567907e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.174801624330303e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.405798272511429e-09   # Amu(Q)MSSM DRbar
  3  3     2.392504432430648e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.12964783E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.72042671E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.23268507E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99404196E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.11769894E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.85335539E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99989867E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.12014891E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.79417621E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.33987958E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.09346012E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99485498E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.10978378E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.82128577E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99961136E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.12964704E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.71959195E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.23265962E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99404282E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.70281200E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.27591238E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.35444110E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.64550465E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.12014822E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.79411814E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.33963797E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.04773192E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99485574E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.10978333E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.82057989E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99961184E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.21574120E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.11404460E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50268983E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.44297889E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.54088017E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.39987555E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.17879885E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.82238818E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.19423407E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      8.77941787E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.54509410E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.44577844E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.63773982E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.97635991E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.04942579E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.73551189E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.50386688E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96298532E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.71465372E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33987629E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23133472E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76866528E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26830438E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999908E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63546074E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22532365E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77467635E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.34001529E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23086223E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76913777E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27213232E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67463326E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532362E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63559277E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22549706E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77450294E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60632615E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35948305E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64051695E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08321289E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25648832E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72937727E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.41344072E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67696519E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27436904E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72563096E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.22563951E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99966902E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99966902E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.30984104E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.30984104E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.67649363E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.60053917E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.60053917E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.81830619E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.23964804E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.23964804E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.23869010E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.74903440E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.74903440E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.74903440E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.74903440E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.56905631E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56905631E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56905631E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56905631E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99940820E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940820E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.46439682E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.46439682E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.23896751E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.50785431E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.50785431E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.50785431E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.50785431E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      3.78231421E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      3.78231421E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.95807787E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95807787E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.79721349E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.79721349E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.28925714E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.28925714E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.79694698E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.79694698E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.28899623E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.28899623E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.47806688E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.47806688E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.62889743E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.62889743E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      2.01756617E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.01756617E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      9.49421417E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.49421417E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.79475802E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.79475802E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.83783011E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.89493157E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.86763954E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.86763954E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.86763954E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.66468623E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.66468623E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.66468623E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27068294E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27068294E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.18934379E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.18934379E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.18934379E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.18934379E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.04359150E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.04359150E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.67315668E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.67315668E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.69662630E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.69662630E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.09317155E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.09317155E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.04750648E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.04750648E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.74201041E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.74201041E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.69208498E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.69208498E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.09231923E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.09231923E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.86171618E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.86171618E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.45346771E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.45346771E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.69098594E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.69098594E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87986654E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87986654E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.24406372E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.24406372E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.56437209E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.56437209E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88011313E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88011313E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.24431759E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.24431759E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.56437209E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.56437209E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.16932642E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.16932642E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81134460E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81134460E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.55913294E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.55913294E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.22137392E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94708916E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.58793180E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.58793180E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.15169581E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.74303374E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19743721E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16375800E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.29133726E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.37430359E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.37430359E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.37430359E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08538662E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08538662E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08538662E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.45994589E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.44495165E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.46049850E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.44363077E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.07850291E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62054885E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.51464713E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.74316697E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.65655942E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.74350889E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.65654618E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.83203309E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.43066399E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.95374163E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.10652054E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.50366531E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57149284E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09622116E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04450817E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40532851E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61674237E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.11796825E-02    2            21        21             # BR(h0         -> g          g         )
      6.02395767E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.17071403E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79998492E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79024455E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71905989E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35700965E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21678297E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93297730E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11243087E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.23979984E-05    2            21        21             # BR(H0         -> g          g         )
      1.00928653E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.93117900E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.88970995E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44622849E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.52417310E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68797223E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87696789E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55889407E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55474064E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18697339E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05517645E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14699815E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98681853E-04    2            21        21             # BR(A0         -> g          g         )
      1.67621886E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.01304901E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66087120E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93582202E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73432549E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08786764E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15624478E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.02398764E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.21574120E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.11404460E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50268983E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.44297889E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.54088017E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.652 <==
# gg production cross-section/pb: 0.080555
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.174032867125900e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041383358359853e+01   # MW
        25     1.094904386154109e+02   # h0
        35     2.000175093838968e+03   # H0
        36     1.999999125545781e+03   # A0
        37     2.001292348433394e+03   # H+
   1000021     7.661595386331811e+02   # ~g
   1000022     1.938857294566646e+03   # ~neutralino(1)
   1000023    -2.001149127390653e+03   # ~neutralino(2)
   1000024     1.948522091583004e+03   # ~chargino(1)
   1000025     2.012296366129899e+03   # ~neutralino(3)
   1000035     2.077479001925103e+03   # ~neutralino(4)
   1000037     2.070238199260923e+03   # ~chargino(2)
   1000001     2.018250330973183e+03   # ~d_L
   1000002     2.016866880513437e+03   # ~u_L
   1000003     2.018250330973183e+03   # ~s_L
   1000004     2.016866880513437e+03   # ~c_L
   1000005     2.003867195803396e+03   # ~b_1
   1000006     4.147063296794023e+02   # ~t_1
   1000011     2.000986476191209e+03   # ~e_L
   1000012     1.999114095512309e+03   # ~nue_L
   1000013     2.000986529858170e+03   # ~mu_L
   1000014     1.999114095512309e+03   # ~numu_L
   1000015     1.992838659615211e+03   # ~stau_1
   1000016     1.999146008816030e+03   # ~nu_tau_L
   2000001     2.017207467700026e+03   # ~d_R
   2000002     2.015913471988050e+03   # ~u_R
   2000003     2.017207467700026e+03   # ~s_R
   2000004     2.015913471988050e+03   # ~c_R
   2000005     2.026771804806318e+03   # ~b_2
   2000006     2.017942196395822e+03   # ~t_2
   2000011     2.002061258602653e+03   # ~e_R
   2000013     2.002061258602653e+03   # ~mu_R
   2000015     2.010259837500303e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034243685012184e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.607461260891207e-01   # N_{1,1}
  1  2    -5.556352625290493e-01   # N_{1,2}
  1  3     5.363979815099672e-01   # N_{1,3}
  1  4    -5.228851623234300e-01   # N_{1,4}
  2  1    -7.071901347719470e-03   # N_{2,1}
  2  2     1.228427270547226e-02   # N_{2,2}
  2  3     7.068683369905144e-01   # N_{2,3}
  2  4     7.072031101569692e-01   # N_{2,4}
  3  1     8.605067632730479e-01   # N_{3,1}
  3  2     5.080527372911527e-01   # N_{3,2}
  3  3    -2.667288982522037e-02   # N_{3,3}
  3  4     2.644018609392240e-02   # N_{3,4}
  4  1    -3.596391678952156e-01   # N_{4,1}
  4  2     6.580280904409315e-01   # N_{4,2}
  4  3     4.603291393564709e-01   # N_{4,3}
  4  4    -4.751376480196331e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.439648349843583e-01   # U_{1,1}
  1  2     7.650550903716464e-01   # U_{1,2}
  2  1    -7.650550903716464e-01   # U_{2,1}
  2  2    -6.439648349843583e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.625948647454822e-01   # V_{1,1}
  1  2     7.489780004866071e-01   # V_{1,2}
  2  1    -7.489780004866071e-01   # V_{2,1}
  2  2    -6.625948647454822e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.920988871315073e-03   # F_{11}
  1  2     9.999686284755640e-01   # F_{12}
  2  1     9.999686284755640e-01   # F_{21}
  2  2    -7.920988871315073e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.790878671058056e-01   # F_{11}
  1  2     6.269147432693911e-01   # F_{12}
  2  1    -6.269147432693911e-01   # F_{21}
  2  2     7.790878671058056e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.315382186855054e-01   # F_{11}
  1  2     6.818004360532763e-01   # F_{12}
  2  1    -6.818004360532763e-01   # F_{21}
  2  2     7.315382186855054e-01   # F_{22}
Block gauge Q= 8.174032867125900e+02  
     1     3.608785170289102e-01   # g'(Q)MSSM DRbar
     2     6.348903803425229e-01   # g(Q)MSSM DRbar
     3     1.064320740704300e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.174032867125900e+02  
  3  3     8.686869420687801e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.174032867125900e+02  
  3  3     1.338287401683980e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.174032867125900e+02  
  3  3     1.005526837585510e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.174032867125900e+02  # Higgs mixing parameters
     1     1.999999961268352e+03   # mu(Q)MSSM DRbar
     2     9.678076735570739e+00   # tan beta(Q)MSSM DRbar
     3     2.459202957536555e+02   # higgs vev(Q)MSSM DRbar
     4     3.383184110631344e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.174032867125900e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000285e+03   # M_1(Q)
     2     2.000000000000699e+03   # M_2(Q)
     3     6.520000000065744e+02   # M_3(Q)
    21    -3.139587746623930e+04   # mH1^2(Q)
    22    -3.920641785098261e+06   # mH2^2(Q)
    31     2.000000000000283e+03   # meL(Q)
    32     2.000000000000283e+03   # mmuL(Q)
    33     2.000000000000317e+03   # mtauL(Q)
    34     2.000000000001030e+03   # meR(Q)
    35     2.000000000001030e+03   # mmuR(Q)
    36     2.000000000001097e+03   # mtauR(Q)
    41     1.999999999948324e+03   # mqL1(Q)
    42     1.999999999948323e+03   # mqL2(Q)
    43     1.999999999903728e+03   # mqL3(Q)
    44     1.999999999947420e+03   # muR(Q)
    45     1.999999999947418e+03   # mcR(Q)
    46     2.999999990616424e+02   # mtR(Q)
    47     1.999999999947637e+03   # mdR(Q)
    48     1.999999999947637e+03   # msR(Q)
    49     1.999999999945248e+03   # mbR(Q)
Block au Q= 8.174032867125900e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.164034015295657e-07   # Ac(Q)MSSM DRbar
  3  3     3.249837956142385e-07   # At(Q)MSSM DRbar
Block ad Q= 8.174032867125900e+02  
  1  1     1.166045695805927e-07   # Ad(Q)MSSM DRbar
  2  2     1.166058372660686e-07   # As(Q)MSSM DRbar
  3  3     1.464361143631476e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.174032867125900e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.949818724065285e-09   # Amu(Q)MSSM DRbar
  3  3     2.938476403825136e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.47255808E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.94723826E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.37338117E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99367493E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.46042589E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.04735891E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99989284E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.46271256E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.02485564E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.42421139E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99454155E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.45216404E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.06128398E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99958860E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.47255728E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.94633857E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.37335375E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99367587E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.63685989E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.41341173E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.16863740E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.83130722E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.46271187E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.02479307E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.42395096E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99454237E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.45216359E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.06052307E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99958914E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.14959712E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.16072002E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.55762971E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.29804501E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.68521798E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.33417407E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.28775009E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.82076634E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.13904315E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      9.02145516E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.37525939E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.61536078E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.64996053E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.31803051E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.30240473E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.83449531E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.62259586E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96052105E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.05629692E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33947804E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23126757E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76873243E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26735859E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999907E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63481350E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22532272E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77467728E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33961706E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23079489E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76920511E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27118764E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67673573E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532149E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63494558E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22549621E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77450379E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60616249E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35950863E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64049137E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08286827E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25640789E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72942936E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.41627484E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67633179E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27439217E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72560783E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.36887951E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99956327E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99956327E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      4.36728198E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      4.36728198E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.08073235E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.31143667E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.31143667E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.80601964E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      2.23847248E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.23847248E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.23748003E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.74788480E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.74788480E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.74788480E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.74788480E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.56863536E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56863536E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56863536E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56863536E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99940259E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940259E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.52373007E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.52373007E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.22402710E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.51358733E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.51358733E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.51358733E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.51358733E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.72994170E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      4.72994170E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.96118443E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96118443E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.80818445E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.80818445E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.29965923E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.29965923E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.80791781E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.80791781E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.29939786E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.29939786E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.48093076E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.48093076E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.64108697E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.64108697E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.79598614E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.79598614E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      8.46573831E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.46573831E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      7.91463055E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      7.91463055E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.83270731E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.89973398E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.86684828E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.86684828E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.86684828E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.66435618E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.66435618E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.66435618E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27021368E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27021368E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.19033057E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.19033057E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.19033057E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.19033057E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.19988233E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.19988233E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.72801811E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.72801811E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.80264616E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.80264616E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.11519683E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.11519683E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.20390635E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.20390635E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.79823978E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.79823978E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.79808796E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.79808796E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.11434860E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.11434860E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.91915983E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.91915983E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.59350068E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.59350068E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68998458E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68998458E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87958586E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87958586E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.24668602E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.24668602E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.57019455E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.57019455E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87983269E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87983269E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.24694003E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.24694003E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.57019455E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.57019455E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17009449E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17009449E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81273846E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81273846E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.56494713E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.56494713E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.21190318E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95409457E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.23725401E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.23725401E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.15983514E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.73813233E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19793714E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16215947E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.29249788E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.37612253E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.37612253E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.37612253E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08357037E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08357037E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08357037E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.49111359E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.47669825E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.49168518E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.47537068E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.12363879E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61874839E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.54871145E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.74777647E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.66108073E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.74811865E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.66106754E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.83670815E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.43330877E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.95539313E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.19677603E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.50484262E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57127596E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09655221E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04406987E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40527232E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61659190E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.12138044E-02    2            21        21             # BR(h0         -> g          g         )
      6.02940211E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.19556517E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80026530E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79092897E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.71944766E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35856895E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21701384E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93394145E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11270358E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24047697E-05    2            21        21             # BR(H0         -> g          g         )
      1.00931263E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.91340696E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.85409784E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44694293E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.50885844E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68900202E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87708014E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55903292E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55499638E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18705868E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05533442E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14704283E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98693667E-04    2            21        21             # BR(A0         -> g          g         )
      1.67628491E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.00918796E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66189272E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93593774E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73466970E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08802863E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15629032E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.02008742E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.14959712E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.16072002E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.55762971E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.29804501E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.68521798E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.739 <==
# gg production cross-section/pb: 0.029786
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.173254609098641e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042660953509414e+01   # MW
        25     1.095042605363322e+02   # h0
        35     2.000175159042921e+03   # H0
        36     2.000000790693746e+03   # A0
        37     2.001295190174982e+03   # H+
   1000021     8.564168703848139e+02   # ~g
   1000022     1.938847090872352e+03   # ~neutralino(1)
   1000023    -2.001142305255695e+03   # ~neutralino(2)
   1000024     1.948511537504592e+03   # ~chargino(1)
   1000025     2.012298576477685e+03   # ~neutralino(3)
   1000035     2.077484524294960e+03   # ~neutralino(4)
   1000037     2.070244516734600e+03   # ~chargino(2)
   1000001     2.017703876210126e+03   # ~d_L
   1000002     2.016321741499827e+03   # ~u_L
   1000003     2.017703876210126e+03   # ~s_L
   1000004     2.016321741499827e+03   # ~c_L
   1000005     2.003379491613616e+03   # ~b_1
   1000006     4.166058139247946e+02   # ~t_1
   1000011     2.000984925951467e+03   # ~e_L
   1000012     1.999111996685594e+03   # ~nue_L
   1000013     2.000984979896472e+03   # ~mu_L
   1000014     1.999111996685594e+03   # ~numu_L
   1000015     1.992837075931651e+03   # ~stau_1
   1000016     1.999143926883769e+03   # ~nu_tau_L
   2000001     2.016662986233507e+03   # ~d_R
   2000002     2.015368956725241e+03   # ~u_R
   2000003     2.016662986233507e+03   # ~s_R
   2000004     2.015368956725241e+03   # ~c_R
   2000005     2.026175898201130e+03   # ~b_2
   2000006     2.017396734065906e+03   # ~t_2
   2000011     2.002060751235807e+03   # ~e_R
   2000013     2.002060751235807e+03   # ~mu_R
   2000015     2.010259401511767e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034167173153847e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.607034419827856e-01   # N_{1,1}
  1  2    -5.556389093251761e-01   # N_{1,2}
  1  3     5.364113118970116e-01   # N_{1,3}
  1  4    -5.228970585637547e-01   # N_{1,4}
  2  1    -7.072292816803626e-03   # N_{2,1}
  2  2     1.228623293721143e-02   # N_{2,2}
  2  3     7.068682838325397e-01   # N_{2,3}
  2  4     7.072031253226795e-01   # N_{2,4}
  3  1     8.605296368302982e-01   # N_{3,1}
  3  2     5.080149827685996e-01   # N_{3,2}
  3  3    -2.666344907785623e-02   # N_{3,3}
  3  4     2.643070000221648e-02   # N_{3,4}
  4  1    -3.596272427845252e-01   # N_{4,1}
  4  2     6.580541225512990e-01   # N_{4,2}
  4  3     4.603142342615957e-01   # N_{4,3}
  4  4    -4.751250611961030e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.439463339457934e-01   # U_{1,1}
  1  2     7.650706627480711e-01   # U_{1,2}
  2  1    -7.650706627480711e-01   # U_{2,1}
  2  2    -6.439463339457934e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.625796270347117e-01   # V_{1,1}
  1  2     7.489914804846196e-01   # V_{1,2}
  2  1    -7.489914804846196e-01   # V_{2,1}
  2  2    -6.625796270347117e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.817980575748076e-03   # F_{11}
  1  2     9.999694391228751e-01   # F_{12}
  2  1     9.999694391228751e-01   # F_{21}
  2  2    -7.817980575748076e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.791472103774454e-01   # F_{11}
  1  2     6.268409882586211e-01   # F_{12}
  2  1    -6.268409882586211e-01   # F_{21}
  2  2     7.791472103774454e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.315580562252214e-01   # F_{11}
  1  2     6.817791507313610e-01   # F_{12}
  2  1    -6.817791507313610e-01   # F_{21}
  2  2     7.315580562252214e-01   # F_{22}
Block gauge Q= 8.173254609098641e+02  
     1     3.608636151641473e-01   # g'(Q)MSSM DRbar
     2     6.349111156695060e-01   # g(Q)MSSM DRbar
     3     1.062302989747908e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.173254609098641e+02  
  3  3     8.677909129095377e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.173254609098641e+02  
  3  3     1.332902986110839e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.173254609098641e+02  
  3  3     1.005475937026681e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.173254609098641e+02  # Higgs mixing parameters
     1     1.999999941547313e+03   # mu(Q)MSSM DRbar
     2     9.678796260773037e+00   # tan beta(Q)MSSM DRbar
     3     2.459481695341965e+02   # higgs vev(Q)MSSM DRbar
     4     3.383040937863811e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.173254609098641e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000332e+03   # M_1(Q)
     2     2.000000000000809e+03   # M_2(Q)
     3     7.390000000072654e+02   # M_3(Q)
    21    -3.107997091806047e+04   # mH1^2(Q)
    22    -3.920472182255633e+06   # mH2^2(Q)
    31     2.000000000000116e+03   # meL(Q)
    32     2.000000000000117e+03   # mmuL(Q)
    33     2.000000000000155e+03   # mtauL(Q)
    34     2.000000000001175e+03   # meR(Q)
    35     2.000000000001175e+03   # mmuR(Q)
    36     2.000000000001253e+03   # mtauR(Q)
    41     1.999999999933583e+03   # mqL1(Q)
    42     1.999999999933583e+03   # mqL2(Q)
    43     1.999999999879266e+03   # mqL3(Q)
    44     1.999999999932567e+03   # muR(Q)
    45     1.999999999932565e+03   # mcR(Q)
    46     2.999999988315945e+02   # mtR(Q)
    47     1.999999999932932e+03   # mdR(Q)
    48     1.999999999932932e+03   # msR(Q)
    49     1.999999999930513e+03   # mbR(Q)
Block au Q= 8.173254609098641e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.364117072445284e-07   # Ac(Q)MSSM DRbar
  3  3     3.614758359505058e-07   # At(Q)MSSM DRbar
Block ad Q= 8.173254609098641e+02  
  1  1     1.196292378261049e-07   # Ad(Q)MSSM DRbar
  2  2     1.196308374710798e-07   # As(Q)MSSM DRbar
  3  3     1.554522069164060e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.173254609098641e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.468954630437237e-09   # Amu(Q)MSSM DRbar
  3  3     3.459455682018172e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.77233243E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.23896268E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.55368524E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99320335E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.76002928E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.12669625E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99988524E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.76215936E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.32181021E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.53240650E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99413785E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.75144120E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.36848581E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99955902E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.77233164E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.23798176E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.55365536E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99320437E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.56660042E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.58093171E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.95336279E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.04658037E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.76215866E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.32174200E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.53212248E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99413875E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.75144075E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.36765611E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99955961E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.07918552E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.21866934E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.61281649E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.12362778E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.85902539E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.26410502E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.42470014E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.82897979E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.09003225E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      9.25017281E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.17519259E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.81518558E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.65752055E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.61667481E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.62915639E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.94753271E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.77098648E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95754152E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.44132503E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.34019759E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23105695E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76894305E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26770344E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999905E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63572505E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22550144E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77449856E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.34033663E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23058443E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76941557E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27153283E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67686631E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532133E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63585714E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22567490E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77432510E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60664299E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35981937E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64018063E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08313270E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25629563E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72952656E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.41778052E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67724938E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27456154E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72543846E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.12101596E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99937879E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99937879E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      6.21209015E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      6.21209015E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.49462903E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.24619028E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.24619028E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.80598391E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.00095238E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.00095238E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.00095238E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.24353026E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.24353026E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.24249849E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.75213058E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.75213058E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.75213058E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.75213058E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.57356890E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57356890E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57356890E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57356890E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99939758E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99939758E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.57336888E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.57336888E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.20833493E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.53716711E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.53716711E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.53716711E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.53716711E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      5.76028509E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      5.76028509E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.96434953E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96434953E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.82414728E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.82414728E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.30812352E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.30812352E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.82387979E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.82387979E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.30786176E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.30786176E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.48421810E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.48421810E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.65404313E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.65404313E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.57016163E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.57016163E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      7.40776139E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.40776139E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.04231033E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.04231033E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.83348335E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.90765733E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.87425849E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.87425849E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.87425849E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.67776496E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.67776496E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.67776496E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27361551E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27361551E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.19141749E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.19141749E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.19141749E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.19141749E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.35767733E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.35767733E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.77555851E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.77555851E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.91338417E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.91338417E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.13415928E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.13415928E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.36180920E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.36180920E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.84713682E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.84713682E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.90880752E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.90880752E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.13331879E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.13331879E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      3.97714748E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      3.97714748E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.73346505E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.73346505E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68895723E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68895723E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88287102E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88287102E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.24605840E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.24605840E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.57512004E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.57512004E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88311795E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88311795E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.24631260E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.24631260E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.57512004E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.57512004E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17134591E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17134591E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81405731E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81405731E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.56986644E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.56986644E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.20911410E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96111368E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.88605078E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.88605078E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16478107E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.73906746E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19958531E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.16856453E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.29364660E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.39242080E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.39242080E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.39242080E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08795556E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08795556E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08795556E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.52290435E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.50908061E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.52349476E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.50774639E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.16826601E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61677256E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.58311612E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.75684590E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.67002159E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.75718827E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.67000832E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.84582100E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.43835567E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.95907606E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.26612015E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.50403571E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57114776E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09701669E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04380445E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40522013E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61644833E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.12338480E-02    2            21        21             # BR(h0         -> g          g         )
      6.03168048E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.20584587E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79792214E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79176820E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72001170E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.36048097E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21735004E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93512440E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11303817E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24156242E-05    2            21        21             # BR(H0         -> g          g         )
      1.00941073E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.89487217E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.81689508E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44792021E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.48857280E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68768142E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87719830E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55917908E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55526557E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18714855E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05550134E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14709004E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98705689E-04    2            21        21             # BR(A0         -> g          g         )
      1.67635276E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.00512108E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66058225E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93605952E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73503233E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08819885E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15633846E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.01597673E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.07918552E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.21866934E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.61281649E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.12362778E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.85902539E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.826 <==
# gg production cross-section/pb: 0.011633
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.172513916219813e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042419172823142e+01   # MW
        25     1.094923691721838e+02   # h0
        35     2.000173534031167e+03   # H0
        36     2.000000131892147e+03   # A0
        37     2.001295103681396e+03   # H+
   1000021     9.453941991427776e+02   # ~g
   1000022     1.938847255626846e+03   # ~neutralino(1)
   1000023    -2.001136833879879e+03   # ~neutralino(2)
   1000024     1.948510743843626e+03   # ~chargino(1)
   1000025     2.012300719119043e+03   # ~neutralino(3)
   1000035     2.077480199902963e+03   # ~neutralino(4)
   1000037     2.070241168746958e+03   # ~chargino(2)
   1000001     2.017182633464552e+03   # ~d_L
   1000002     2.015802594808799e+03   # ~u_L
   1000003     2.017182633464552e+03   # ~s_L
   1000004     2.015802594808799e+03   # ~c_L
   1000005     2.002914614715060e+03   # ~b_1
   1000006     4.172325679277644e+02   # ~t_1
   1000011     2.000983396582433e+03   # ~e_L
   1000012     1.999110474620184e+03   # ~nue_L
   1000013     2.000983450584249e+03   # ~mu_L
   1000014     1.999110474620184e+03   # ~numu_L
   1000015     1.992835427234691e+03   # ~stau_1
   1000016     1.999142435569216e+03   # ~nu_tau_L
   2000001     2.016143881405072e+03   # ~d_R
   2000002     2.014850135351504e+03   # ~u_R
   2000003     2.016143881405072e+03   # ~s_R
   2000004     2.014850135351504e+03   # ~c_R
   2000005     2.025607715817689e+03   # ~b_2
   2000006     2.016877741694477e+03   # ~t_2
   2000011     2.002060106981611e+03   # ~e_R
   2000013     2.002060106981611e+03   # ~mu_R
   2000015     2.010258957741028e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034100885227948e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.606752543162763e-01   # N_{1,1}
  1  2    -5.556345254888111e-01   # N_{1,2}
  1  3     5.364229012323346e-01   # N_{1,3}
  1  4    -5.229092713293561e-01   # N_{1,4}
  2  1    -7.071937177514918e-03   # N_{2,1}
  2  2     1.228614696623002e-02   # N_{2,2}
  2  3     7.068683009814274e-01   # N_{2,3}
  2  4     7.072031132319143e-01   # N_{2,4}
  3  1     8.605393539456070e-01   # N_{3,1}
  3  2     5.079995672616294e-01   # N_{3,2}
  3  3    -2.665345139295396e-02   # N_{3,3}
  3  4     2.642070214278890e-02   # N_{3,4}
  4  1    -3.596322690462079e-01   # N_{4,1}
  4  2     6.580697260469783e-01   # N_{4,2}
  4  3     4.603012813690168e-01   # N_{4,3}
  4  4    -4.751121942143477e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.439290175712300e-01   # U_{1,1}
  1  2     7.650852372969633e-01   # U_{1,2}
  2  1    -7.650852372969633e-01   # U_{2,1}
  2  2    -6.439290175712300e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.625624871061166e-01   # V_{1,1}
  1  2     7.490066426139070e-01   # V_{1,2}
  2  1    -7.490066426139070e-01   # V_{2,1}
  2  2    -6.625624871061166e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.687243848275063e-03   # F_{11}
  1  2     9.999704527044873e-01   # F_{12}
  2  1     9.999704527044873e-01   # F_{21}
  2  2    -7.687243848275063e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.791897664510956e-01   # F_{11}
  1  2     6.267880884779856e-01   # F_{12}
  2  1    -6.267880884779856e-01   # F_{21}
  2  2     7.791897664510956e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.315747881919727e-01   # F_{11}
  1  2     6.817611966677704e-01   # F_{12}
  2  1    -6.817611966677704e-01   # F_{21}
  2  2     7.315747881919727e-01   # F_{22}
Block gauge Q= 8.172513916219813e+02  
     1     3.608536486240412e-01   # g'(Q)MSSM DRbar
     2     6.349041416942638e-01   # g(Q)MSSM DRbar
     3     1.060503928130254e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.172513916219813e+02  
  3  3     8.670328455830310e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.172513916219813e+02  
  3  3     1.328233743288290e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.172513916219813e+02  
  3  3     1.005550303005270e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.172513916219813e+02  # Higgs mixing parameters
     1     1.999999962129129e+03   # mu(Q)MSSM DRbar
     2     9.679411836320062e+00   # tan beta(Q)MSSM DRbar
     3     2.459462410736032e+02   # higgs vev(Q)MSSM DRbar
     4     3.383233060264522e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.172513916219813e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000377e+03   # M_1(Q)
     2     2.000000000000916e+03   # M_2(Q)
     3     8.260000000079401e+02   # M_3(Q)
    21    -3.072287608399423e+04   # mH1^2(Q)
    22    -3.920370691663858e+06   # mH2^2(Q)
    31     1.999999999999938e+03   # meL(Q)
    32     1.999999999999938e+03   # mmuL(Q)
    33     1.999999999999983e+03   # mtauL(Q)
    34     2.000000000001333e+03   # meR(Q)
    35     2.000000000001333e+03   # mmuR(Q)
    36     2.000000000001423e+03   # mtauR(Q)
    41     1.999999999917375e+03   # mqL1(Q)
    42     1.999999999917374e+03   # mqL2(Q)
    43     1.999999999852453e+03   # mqL3(Q)
    44     1.999999999916233e+03   # muR(Q)
    45     1.999999999916231e+03   # mcR(Q)
    46     2.999999985798532e+02   # mtR(Q)
    47     1.999999999916759e+03   # mdR(Q)
    48     1.999999999916758e+03   # msR(Q)
    49     1.999999999914302e+03   # mbR(Q)
Block au Q= 8.172513916219813e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.560417850227065e-07   # Ac(Q)MSSM DRbar
  3  3     3.971931784761531e-07   # At(Q)MSSM DRbar
Block ad Q= 8.172513916219813e+02  
  1  1     1.227185613948437e-07   # Ad(Q)MSSM DRbar
  2  2     1.227205813372762e-07   # As(Q)MSSM DRbar
  3  3     1.643586503492549e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.172513916219813e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.970795287465185e-09   # Amu(Q)MSSM DRbar
  3  3     3.963119425839592e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.04034822E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.61165017E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.78336315E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99260138E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.02790420E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.22795100E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99987542E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.02989433E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.70145234E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.67027337E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99362164E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.01903062E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.76077354E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99952078E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.04034743E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.61056708E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.78333018E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99260250E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.49317835E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.77949449E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.70661568E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.29332568E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.02989363E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.70137705E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.66995970E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99362264E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.01903015E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.75985721E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99952145E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.00562771E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.28940735E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.67170318E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.91509256E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.06690100E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.19084300E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.58866163E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.85032301E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.04869740E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      9.48001047E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.94095886E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.04917328E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.66001754E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.88371341E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.04857504E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.08082813E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.95973573E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95385688E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.88903273E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.34004594E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23092599E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76907401E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26674915E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999904E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63538821E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22557055E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77442945E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.34018499E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23045342E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76954658E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.27057894E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67819944E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99531998E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63552032E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22574405E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77425595E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60655500E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.35992951E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.64007049E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08296596E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25626804E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.72953337E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.41985913E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67692051E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27464030E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72535970E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.38678216E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99911250E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99911250E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      8.87500511E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      8.87500511E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.93040398E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.50331180E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.50331180E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.80375384E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.00055522E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.00055522E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.00055522E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.24248568E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.24248568E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.24141596E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.75129695E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.75129695E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.75129695E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.75129695E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.57263356E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57263356E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57263356E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57263356E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99939240E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99939240E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.62823334E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.62823334E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.20113911E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.54516146E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.54516146E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.54516146E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.54516146E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      6.80996236E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      6.80996236E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.96755679E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96755679E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.83186832E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.83186832E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.31418666E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.31418666E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.83160056E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.83160056E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.31392468E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.31392468E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.48595427E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.48595427E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.66514921E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.66514921E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.34178517E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.34178517E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      6.34165715E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      6.34165715E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.16820301E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.16820301E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.83306128E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.91208094E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.87384024E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.87384024E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.87384024E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.67717277E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.67717277E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.67717277E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27340792E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27340792E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.19133797E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.19133797E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.19133797E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.19133797E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.50080099E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.50080099E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.82272643E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.82272643E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.01160673E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.01160673E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.15301208E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.15301208E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.50503343E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.50503343E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.89554755E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.89554755E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.00701735E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.00701735E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.15217779E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.15217779E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      4.02797965E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      4.02797965E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.86310576E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.86310576E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68826149E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68826149E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88251796E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88251796E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.24623690E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.24623690E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.57495199E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.57495199E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88276486E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88276486E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.24649105E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.24649105E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.57495199E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.57495199E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17132780E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17132780E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81387462E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81387462E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.56969327E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.56969327E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.20516708E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96791111E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.54589211E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.54589211E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.17052115E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.73876157E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19935277E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.17214477E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.29359019E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.39274609E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.39274609E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.39274609E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08573119E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08573119E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08573119E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.55170341E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.53849735E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.55231149E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.53715794E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.20946620E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61531974E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.61423271E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.75590634E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.66906043E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.75624865E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.66904714E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.84485807E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.43818572E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.95828814E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.34282666E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.50362320E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57116567E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09756539E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04382472E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40517694E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61632309E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.12293257E-02    2            21        21             # BR(h0         -> g          g         )
      6.03078746E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.19741640E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79690818E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79268345E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72075081E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.36256618E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21779043E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93641412E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11340297E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24313286E-05    2            21        21             # BR(H0         -> g          g         )
      1.00954918E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.87915738E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.78538409E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.44915676E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46435537E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68777108E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87730048E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55930549E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55549839E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18722621E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05564523E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14713074E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98716394E-04    2            21        21             # BR(A0         -> g          g         )
      1.67641269E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.00160578E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66067084E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93616488E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73534579E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08834554E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15637996E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.01242476E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.00562771E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.28940735E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.67170318E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.91509256E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.06690100E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.300.913 <==
# gg production cross-section/pb: 0.004736
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    3.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=8.171788651555338e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047206071184539e+01   # MW
        25     1.094492430906628e+02   # h0
        35     2.000171340137354e+03   # H0
        36     1.999999255402309e+03   # A0
        37     2.001294400292636e+03   # H+
   1000021     1.033183629839404e+03   # ~g
   1000022     1.938850754601725e+03   # ~neutralino(1)
   1000023    -2.001132214556635e+03   # ~neutralino(2)
   1000024     1.948514755448470e+03   # ~chargino(1)
   1000025     2.012302804360226e+03   # ~neutralino(3)
   1000035     2.077470250389487e+03   # ~neutralino(4)
   1000037     2.070229793590107e+03   # ~chargino(2)
   1000001     2.016697250069128e+03   # ~d_L
   1000002     2.015320400059235e+03   # ~u_L
   1000003     2.016697250069128e+03   # ~s_L
   1000004     2.015320400059235e+03   # ~c_L
   1000005     2.002485067524755e+03   # ~b_1
   1000006     4.164448706913684e+02   # ~t_1
   1000011     2.000981212972222e+03   # ~e_L
   1000012     1.999109129434073e+03   # ~nue_L
   1000013     2.000981266413484e+03   # ~mu_L
   1000014     1.999109129434073e+03   # ~numu_L
   1000015     1.992833478501899e+03   # ~stau_1
   1000016     1.999141129174013e+03   # ~nu_tau_L
   2000001     2.015661422451509e+03   # ~d_R
   2000002     2.014368080769912e+03   # ~u_R
   2000003     2.015661422451509e+03   # ~s_R
   2000004     2.014368080769912e+03   # ~c_R
   2000005     2.025078458708794e+03   # ~b_2
   2000006     2.016397802829088e+03   # ~t_2
   2000011     2.002059502947418e+03   # ~e_R
   2000013     2.002059502947418e+03   # ~mu_R
   2000015     2.010258223929735e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.034034514123148e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.606770007870353e-01   # N_{1,1}
  1  2    -5.556209134220588e-01   # N_{1,2}
  1  3     5.364287721524132e-01   # N_{1,3}
  1  4    -5.229165077508647e-01   # N_{1,4}
  2  1    -7.071997403204792e-03   # N_{2,1}
  2  2     1.228471153894396e-02   # N_{2,2}
  2  3     7.068683478673122e-01   # N_{2,3}
  2  4     7.072030907020065e-01   # N_{2,4}
  3  1     8.605115385263536e-01   # N_{3,1}
  3  2     5.080496172988955e-01   # N_{3,2}
  3  3    -2.662536158369198e-02   # N_{3,3}
  3  4     2.639258505700917e-02   # N_{3,4}
  4  1    -3.596970670147394e-01   # N_{4,1}
  4  2     6.580426071257753e-01   # N_{4,2}
  4  3     4.602959931510682e-01   # N_{4,3}
  4  4    -4.751058259768849e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.439234175011461e-01   # U_{1,1}
  1  2     7.650899505245411e-01   # U_{1,2}
  2  1    -7.650899505245411e-01   # U_{2,1}
  2  2    -6.439234175011461e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.625547917038431e-01   # V_{1,1}
  1  2     7.490134498059945e-01   # V_{1,2}
  2  1    -7.490134498059945e-01   # V_{2,1}
  2  2    -6.625547917038431e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.531705899634496e-03   # F_{11}
  1  2     9.999716363008709e-01   # F_{12}
  2  1     9.999716363008709e-01   # F_{21}
  2  2    -7.531705899634496e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.791978651177131e-01   # F_{11}
  1  2     6.267780205112479e-01   # F_{12}
  2  1    -6.267780205112479e-01   # F_{21}
  2  2     7.791978651177131e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     7.316040467981884e-01   # F_{11}
  1  2     6.817297989002052e-01   # F_{12}
  2  1    -6.817297989002052e-01   # F_{21}
  2  2     7.316040467981884e-01   # F_{22}
Block gauge Q= 8.171788651555338e+02  
     1     3.608584692190020e-01   # g'(Q)MSSM DRbar
     2     6.348160649733440e-01   # g(Q)MSSM DRbar
     3     1.058878823149945e+00   # g3(Q)MSSM DRbar
Block yu Q= 8.171788651555338e+02  
  3  3     8.662771765124149e-01   # Yt(Q)MSSM DRbar
Block yd Q= 8.171788651555338e+02  
  3  3     1.324032361319146e-01   # Yb(Q)MSSM DRbar
Block ye Q= 8.171788651555338e+02  
  3  3     1.005606585824601e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 8.171788651555338e+02  # Higgs mixing parameters
     1     1.999999941520811e+03   # mu(Q)MSSM DRbar
     2     9.680018950186554e+00   # tan beta(Q)MSSM DRbar
     3     2.459487221957029e+02   # higgs vev(Q)MSSM DRbar
     4     3.383838984448084e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 8.171788651555338e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000421e+03   # M_1(Q)
     2     2.000000000001020e+03   # M_2(Q)
     3     9.130000000086004e+02   # M_3(Q)
    21    -3.031376936510325e+04   # mH1^2(Q)
    22    -3.920346846081560e+06   # mH2^2(Q)
    31     1.999999999999747e+03   # meL(Q)
    32     1.999999999999747e+03   # mmuL(Q)
    33     1.999999999999798e+03   # mtauL(Q)
    34     2.000000000001504e+03   # meR(Q)
    35     2.000000000001505e+03   # mmuR(Q)
    36     2.000000000001607e+03   # mtauR(Q)
    41     1.999999999899733e+03   # mqL1(Q)
    42     1.999999999899732e+03   # mqL2(Q)
    43     1.999999999823367e+03   # mqL3(Q)
    44     1.999999999898453e+03   # muR(Q)
    45     1.999999999898450e+03   # mcR(Q)
    46     2.999999983072310e+02   # mtR(Q)
    47     1.999999999899151e+03   # mdR(Q)
    48     1.999999999899151e+03   # msR(Q)
    49     1.999999999896654e+03   # mbR(Q)
Block au Q= 8.171788651555338e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.752771711273646e-07   # Ac(Q)MSSM DRbar
  3  3     4.321143229705250e-07   # At(Q)MSSM DRbar
Block ad Q= 8.171788651555338e+02  
  1  1     1.258050393033283e-07   # Ad(Q)MSSM DRbar
  2  2     1.258073662245424e-07   # As(Q)MSSM DRbar
  3  3     1.731197093429322e-07   # Ab(Q)MSSM DRbar
Block ae Q= 8.171788651555338e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.457736973039360e-09   # Amu(Q)MSSM DRbar
  3  3     4.451830609494402e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.28812977E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.09232419E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.07887933E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.99182551E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.27559257E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.35857529E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99986261E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.27746471E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.19150737E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.84770779E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      9.99295526E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.26649245E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.26711518E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.99947099E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.28812898E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.09111133E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.07884245E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.99182677E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.41775242E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.01357396E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.42637676E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.57356243E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.27746399E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.19142310E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.84735649E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      9.99295640E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.26649195E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.26608861E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.99947179E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.30119269E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.37522992E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.73264529E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.66626089E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.31503742E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.11551081E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      3.78765867E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      1.88426745E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.01660048E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      9.69944810E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.66834541E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.32154736E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.65688750E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.13068068E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.59245036E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.24221575E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.19854781E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94925755E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.42359663E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.33945789E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
      8.23094227E-01    2      -1000024        12             # BR(~e_L-      -> ~chi_1-    nu_e      )
      1.76905773E-01    2       1000022        11             # BR(~e_L-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   2000011   5.26612895E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99999904E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
# 
#          PDG            Width
Decay   1000012   3.63461638E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.22546982E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.77453018E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.33959669E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.23047028E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.76952972E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   5.26995345E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.67245428E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99532571E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   1000014   3.63474824E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.22564303E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.77435697E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.60584506E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.36019864E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.63980136E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.08307313E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.25545439E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.73035084E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      1.41947720E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   1000016   3.67608350E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.27446186E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.72553814E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.63936309E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99874613E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99874613E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.25386829E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.25386829E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.41591953E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      9.15973756E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      9.15973756E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.82344982E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.00241525E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.00241525E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.00241525E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.24924655E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.24924655E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.24813470E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.75760601E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.75760601E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.75760601E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.75760601E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      2.57579576E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57579576E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57579576E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57579576E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99938906E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99938906E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.66044109E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.66044109E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   9.18757027E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      4.57994948E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      4.57994948E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      4.57994948E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      4.57994948E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      7.90200669E-06    2       1000005        -5             # BR(~chi_30    -> ~b_1       bbar      )
      7.90200669E-06    2      -1000005         5             # BR(~chi_30    -> ~b_1bar    b         )
      4.97058160E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97058160E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      5.85482810E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      5.85482810E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      4.31739702E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      4.31739702E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      5.85456005E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      5.85456005E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      4.31713493E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      4.31713493E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      1.48944743E-04    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.48944743E-04    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.67865560E-06    2       2000015       -15             # BR(~chi_30    -> ~tau_2-    tau+      )
      1.67865560E-06    2      -2000015        15             # BR(~chi_30    -> ~tau_2+    tau-      )
      1.12545173E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.12545173E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      5.31756178E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      5.31756178E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.30368320E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.30368320E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.84281304E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      4.91715086E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.88208717E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.88208717E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.88208717E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.68874707E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.68874707E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.68874707E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.27748879E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.27748879E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.18855826E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.18855826E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.18855826E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.18855826E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      8.63536411E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      8.63536411E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.85379616E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.85379616E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      6.10990768E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      6.10990768E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      1.16521537E-04    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      1.16521537E-04    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      8.63968704E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      8.63968704E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.92774845E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.92774845E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      6.10530247E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      6.10530247E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      1.16439228E-04    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      1.16439228E-04    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      4.07647016E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      4.07647016E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.98280900E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.98280900E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68816517E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68816517E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88721786E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88721786E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.24063566E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.24063566E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.57059180E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.57059180E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88746449E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88746449E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.24088974E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.24088974E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.57059180E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.57059180E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.17171565E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.17171565E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81265942E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81265942E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.56532960E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.56532960E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.21340179E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97422662E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.23014024E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.23014024E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.17004434E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.74864943E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.19758639E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.17978043E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.29061508E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.39530127E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.39530127E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.39530127E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.08780321E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.08780321E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.08780321E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.57924376E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.56667427E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.57986740E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.56532962E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.24620039E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61435864E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.64347551E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.75871630E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.67193204E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.75905813E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.67191889E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.84751839E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      4.44097630E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.95836858E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.37426867E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.49935169E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57136370E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.09831920E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04419787E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40514715E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61622700E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.11963289E-02    2            21        21             # BR(h0         -> g          g         )
      6.02358871E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.16027817E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79102239E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79369371E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72161561E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.36486786E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21830568E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93783765E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11380561E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.24501774E-05    2            21        21             # BR(H0         -> g          g         )
      1.00977852E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      4.86360278E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      9.75407597E-03    2            24       -24             # BR(H0         -> W+         W-        )
      5.45059940E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.43680515E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68325299E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87740249E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55943167E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.55573080E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18730372E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05578881E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14717135E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98727113E-04    2            21        21             # BR(A0         -> g          g         )
      1.67647264E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      9.98096939E-03    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65618462E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93627028E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.73565927E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08849213E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15642142E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.00887275E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.30119269E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.37522992E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.73264529E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.66626089E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.31503742E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.1000 <==
# gg production cross-section/pb: 0.001912
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.231950364921267e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047104340092852e+01   # MW
        25     1.102478662974104e+02   # h0
        35     2.000146535367575e+03   # H0
        36     1.999998938745891e+03   # A0
        37     2.001306323483216e+03   # H+
   1000021     1.124105049278012e+03   # ~g
   1000022     1.936718704296751e+03   # ~neutralino(1)
   1000023    -1.999113090520804e+03   # ~neutralino(2)
   1000024     1.947064352222306e+03   # ~chargino(1)
   1000025     2.008619213084434e+03   # ~neutralino(3)
   1000035     2.075530689413208e+03   # ~neutralino(4)
   1000037     2.068445619611258e+03   # ~chargino(2)
   1000001     2.020294693416206e+03   # ~d_L
   1000002     2.018923393373487e+03   # ~u_L
   1000003     2.020294693416206e+03   # ~s_L
   1000004     2.018923393373487e+03   # ~c_L
   1000005     2.005746917578497e+03   # ~b_1
   1000006     5.075111955159271e+02   # ~t_1
   1000011     2.003148519065711e+03   # ~e_L
   1000012     2.001278225212321e+03   # ~nue_L
   1000013     2.003148568756504e+03   # ~mu_L
   1000014     2.001278225212321e+03   # ~numu_L
   1000015     1.994211261736037e+03   # ~stau_1
   1000016     2.001283154032821e+03   # ~nu_tau_L
   2000001     2.017443360301792e+03   # ~d_R
   2000002     2.016612391242729e+03   # ~u_R
   2000003     2.017443360301792e+03   # ~s_R
   2000004     2.016612391242729e+03   # ~c_R
   2000005     2.027864854432949e+03   # ~b_2
   2000006     2.020749745767559e+03   # ~t_2
   2000011     2.002671543110366e+03   # ~e_R
   2000013     2.002671543110366e+03   # ~mu_R
   2000015     2.011588439993010e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.035820746774369e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731363568008407e-01   # N_{1,1}
  1  2    -5.484304633139675e-01   # N_{1,2}
  1  3     5.358673287551591e-01   # N_{1,3}
  1  4    -5.223403987012999e-01   # N_{1,4}
  2  1    -7.089212475041245e-03   # N_{2,1}
  2  2     1.229164476398584e-02   # N_{2,2}
  2  3     7.068676799769196e-01   # N_{2,3}
  2  4     7.072034654464916e-01   # N_{2,4}
  3  1     8.608451566285465e-01   # N_{3,1}
  3  2     5.054575786669299e-01   # N_{3,2}
  3  3    -4.167046974862085e-02   # N_{3,3}
  3  4     4.149487231293549e-02   # N_{3,4}
  4  1    -3.459257414663625e-01   # N_{4,1}
  4  2     6.660222057457147e-01   # N_{4,2}
  4  3     4.598346017078168e-01   # N_{4,3}
  4  4    -4.746598170445582e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411474256314481e-01   # U_{1,1}
  1  2     7.674177340967349e-01   # U_{1,2}
  2  1    -7.674177340967349e-01   # U_{2,1}
  2  2    -6.411474256314481e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597439279488265e-01   # V_{1,1}
  1  2     7.514904853254322e-01   # V_{1,2}
  2  1    -7.514904853254322e-01   # V_{2,1}
  2  2    -6.597439279488265e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.070240095884987e-03   # F_{11}
  1  2     9.999674350821605e-01   # F_{12}
  2  1     9.999674350821605e-01   # F_{21}
  2  2    -8.070240095884987e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.336941531434912e-01   # F_{11}
  1  2     6.794798669887543e-01   # F_{12}
  2  1    -6.794798669887543e-01   # F_{21}
  2  2     7.336941531434912e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.992801013402762e-01   # F_{11}
  1  2     7.148477739138124e-01   # F_{12}
  2  1     7.148477739138124e-01   # F_{21}
  2  2    -6.992801013402762e-01   # F_{22}
Block gauge Q= 9.231950364921267e+02  
     1     3.612408720070591e-01   # g'(Q)MSSM DRbar
     2     6.350393298181890e-01   # g(Q)MSSM DRbar
     3     1.054527404875392e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.231950364921267e+02  
  3  3     8.630433348718184e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.231950364921267e+02  
  3  3     1.313666158152926e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.231950364921267e+02  
  3  3     1.004485008626650e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.231950364921267e+02  # Higgs mixing parameters
     1     1.999999971894708e+03   # mu(Q)MSSM DRbar
     2     9.664320393540828e+00   # tan beta(Q)MSSM DRbar
     3     2.456546741875618e+02   # higgs vev(Q)MSSM DRbar
     4     3.459563477536782e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.231950364921267e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000637e+03   # M_1(Q)
     2     2.000000000001536e+03   # M_2(Q)
     3     1.000000000012587e+03   # M_3(Q)
    21    -3.724659721458329e+04   # mH1^2(Q)
    22    -3.919632196406262e+06   # mH2^2(Q)
    31     1.999999999999367e+03   # meL(Q)
    32     1.999999999999368e+03   # mmuL(Q)
    33     1.999999999999447e+03   # mtauL(Q)
    34     2.000000000002321e+03   # meR(Q)
    35     2.000000000002321e+03   # mmuR(Q)
    36     2.000000000002480e+03   # mtauR(Q)
    41     1.999999999836712e+03   # mqL1(Q)
    42     1.999999999836710e+03   # mqL2(Q)
    43     1.999999999714154e+03   # mqL3(Q)
    44     1.999999999834760e+03   # muR(Q)
    45     1.999999999834756e+03   # mcR(Q)
    46     3.999999979489005e+02   # mtR(Q)
    47     1.999999999835973e+03   # mdR(Q)
    48     1.999999999835973e+03   # msR(Q)
    49     1.999999999832483e+03   # mbR(Q)
Block au Q= 9.231950364921267e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.029161842200214e-07   # Ac(Q)MSSM DRbar
  3  3     6.383371256949192e-07   # At(Q)MSSM DRbar
Block ad Q= 9.231950364921267e+02  
  1  1     1.771000846515238e-07   # Ad(Q)MSSM DRbar
  2  2     1.771038218858450e-07   # As(Q)MSSM DRbar
  3  3     2.492073013632798e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.231950364921267e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.723670660486852e-09   # Amu(Q)MSSM DRbar
  3  3     6.717684081873745e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.52042128E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.60551698E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.96051821E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      2.54596499E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98940838E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.49375074E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.82942110E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.20534776E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99980500E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.50955477E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.75707959E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.32888864E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      7.23520712E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99084161E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.48795830E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.18118971E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.96289645E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99924224E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.52042049E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.60414999E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.96047707E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      2.54463867E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98940980E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.34028760E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.49859224E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.09885431E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.90106576E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.50955410E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.75698471E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.32850446E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      7.16143987E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99084282E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.48795786E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.17993657E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.89555417E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99924304E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.07528211E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.54325553E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.70018913E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.98181451E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.99963868E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.84353659E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.20648360E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.14090675E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.94579666E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.39595413E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.63714142E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.34821752E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.01919137E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.36861230E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.43026697E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.77236379E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.45878696E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93928282E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.75401776E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61039556E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12591524E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998905E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08437362E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.13977071E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20813128E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79186615E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61055712E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33200340E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66798834E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13007237E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35294322E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99562148E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.55800239E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.13993052E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20831626E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79168118E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74649471E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16936796E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83063204E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29641754E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49861060E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.46016276E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.37551748E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.74714657E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18563275E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25993518E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74006227E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.59311410E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99790091E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99790091E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      2.09908687E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      2.09908687E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.83740188E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.20265428E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.20265428E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.55907697E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.06035779E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.06035779E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.06035741E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.37571990E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.37571990E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.37491999E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.85605960E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.85605960E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.55225221E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.55225221E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.55225221E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.55225221E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99936401E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99936401E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.80325002E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.80325002E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.69736979E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.93164042E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.93164042E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.93164042E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.93164042E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97590633E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97590633E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.44364187E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.44364187E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.54493179E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.54493179E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.44337944E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.44337944E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.54465633E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.54465633E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.25672492E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.25672492E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.48511176E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      8.48511176E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.99720338E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      3.99720338E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.39932889E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.39932889E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.71313178E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.15820509E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.03493249E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.03493249E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.03493249E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.99054477E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.99054477E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.99054477E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.34522848E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.34522848E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.26095446E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.26095446E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.26095446E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.26095446E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.61595633E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.61595633E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.45307836E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.45307836E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.51830422E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.51830422E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.87353200E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.87353200E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.61936716E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.61936716E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.52142991E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.52142991E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.51349798E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.51349798E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.86531408E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.86531408E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.91986431E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.91986431E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.59354135E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.59354135E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68016878E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68016878E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89426990E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89426990E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.12474962E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.12474962E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.20854150E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.20854150E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89449513E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89449513E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12499838E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12499838E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.20854150E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.20854150E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11656402E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11656402E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75547521E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75547521E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.20773230E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.20773230E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.08278735E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.98037830E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      9.21370824E-04    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      9.21370824E-04    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19371166E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.60810892E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.23592862E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.62669464E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.33318815E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.91650241E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.91650241E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.91650241E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.79250567E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.79250567E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.79250567E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.36730533E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.34848715E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.36776779E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.34712446E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.05519832E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61996028E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.36143729E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.30978389E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.19740307E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.31008899E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.19739080E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.39483685E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.86815604E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.05971464E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.59351225E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52575579E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56823467E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.08057623E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03848475E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40619488E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61940488E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17565835E-02    2            21        21             # BR(h0         -> g          g         )
      6.11822091E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.78313496E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80013985E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78692693E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72553121E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34945111E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22063705E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92829410E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11110624E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.26223353E-05    2            21        21             # BR(H0         -> g          g         )
      1.01249106E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.32706814E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.06835706E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45224127E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.45548527E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68694083E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87459666E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55596078E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54933813E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18517081E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05183383E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14605269E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98435863E-04    2            21        21             # BR(A0         -> g          g         )
      1.67483806E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.09463657E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65990535E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93337509E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72704718E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08446358E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15528195E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.10645762E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.07528211E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.54325553E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.70018913E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.98181451E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.99963868E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.130 <==
# gg production cross-section/pb: 991.588697
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.234115855757381e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041844644336396e+01   # MW
        25     1.098659852469304e+02   # h0
        35     2.000160565749926e+03   # H0
        36     1.999999491863329e+03   # A0
        37     2.001303641883966e+03   # H+
   1000021     1.835726842951657e+02   # ~g
   1000022     1.936711611667199e+03   # ~neutralino(1)
   1000023    -1.999118839169691e+03   # ~neutralino(2)
   1000024     1.947060017373824e+03   # ~chargino(1)
   1000025     2.008616384894232e+03   # ~neutralino(3)
   1000035     2.075546073700306e+03   # ~neutralino(4)
   1000037     2.068459826429030e+03   # ~chargino(2)
   1000001     2.023216832131943e+03   # ~d_L
   1000002     2.021828861049188e+03   # ~u_L
   1000003     2.023216832131943e+03   # ~s_L
   1000004     2.021828861049188e+03   # ~c_L
   1000005     2.008070911797536e+03   # ~b_1
   1000006     4.686793173859937e+02   # ~t_1
   1000011     2.003154746617376e+03   # ~e_L
   1000012     2.001283843451482e+03   # ~nue_L
   1000013     2.003154796452941e+03   # ~mu_L
   1000014     2.001283843451482e+03   # ~numu_L
   1000015     1.994218625921280e+03   # ~stau_1
   1000016     2.001288813781066e+03   # ~nu_tau_L
   2000001     2.020356547886011e+03   # ~d_R
   2000002     2.019522666112353e+03   # ~u_R
   2000003     2.020356547886011e+03   # ~s_R
   2000004     2.019522666112353e+03   # ~c_R
   2000005     2.031358906690137e+03   # ~b_2
   2000006     2.023659281752622e+03   # ~t_2
   2000011     2.002672367315281e+03   # ~e_R
   2000013     2.002672367315281e+03   # ~mu_R
   2000015     2.011588322509952e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036377637161479e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.732046876489049e-01   # N_{1,1}
  1  2    -5.484041566229261e-01   # N_{1,2}
  1  3     5.358572808518136e-01   # N_{1,3}
  1  4    -5.223295096715109e-01   # N_{1,4}
  2  1    -7.089948730398764e-03   # N_{2,1}
  2  2     1.229182560208028e-02   # N_{2,2}
  2  3     7.068676150273001e-01   # N_{2,3}
  2  4     7.072035198413429e-01   # N_{2,4}
  3  1     8.608266429545338e-01   # N_{3,1}
  3  2     5.054808095189937e-01   # N_{3,2}
  3  3    -4.172080476408047e-02   # N_{3,3}
  3  4     4.154535398197641e-02   # N_{3,4}
  4  1    -3.458980840124889e-01   # N_{4,1}
  4  2     6.660262331395723e-01   # N_{4,2}
  4  3     4.598418465446079e-01   # N_{4,3}
  4  4    -4.746673028689107e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411452743312401e-01   # U_{1,1}
  1  2     7.674195314185839e-01   # U_{1,2}
  2  1    -7.674195314185839e-01   # U_{2,1}
  2  2    -6.411452743312401e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597415970596990e-01   # V_{1,1}
  1  2     7.514925316389496e-01   # V_{1,2}
  2  1    -7.514925316389496e-01   # V_{2,1}
  2  2    -6.597415970596990e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.731055507664603e-03   # F_{11}
  1  2     9.999701149438104e-01   # F_{12}
  2  1     9.999701149438104e-01   # F_{21}
  2  2    -7.731055507664603e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.333007672388026e-01   # F_{11}
  1  2     6.799043938429753e-01   # F_{12}
  2  1    -6.799043938429753e-01   # F_{21}
  2  2     7.333007672388026e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.991648783846439e-01   # F_{11}
  1  2     7.149604694200834e-01   # F_{12}
  2  1     7.149604694200834e-01   # F_{21}
  2  2    -6.991648783846439e-01   # F_{22}
Block gauge Q= 9.234115855757381e+02  
     1     3.613048353821380e-01   # g'(Q)MSSM DRbar
     2     6.351741936949418e-01   # g(Q)MSSM DRbar
     3     1.087252544057641e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.234115855757381e+02  
  3  3     8.663489664627277e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.234115855757381e+02  
  3  3     1.373895668457624e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.234115855757381e+02  
  3  3     1.004182097379931e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.234115855757381e+02  # Higgs mixing parameters
     1     1.999999970455621e+03   # mu(Q)MSSM DRbar
     2     9.659980612671479e+00   # tan beta(Q)MSSM DRbar
     3     2.456207958444779e+02   # higgs vev(Q)MSSM DRbar
     4     3.463989307301732e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.234115855757381e+02 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999909e+03   # M_1(Q)
     2     1.999999999999861e+03   # M_2(Q)
     3     1.300000000025184e+02   # M_3(Q)
    21    -3.901438307344207e+04   # mH1^2(Q)
    22    -3.920732082171487e+06   # mH2^2(Q)
    31     2.000000000001514e+03   # meL(Q)
    32     2.000000000001514e+03   # mmuL(Q)
    33     2.000000000001530e+03   # mtauL(Q)
    34     2.000000000000637e+03   # meR(Q)
    35     2.000000000000637e+03   # mmuR(Q)
    36     2.000000000000670e+03   # mtauR(Q)
    41     2.000000000004772e+03   # mqL1(Q)
    42     2.000000000004771e+03   # mqL2(Q)
    43     1.999999999995037e+03   # mqL3(Q)
    44     2.000000000003961e+03   # muR(Q)
    45     2.000000000003960e+03   # mcR(Q)
    46     3.999999999380091e+02   # mtR(Q)
    47     2.000000000003402e+03   # mdR(Q)
    48     2.000000000003401e+03   # msR(Q)
    49     1.999999999999950e+03   # mbR(Q)
Block au Q= 9.234115855757381e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.169643499939693e-07   # Ac(Q)MSSM DRbar
  3  3     1.038472109558782e-07   # At(Q)MSSM DRbar
Block ad Q= 9.234115855757381e+02  
  1  1     1.455708417058311e-07   # Ad(Q)MSSM DRbar
  2  2     1.455686699056936e-07   # As(Q)MSSM DRbar
  3  3     1.273206099742853e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.234115855757381e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -1.407320889057235e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14003162E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.44951238E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.04867713E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.92297274E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99448250E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13791891E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.45938502E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.02740480E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99989513E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.13922248E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.52786123E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.20392221E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.73816944E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99521079E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13751717E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.71301093E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.55049354E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99959319E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14003154E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.44885118E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.04865710E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.92233142E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99448319E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.93000745E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.57712869E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.89586832E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10406986E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.13922241E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.52781522E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.20373664E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.70262003E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99521138E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13751713E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.71240687E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.51819205E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99959357E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.49744498E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.97882863E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.78667959E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.55930131E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.42991205E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.57285597E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.18196762E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.49752506E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.64734648E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      8.32693382E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.26801778E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.72318564E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.33184999E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.40339662E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.59660338E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12565578E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.82531232E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.25618921E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.18571097E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97132815E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.27532872E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61119056E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12960331E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998909E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08095053E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14135284E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20797627E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79202117E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61135242E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33247823E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66751350E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13376685E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35682942E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561766E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.55147618E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14151300E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20816158E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79183585E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74758760E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16838926E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83161074E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29657138E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49986116E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45884690E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.37576186E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.75343239E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18731993E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25987516E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74012229E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.44147113E-08   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.41276272E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.27931012E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.27931012E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.65569229E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.03662218E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.03662218E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.03662180E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.31967279E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.31967279E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.31897396E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.81100594E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.81100594E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.49617222E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.49617222E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.49617222E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.49617222E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99940851E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940851E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.36682923E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.36682923E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.93702005E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.79233313E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.79233313E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.79233313E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.79233313E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95085689E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95085689E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.39783723E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.39783723E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.50356282E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.50356282E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.39758222E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.39758222E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.50329446E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.50329446E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.02049147E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.02049147E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.64174304E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.64174304E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.24136251E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.24136251E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.16919279E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.16919279E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.75385425E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.08918354E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.97045882E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.97045882E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.97045882E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.86861264E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.86861264E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.86861264E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.31616490E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.31616490E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.24067454E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.24067454E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.24067454E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.24067454E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.71623940E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.71623940E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.18685280E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.18685280E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.87735823E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.87735823E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.81755136E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.81755136E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.71908320E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.71908320E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.24725993E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.24725993E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.87273627E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.87273627E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.80911797E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.80911797E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.66909599E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.66909599E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.69768862E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.69768862E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68925313E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68925313E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.85410784E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.85410784E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.10981769E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.10981769E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.09790056E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.09790056E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.85432921E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.85432921E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.11006196E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.11006196E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.09790056E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.09790056E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.09565899E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.09565899E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.72400424E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.72400424E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.09709920E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.09709920E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.15541827E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92450721E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.71762940E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.71762940E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.13966356E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.64629175E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.21536381E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61777713E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.31196272E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.76936682E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.76936682E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.76936682E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.72246694E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.72246694E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.72246694E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.19100222E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.16963231E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.19136991E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.16832842E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.79834971E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.63412916E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.17326577E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.15442330E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.04404862E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.15472326E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.04403654E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.23803568E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.79317503E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.98633961E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      7.96712197E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52256856E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.57072515E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07897748E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04346022E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40664696E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62057743E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.13524205E-02    2            21        21             # BR(h0         -> g          g         )
      6.05994523E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.47173079E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80685496E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78563653E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72784019E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34651119E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22201479E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92647831E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11059265E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27020466E-05    2            21        21             # BR(H0         -> g          g         )
      1.01357124E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.47736557E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.09851349E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45461772E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.43105580E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69292714E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87369293E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55484284E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54727913E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18448385E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05056013E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14569243E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98341958E-04    2            21        21             # BR(A0         -> g          g         )
      1.67431119E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.12573031E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66585481E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93244299E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72427380E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08316510E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15491468E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.13788645E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.49744498E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.97882863E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.78667959E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.55930131E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.42991205E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.217 <==
# gg production cross-section/pb: 75.059094
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.234961498270931e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041706328073089e+01   # MW
        25     1.100079073795160e+02   # h0
        35     2.000157941138071e+03   # H0
        36     1.999998914203073e+03   # A0
        37     2.001302234767891e+03   # H+
   1000021     2.902383365898742e+02   # ~g
   1000022     1.936710995914363e+03   # ~neutralino(1)
   1000023    -1.999111510865952e+03   # ~neutralino(2)
   1000024     1.947059303051966e+03   # ~chargino(1)
   1000025     2.008613213508488e+03   # ~neutralino(3)
   1000035     2.075537200273355e+03   # ~neutralino(4)
   1000037     2.068450097424728e+03   # ~chargino(2)
   1000001     2.022769334726968e+03   # ~d_L
   1000002     2.021382346402528e+03   # ~u_L
   1000003     2.022769334726968e+03   # ~s_L
   1000004     2.021382346402528e+03   # ~c_L
   1000005     2.007677251591688e+03   # ~b_1
   1000006     4.726672658378797e+02   # ~t_1
   1000011     2.003156014479963e+03   # ~e_L
   1000012     2.001285562466355e+03   # ~nue_L
   1000013     2.003156064349785e+03   # ~mu_L
   1000014     2.001285562466355e+03   # ~numu_L
   1000015     1.994219828165932e+03   # ~stau_1
   1000016     2.001290480374540e+03   # ~nu_tau_L
   2000001     2.019907602778366e+03   # ~d_R
   2000002     2.019073937060859e+03   # ~u_R
   2000003     2.019907602778366e+03   # ~s_R
   2000004     2.019073937060859e+03   # ~c_R
   2000005     2.030839712367942e+03   # ~b_2
   2000006     2.023215582894220e+03   # ~t_2
   2000011     2.002673077152381e+03   # ~e_R
   2000013     2.002673077152381e+03   # ~mu_R
   2000015     2.011588946869837e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036391470448567e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.732114148168891e-01   # N_{1,1}
  1  2    -5.483770425947906e-01   # N_{1,2}
  1  3     5.358682491754388e-01   # N_{1,3}
  1  4    -5.223419172639860e-01   # N_{1,4}
  2  1    -7.089584201245969e-03   # N_{2,1}
  2  2     1.229075754080615e-02   # N_{2,2}
  2  3     7.068676394261681e-01   # N_{2,3}
  2  4     7.072035176715423e-01   # N_{2,4}
  3  1     8.608241553530778e-01   # N_{3,1}
  3  2     5.054824458828953e-01   # N_{3,2}
  3  3    -4.173645540898439e-02   # N_{3,3}
  3  4     4.156126507698902e-02   # N_{3,4}
  4  1    -3.458970239925307e-01   # N_{4,1}
  4  2     6.660473356588931e-01   # N_{4,2}
  4  3     4.598276069872494e-01   # N_{4,3}
  4  4    -4.746522593511801e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411161845035954e-01   # U_{1,1}
  1  2     7.674438337543353e-01   # U_{1,2}
  2  1    -7.674438337543353e-01   # U_{2,1}
  2  2    -6.411161845035954e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597114228159248e-01   # V_{1,1}
  1  2     7.515190207880225e-01   # V_{1,2}
  2  1    -7.515190207880225e-01   # V_{2,1}
  2  2    -6.597114228159248e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.435869815928681e-03   # F_{11}
  1  2     9.999644174171642e-01   # F_{12}
  2  1     9.999644174171642e-01   # F_{21}
  2  2    -8.435869815928681e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.335746150470165e-01   # F_{11}
  1  2     6.796089200110763e-01   # F_{12}
  2  1    -6.796089200110763e-01   # F_{21}
  2  2     7.335746150470165e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.991517568887252e-01   # F_{11}
  1  2     7.149733007878049e-01   # F_{12}
  2  1     7.149733007878049e-01   # F_{21}
  2  2    -6.991517568887252e-01   # F_{22}
Block gauge Q= 9.234961498270931e+02  
     1     3.612975772051070e-01   # g'(Q)MSSM DRbar
     2     6.351694056298667e-01   # g(Q)MSSM DRbar
     3     1.078867545294944e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.234961498270931e+02  
  3  3     8.676496852811059e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.234961498270931e+02  
  3  3     1.366254137859928e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.234961498270931e+02  
  3  3     1.004224674359340e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.234961498270931e+02  # Higgs mixing parameters
     1     1.999999984438771e+03   # mu(Q)MSSM DRbar
     2     9.659611574574837e+00   # tan beta(Q)MSSM DRbar
     3     2.456017897001790e+02   # higgs vev(Q)MSSM DRbar
     4     3.462627813640228e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.234961498270931e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000012e+03   # M_1(Q)
     2     2.000000000000085e+03   # M_2(Q)
     3     2.170000000037311e+02   # M_3(Q)
    21    -3.898804086803948e+04   # mH1^2(Q)
    22    -3.920718400557089e+06   # mH2^2(Q)
    31     2.000000000001323e+03   # meL(Q)
    32     2.000000000001323e+03   # mmuL(Q)
    33     2.000000000001342e+03   # mtauL(Q)
    34     2.000000000000711e+03   # meR(Q)
    35     2.000000000000711e+03   # mmuR(Q)
    36     2.000000000000750e+03   # mtauR(Q)
    41     1.999999999997923e+03   # mqL1(Q)
    42     1.999999999997922e+03   # mqL2(Q)
    43     1.999999999983450e+03   # mqL3(Q)
    44     1.999999999997130e+03   # muR(Q)
    45     1.999999999997129e+03   # mcR(Q)
    46     3.999999998546440e+02   # mtR(Q)
    47     1.999999999996678e+03   # mdR(Q)
    48     1.999999999996676e+03   # msR(Q)
    49     1.999999999993392e+03   # mbR(Q)
Block au Q= 9.234961498270931e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.484556673729874e-07   # Ac(Q)MSSM DRbar
  3  3     1.676572407522701e-07   # At(Q)MSSM DRbar
Block ad Q= 9.234961498270931e+02  
  1  1     1.442663921749318e-07   # Ad(Q)MSSM DRbar
  2  2     1.442650304208032e-07   # As(Q)MSSM DRbar
  3  3     1.379495433801731e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.234961498270931e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -2.448243708889746e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11159171E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.49758429E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.08016944E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.85476578E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99440362E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10944196E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.60299966E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99989421E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11076271E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.57646011E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.22225186E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.49916415E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99514625E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10902721E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.76907186E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.35154953E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99958957E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11159164E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.49690608E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.08014890E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.85410787E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99440433E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90134927E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.60331430E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.83496278E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16497549E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11076265E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.57641292E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.22206152E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.46268709E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99514685E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10902717E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.76845212E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.31839676E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99958996E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.46897426E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00663561E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.18444657E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.51279211E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.47435486E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.54467887E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.20670315E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.46023423E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.56588403E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.00489875E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.21527837E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.77420171E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.18072711E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.37650259E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      8.62349741E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09730025E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.87236446E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.52869053E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.21524532E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96816620E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.22079406E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61108924E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.13006450E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998904E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08564824E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14136087E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20794646E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79205095E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61125113E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33262075E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66737095E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13422866E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35714574E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561722E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56295222E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14152107E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20813183E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79186558E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74761030E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16827011E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83172989E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29651924E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49986094E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45872124E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.37922184E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.76255994E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18733293E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25985870E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74013873E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.17207438E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.28152631E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.36142296E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.36142296E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.64245116E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.03827254E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.03827254E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.03827217E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.32327546E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.32327546E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.32256173E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.81380843E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.81380843E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.49999099E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.49999099E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.49999099E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.49999099E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99940505E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940505E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.40189604E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.40189604E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.91578807E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.80159900E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.80159900E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.80159900E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.80159900E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95134571E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95134571E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.39883016E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.39883016E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.50522415E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.50522415E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.39857454E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.39857454E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.50495516E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.50495516E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.03426042E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.03426042E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.60264217E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.60264217E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.22316665E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.22316665E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.24956793E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.24956793E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.74636272E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.09546363E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.97737891E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.97737891E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.97737891E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.88242236E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.88242236E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.88242236E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.31921774E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.31921774E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.24352123E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.24352123E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.24352123E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.24352123E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.84617375E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.84617375E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.22754484E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.22754484E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.96931233E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.96931233E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.97935520E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.97935520E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.84909922E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.84909922E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.28910597E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.28910597E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.96466401E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.96466401E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.97094202E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.97094202E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.71166787E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.71166787E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.82156634E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.82156634E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68796386E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68796386E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.85849457E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.85849457E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.11259360E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.11259360E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.11261172E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.11261172E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.85871644E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.85871644E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.11283842E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.11283842E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.11261172E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.11261172E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.09835518E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.09835518E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.72809891E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.72809891E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.11181678E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.11181678E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.15076901E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92599861E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.64285786E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.64285786E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.14369318E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.63866442E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.21812750E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.60584980E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.31524062E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.78813177E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.78813177E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.78813177E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.73031989E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.73031989E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.73031989E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.21661555E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.19550548E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.21699693E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.19419281E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.83593889E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.63208817E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.20225818E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.17488242E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.06420397E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.17518304E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.06419184E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.25869139E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.80272455E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      3.99627318E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.03015558E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52603250E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56995373E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07799706E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04195923E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40662711E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62056023E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.14810559E-02    2            21        21             # BR(h0         -> g          g         )
      6.08002336E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.58614338E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81181291E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78210493E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72321418E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33846514E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21925714E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92149978E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10918449E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25877032E-05    2            21        21             # BR(H0         -> g          g         )
      1.01232585E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.47422143E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.09788329E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44774743E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.55428491E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69308117E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87367118E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55481593E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54722957E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18446729E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05052934E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14568372E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98339785E-04    2            21        21             # BR(A0         -> g          g         )
      1.67429886E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.12647929E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66600655E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93242064E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72420713E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08313364E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15490578E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.13864272E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.46897426E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00663561E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.18444657E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.51279211E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.47435486E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.304 <==
# gg production cross-section/pb: 11.606463
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.235094953880026e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041659279371397e+01   # MW
        25     1.100923934011329e+02   # h0
        35     2.000155879801130e+03   # H0
        36     1.999998915355564e+03   # A0
        37     2.001302315865026e+03   # H+
   1000021     3.919739605885043e+02   # ~g
   1000022     1.936709877277154e+03   # ~neutralino(1)
   1000023    -1.999108159701583e+03   # ~neutralino(2)
   1000024     1.947058071213515e+03   # ~chargino(1)
   1000025     2.008612291975458e+03   # ~neutralino(3)
   1000035     2.075533985994575e+03   # ~neutralino(4)
   1000037     2.068446544443289e+03   # ~chargino(2)
   1000001     2.022377117757102e+03   # ~d_L
   1000002     2.020990905271507e+03   # ~u_L
   1000003     2.022377117757102e+03   # ~s_L
   1000004     2.020990905271507e+03   # ~c_L
   1000005     2.007349642151086e+03   # ~b_1
   1000006     4.802965329714518e+02   # ~t_1
   1000011     2.003156004037798e+03   # ~e_L
   1000012     2.001285643451344e+03   # ~nue_L
   1000013     2.003156053920381e+03   # ~mu_L
   1000014     2.001285643451344e+03   # ~numu_L
   1000015     1.994219779947570e+03   # ~stau_1
   1000016     2.001290529238914e+03   # ~nu_tau_L
   2000001     2.019515183027816e+03   # ~d_R
   2000002     2.018681391894413e+03   # ~u_R
   2000003     2.019515183027816e+03   # ~s_R
   2000004     2.018681391894413e+03   # ~c_R
   2000005     2.030376818883094e+03   # ~b_2
   2000006     2.022823015380852e+03   # ~t_2
   2000011     2.002673429709053e+03   # ~e_R
   2000013     2.002673429709053e+03   # ~mu_R
   2000015     2.011589237302585e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036350410942982e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.732070512812895e-01   # N_{1,1}
  1  2    -5.483700444785794e-01   # N_{1,2}
  1  3     5.358732570327046e-01   # N_{1,3}
  1  4    -5.223472442634751e-01   # N_{1,4}
  2  1    -7.089517014099864e-03   # N_{2,1}
  2  2     1.229060794020575e-02   # N_{2,2}
  2  3     7.068676441818891e-01   # N_{2,3}
  2  4     7.072035161915649e-01   # N_{2,4}
  3  1     8.608252757510422e-01   # N_{3,1}
  3  2     5.054803989960173e-01   # N_{3,2}
  3  3    -4.173726223237228e-02   # N_{3,3}
  3  4     4.156214383685597e-02   # N_{3,4}
  4  1    -3.458989451423257e-01   # N_{4,1}
  4  2     6.660546535426717e-01   # N_{4,2}
  4  3     4.598216903836236e-01   # N_{4,3}
  4  4    -4.746463223246599e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411058110015149e-01   # U_{1,1}
  1  2     7.674524995725076e-01   # U_{1,2}
  2  1    -7.674524995725076e-01   # U_{2,1}
  2  2    -6.411058110015149e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597010505202527e-01   # V_{1,1}
  1  2     7.515281258492426e-01   # V_{1,2}
  2  1    -7.515281258492426e-01   # V_{2,1}
  2  2    -6.597010505202527e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.663119861364817e-03   # F_{11}
  1  2     9.999624744730512e-01   # F_{12}
  2  1     9.999624744730512e-01   # F_{21}
  2  2    -8.663119861364817e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.337370968880591e-01   # F_{11}
  1  2     6.794334939125999e-01   # F_{12}
  2  1    -6.794334939125999e-01   # F_{21}
  2  2     7.337370968880591e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.991588588018569e-01   # F_{11}
  1  2     7.149663559629118e-01   # F_{12}
  2  1     7.149663559629118e-01   # F_{21}
  2  2    -6.991588588018569e-01   # F_{22}
Block gauge Q= 9.235094953880026e+02  
     1     3.612915423413669e-01   # g'(Q)MSSM DRbar
     2     6.351616506901365e-01   # g(Q)MSSM DRbar
     3     1.073454368062479e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.235094953880026e+02  
  3  3     8.678468408064097e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.235094953880026e+02  
  3  3     1.358275325142722e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.235094953880026e+02  
  3  3     1.004248280096455e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.235094953880026e+02  # Higgs mixing parameters
     1     1.999999984401494e+03   # mu(Q)MSSM DRbar
     2     9.659807697831324e+00   # tan beta(Q)MSSM DRbar
     3     2.456008542395415e+02   # higgs vev(Q)MSSM DRbar
     4     3.461337406206379e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.235094953880026e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000100e+03   # M_1(Q)
     2     2.000000000000283e+03   # M_2(Q)
     3     3.040000000048624e+02   # M_3(Q)
    21    -3.892608797097944e+04   # mH1^2(Q)
    22    -3.920602555597001e+06   # mH2^2(Q)
    31     2.000000000001152e+03   # meL(Q)
    32     2.000000000001152e+03   # mmuL(Q)
    33     2.000000000001175e+03   # mtauL(Q)
    34     2.000000000000810e+03   # meR(Q)
    35     2.000000000000810e+03   # mmuR(Q)
    36     2.000000000000857e+03   # mtauR(Q)
    41     1.999999999988726e+03   # mqL1(Q)
    42     1.999999999988724e+03   # mqL2(Q)
    43     1.999999999967703e+03   # mqL3(Q)
    44     1.999999999987901e+03   # muR(Q)
    45     1.999999999987900e+03   # mcR(Q)
    46     3.999999997415255e+02   # mtR(Q)
    47     1.999999999987564e+03   # mdR(Q)
    48     1.999999999987562e+03   # msR(Q)
    49     1.999999999984346e+03   # mbR(Q)
Block au Q= 9.235094953880026e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.794625830707146e-07   # Ac(Q)MSSM DRbar
  3  3     2.275388156263715e-07   # At(Q)MSSM DRbar
Block ad Q= 9.235094953880026e+02  
  1  1     1.458184285187204e-07   # Ad(Q)MSSM DRbar
  2  2     1.458177170594243e-07   # As(Q)MSSM DRbar
  3  3     1.500927404225063e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.235094953880026e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     7.497475028867927e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07321747E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.58657584E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.13576908E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.81699632E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99425941E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07101688E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      9.85770612E-06    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99989200E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07236193E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.66701540E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.25481946E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.35491782E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99502457E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.07058508E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      3.86877417E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.21792514E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99958094E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07321740E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.58587328E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.13574780E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.81631475E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99426014E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86276578E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.66773159E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.74954365E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25039426E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07236186E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.66696651E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.25462227E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.31711873E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99502519E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.07058504E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      3.86813207E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.18356042E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99958134E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.43043021E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02469370E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.27527859E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.44693096E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.53928975E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.50634047E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.26928944E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.44768267E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.51477872E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.07926693E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.14332928E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.84540150E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.91089576E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05884419E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      3.97040811E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.66015132E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.25705625E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96628704E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.70472370E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61111485E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.13018900E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998902E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08786246E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14141892E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20795820E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79203920E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61127676E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33262706E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66736463E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13435355E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35745046E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561687E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56830851E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14157914E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20814359E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79185382E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74767139E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16831302E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83168698E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29649410E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49978530E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45875178E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.38080584E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.76548593E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18739182E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25987511E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74012232E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.77565855E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.97715497E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.54811624E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.54811624E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.61986977E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.04218700E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.04218700E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.04218663E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.33199593E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.33199593E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.33126810E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.82062410E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.82062410E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.50937660E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.50937660E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.50937660E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.50937660E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99940015E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99940015E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.44806713E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.44806713E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.87752118E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.81946247E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.81946247E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.81946247E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.81946247E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95266690E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95266690E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.40436562E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.40436562E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.51108732E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.51108732E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.40410889E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.40410889E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.51081716E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.51081716E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.06782879E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.06782879E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.50466339E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.50466339E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.17737334E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.17737334E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.35688070E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.35688070E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.73610454E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.10945444E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      2.98830366E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      2.98830366E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      2.98830366E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.90405352E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.90405352E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.90405352E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.32405372E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.32405372E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.24804165E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.24804165E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.24804165E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.24804165E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.97213022E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.97213022E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.26694102E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.26694102E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.05864889E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.05864889E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.13623617E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.13623617E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.97513341E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.97513341E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.32962233E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.32962233E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.05397080E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.05397080E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.12783118E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.12783118E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.75081518E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.75081518E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.94190016E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.94190016E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68632335E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68632335E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.86523764E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.86523764E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.11668466E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.11668466E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.13494279E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.13494279E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.86546030E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.86546030E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.11693036E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.11693036E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.13494279E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.13494279E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10239956E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10239956E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73434778E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73434778E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.13415012E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.13415012E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.13764655E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92941233E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.47181578E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.47181578E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.15080787E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.62878663E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.22249952E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.60755027E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.32005955E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.81662769E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.81662769E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.81662769E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.74319653E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.74319653E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.74319653E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.24114758E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.22025296E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.24154184E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.21893085E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.87202676E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62972947E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.22891130E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.20460303E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.09350607E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.20490471E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.09349390E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.28871571E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.81672241E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.01060814E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.10569197E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52785847E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56945916E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07776374E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04098560E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40658099E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62045304E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.15624651E-02    2            21        21             # BR(h0         -> g          g         )
      6.09251089E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.65539412E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81299550E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78127440E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72180567E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33657296E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21841737E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92032867E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10885325E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25510839E-05    2            21        21             # BR(H0         -> g          g         )
      1.01190472E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.46125789E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.09528352E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44573138E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.58885699E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69303781E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87373855E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55489928E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54738306E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18451851E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05062430E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14571058E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98346779E-04    2            21        21             # BR(A0         -> g          g         )
      1.67433811E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.12416122E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66596271E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93249012E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72441385E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08323041E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15493315E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.13630011E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.43043021E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02469370E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.27527859E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.44693096E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.53928975E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.391 <==
# gg production cross-section/pb: 2.566536
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.234918108212044e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042717311010468e+01   # MW
        25     1.101554523539859e+02   # h0
        35     2.000155007324235e+03   # H0
        36     2.000000020185154e+03   # A0
        37     2.001304121650947e+03   # H+
   1000021     4.902149546686554e+02   # ~g
   1000022     1.936705327602359e+03   # ~neutralino(1)
   1000023    -1.999106754684696e+03   # ~neutralino(2)
   1000024     1.947053026660579e+03   # ~chargino(1)
   1000025     2.008612372405042e+03   # ~neutralino(3)
   1000035     2.075537989363244e+03   # ~neutralino(4)
   1000037     2.068451098037928e+03   # ~chargino(2)
   1000001     2.022000283194264e+03   # ~d_L
   1000002     2.020614694728953e+03   # ~u_L
   1000003     2.022000283194264e+03   # ~s_L
   1000004     2.020614694728953e+03   # ~c_L
   1000005     2.007038992258327e+03   # ~b_1
   1000006     4.871793008970208e+02   # ~t_1
   1000011     2.003155727972039e+03   # ~e_L
   1000012     2.001285075515437e+03   # ~nue_L
   1000013     2.003155778110739e+03   # ~mu_L
   1000014     2.001285075515437e+03   # ~numu_L
   1000015     1.994219312962290e+03   # ~stau_1
   1000016     2.001289940743813e+03   # ~nu_tau_L
   2000001     2.019138436710258e+03   # ~d_R
   2000002     2.018304479983603e+03   # ~u_R
   2000003     2.019138436710258e+03   # ~s_R
   2000004     2.018304479983603e+03   # ~c_R
   2000005     2.029933100629417e+03   # ~b_2
   2000006     2.022444534397944e+03   # ~t_2
   2000011     2.002673529315848e+03   # ~e_R
   2000013     2.002673529315848e+03   # ~mu_R
   2000015     2.011589460201645e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036287258143208e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731844097150628e-01   # N_{1,1}
  1  2    -5.483797640162859e-01   # N_{1,2}
  1  3     5.358766794373058e-01   # N_{1,3}
  1  4    -5.223497058468684e-01   # N_{1,4}
  2  1    -7.089624775479935e-03   # N_{2,1}
  2  2     1.229180729025700e-02   # N_{2,2}
  2  3     7.068676130434958e-01   # N_{2,3}
  2  4     7.072035253901617e-01   # N_{2,4}
  3  1     8.608429112992853e-01   # N_{3,1}
  3  2     5.054506367099301e-01   # N_{3,2}
  3  3    -4.173562862595984e-02   # N_{3,3}
  3  4     4.156047663938650e-02   # N_{3,4}
  4  1    -3.458794813687764e-01   # N_{4,1}
  4  2     6.660692154277271e-01   # N_{4,2}
  4  3     4.598178980516459e-01   # N_{4,3}
  4  4    -4.746437456228873e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411024432780629e-01   # U_{1,1}
  1  2     7.674553128507862e-01   # U_{1,2}
  2  1    -7.674553128507862e-01   # U_{2,1}
  2  2    -6.411024432780629e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.596996037838615e-01   # V_{1,1}
  1  2     7.515293958105805e-01   # V_{1,2}
  2  1    -7.515293958105805e-01   # V_{2,1}
  2  2    -6.596996037838615e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.624757479400504e-03   # F_{11}
  1  2     9.999628060875172e-01   # F_{12}
  2  1     9.999628060875172e-01   # F_{21}
  2  2    -8.624757479400504e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.338308193847654e-01   # F_{11}
  1  2     6.793322666568135e-01   # F_{12}
  2  1    -6.793322666568135e-01   # F_{21}
  2  2     7.338308193847654e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.991669173700974e-01   # F_{11}
  1  2     7.149584754761604e-01   # F_{12}
  2  1     7.149584754761604e-01   # F_{21}
  2  2    -6.991669173700974e-01   # F_{22}
Block gauge Q= 9.234918108212044e+02  
     1     3.612794315315851e-01   # g'(Q)MSSM DRbar
     2     6.351856887064045e-01   # g(Q)MSSM DRbar
     3     1.069450926257123e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.234918108212044e+02  
  3  3     8.675422007596088e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.234918108212044e+02  
  3  3     1.350612952189712e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.234918108212044e+02  
  3  3     1.004234849208408e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.234918108212044e+02  # Higgs mixing parameters
     1     1.999999970978797e+03   # mu(Q)MSSM DRbar
     2     9.660261317793216e+00   # tan beta(Q)MSSM DRbar
     3     2.456140050064428e+02   # higgs vev(Q)MSSM DRbar
     4     3.460177852948124e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.234918108212044e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000179e+03   # M_1(Q)
     2     2.000000000000464e+03   # M_2(Q)
     3     3.910000000059376e+02   # M_3(Q)
    21    -3.883358922173756e+04   # mH1^2(Q)
    22    -3.920432045582339e+06   # mH2^2(Q)
    31     2.000000000000978e+03   # meL(Q)
    32     2.000000000000978e+03   # mmuL(Q)
    33     2.000000000001006e+03   # mtauL(Q)
    34     2.000000000000931e+03   # meR(Q)
    35     2.000000000000931e+03   # mmuR(Q)
    36     2.000000000000987e+03   # mtauR(Q)
    41     1.999999999977199e+03   # mqL1(Q)
    42     1.999999999977198e+03   # mqL2(Q)
    43     1.999999999948071e+03   # mqL3(Q)
    44     1.999999999976309e+03   # muR(Q)
    45     1.999999999976308e+03   # mcR(Q)
    46     3.999999996011398e+02   # mtR(Q)
    47     1.999999999976104e+03   # mdR(Q)
    48     1.999999999976103e+03   # msR(Q)
    49     1.999999999972908e+03   # mbR(Q)
Block au Q= 9.234918108212044e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.096993094526679e-07   # Ac(Q)MSSM DRbar
  3  3     2.845995875458134e-07   # At(Q)MSSM DRbar
Block ad Q= 9.234918108212044e+02  
  1  1     1.486164230953559e-07   # Ad(Q)MSSM DRbar
  2  2     1.486163778180920e-07   # As(Q)MSSM DRbar
  3  3     1.626850726892381e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.234918108212044e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.646567462496775e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02628188E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.71498127E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.21492234E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.79775460E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99405204E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02402032E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.02201280E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99988861E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02539489E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.79793573E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.30129524E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.26629949E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99484806E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02356856E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.01078011E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.11957650E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99956772E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02628180E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.71424646E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.21490010E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.79704184E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99405280E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81561714E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.76415881E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.64000470E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.35993248E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02539482E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.79788461E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.30108897E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.22675522E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99484871E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02356851E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.01010849E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.08360841E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99956814E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.38322317E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.05077862E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.29955157E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.36120151E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.62475048E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.45931658E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.36564487E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.45229897E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.48270877E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.09707957E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.05136429E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.93717900E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.93828066E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01174891E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.11584755E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.71203076E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.31301901E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96504201E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.91640366E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61156827E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.13029453E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998901E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08879434E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14198819E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20806897E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79192843E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61173018E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33249038E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66750131E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13445873E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35705567E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561724E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.57009560E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14214839E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20825430E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79174310E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74788615E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16852810E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83147190E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29673257E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49970348E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45883694E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.38046696E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.76549111E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18795291E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25997122E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74002620E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.09592205E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.55214767E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.83778320E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.83778320E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.60355048E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.04691632E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.04691632E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.04691595E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.34316782E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.34316782E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.34242532E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.82959174E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.82959174E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.52077473E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.52077473E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.52077473E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.52077473E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99939531E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99939531E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.49241742E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.49241742E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.83982207E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.84339131E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.84339131E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.84339131E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.84339131E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95467432E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95467432E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.41098278E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.41098278E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.51718472E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.51718472E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.41072474E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.41072474E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.51691346E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.51691346E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.10337561E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.10337561E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.35933205E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.35933205E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.10891732E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.10891732E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.47641441E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.47641441E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.72947856E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.12302361E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.00145974E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.00145974E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.00145974E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.92897928E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.92897928E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.92897928E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.32998519E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.32998519E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.25212661E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.25212661E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.25212661E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.25212661E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.09428290E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.09428290E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.30222259E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.30222259E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.14657792E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.14657792E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.27632806E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.27632806E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.09736132E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.09736132E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.36598123E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.36598123E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.14187159E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.14187159E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.26794930E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.26794930E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.78755665E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.78755665E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.05903022E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.05903022E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68480052E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68480052E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87274870E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87274870E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.11909076E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.11909076E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.15471250E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.15471250E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87297203E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87297203E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.11933727E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.11933727E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.15471250E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.15471250E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10613513E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10613513E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.74007868E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.74007868E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.15392067E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.15392067E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.12628649E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93436954E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.22363012E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.22363012E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.15730885E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.62262488E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.22683489E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61259963E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.32427459E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.84779114E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.84779114E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.84779114E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.75765472E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.75765472E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.75765472E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.26504211E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.24437625E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.26544889E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.24304545E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.90667148E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62748057E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.25420192E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.23270338E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.12122205E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.23300600E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.12120978E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.31708147E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.83002555E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.02416437E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.17312023E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52839105E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56906861E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07782275E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.04021044E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40652585E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62031448E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.16264418E-02    2            21        21             # BR(h0         -> g          g         )
      6.10176502E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.70665178E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81115223E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78189006E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72217258E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33797562E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21863598E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92119628E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10909865E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25576487E-05    2            21        21             # BR(H0         -> g          g         )
      1.01195829E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.44507384E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.09203494E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44636605E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.57503536E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69193565E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87384162E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55502677E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54761788E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18459689E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05076982E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14575174E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98357317E-04    2            21        21             # BR(A0         -> g          g         )
      1.67439750E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.12061405E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66486843E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93259638E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72473019E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08337878E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15497512E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.13271447E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.38322317E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.05077862E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.29955157E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.36120151E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.62475048E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.478 <==
# gg production cross-section/pb: 0.703314
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.234595619092197e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041605803712937e+01   # MW
        25     1.102014695844809e+02   # h0
        35     2.000152821364362e+03   # H0
        36     1.999999519073615e+03   # A0
        37     2.001303938772669e+03   # H+
   1000021     5.856369225916436e+02   # ~g
   1000022     1.936708237271517e+03   # ~neutralino(1)
   1000023    -1.999106367660881e+03   # ~neutralino(2)
   1000024     1.947056086903938e+03   # ~chargino(1)
   1000025     2.008612914051488e+03   # ~neutralino(3)
   1000035     2.075533254584159e+03   # ~neutralino(4)
   1000037     2.068445839244641e+03   # ~chargino(2)
   1000001     2.021634688256560e+03   # ~d_L
   1000002     2.020250322400549e+03   # ~u_L
   1000003     2.021634688256560e+03   # ~s_L
   1000004     2.020250322400549e+03   # ~c_L
   1000005     2.006738457918951e+03   # ~b_1
   1000006     4.928246018472723e+02   # ~t_1
   1000011     2.003154658651303e+03   # ~e_L
   1000012     2.001284138933063e+03   # ~nue_L
   1000013     2.003154708535096e+03   # ~mu_L
   1000014     2.001284138933063e+03   # ~numu_L
   1000015     1.994218304624190e+03   # ~stau_1
   1000016     2.001288993888490e+03   # ~nu_tau_L
   2000001     2.018773807994651e+03   # ~d_R
   2000002     2.017939784352717e+03   # ~u_R
   2000003     2.018773807994651e+03   # ~s_R
   2000004     2.017939784352717e+03   # ~c_R
   2000005     2.029505299516957e+03   # ~b_2
   2000006     2.022077591975484e+03   # ~t_2
   2000011     2.002673578003762e+03   # ~e_R
   2000013     2.002673578003762e+03   # ~mu_R
   2000015     2.011589406832938e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036219436129028e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731878849647223e-01   # N_{1,1}
  1  2    -5.483782884528199e-01   # N_{1,2}
  1  3     5.358759543463671e-01   # N_{1,3}
  1  4    -5.223495159588869e-01   # N_{1,4}
  2  1    -7.089617509377719e-03   # N_{2,1}
  2  2     1.229114792772610e-02   # N_{2,2}
  2  3     7.068676380791661e-01   # N_{2,3}
  2  4     7.072035118992062e-01   # N_{2,4}
  3  1     8.608312631910708e-01   # N_{3,1}
  3  2     5.054724234914165e-01   # N_{3,2}
  3  3    -4.172381112261469e-02   # N_{3,3}
  3  4     4.154863400863839e-02   # N_{3,4}
  4  1    -3.459047212051222e-01   # N_{4,1}
  4  2     6.660539088736650e-01   # N_{4,2}
  4  3     4.598197770596169e-01   # N_{4,3}
  4  4    -4.746450115054012e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411066027102036e-01   # U_{1,1}
  1  2     7.674518382031418e-01   # U_{1,2}
  2  1    -7.674518382031418e-01   # U_{2,1}
  2  2    -6.411066027102036e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597027543371606e-01   # V_{1,1}
  1  2     7.515266302134368e-01   # V_{1,2}
  2  1    -7.515266302134368e-01   # V_{2,1}
  2  2    -6.597027543371606e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.624146152197717e-03   # F_{11}
  1  2     9.999628113600753e-01   # F_{12}
  2  1     9.999628113600753e-01   # F_{21}
  2  2    -8.624146152197717e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.338926302094683e-01   # F_{11}
  1  2     6.792654910447230e-01   # F_{12}
  2  1    -6.792654910447230e-01   # F_{21}
  2  2     7.338926302094683e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.991903591910039e-01   # F_{11}
  1  2     7.149355506717755e-01   # F_{12}
  2  1     7.149355506717755e-01   # F_{21}
  2  2    -6.991903591910039e-01   # F_{22}
Block gauge Q= 9.234595619092197e+02  
     1     3.612795385888482e-01   # g'(Q)MSSM DRbar
     2     6.351407726460983e-01   # g(Q)MSSM DRbar
     3     1.066268684810602e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.234595619092197e+02  
  3  3     8.670610341038559e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.234595619092197e+02  
  3  3     1.343595975426922e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.234595619092197e+02  
  3  3     1.004281912952433e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.234595619092197e+02  # Higgs mixing parameters
     1     1.999999964504393e+03   # mu(Q)MSSM DRbar
     2     9.660787616378286e+00   # tan beta(Q)MSSM DRbar
     3     2.456164007985544e+02   # higgs vev(Q)MSSM DRbar
     4     3.459355100808032e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.234595619092197e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000254e+03   # M_1(Q)
     2     2.000000000000635e+03   # M_2(Q)
     3     4.780000000069701e+02   # M_3(Q)
    21    -3.871920224858986e+04   # mH1^2(Q)
    22    -3.920259363566002e+06   # mH2^2(Q)
    31     2.000000000000793e+03   # meL(Q)
    32     2.000000000000793e+03   # mmuL(Q)
    33     2.000000000000827e+03   # mtauL(Q)
    34     2.000000000001073e+03   # meR(Q)
    35     2.000000000001073e+03   # mmuR(Q)
    36     2.000000000001140e+03   # mtauR(Q)
    41     1.999999999963410e+03   # mqL1(Q)
    42     1.999999999963409e+03   # mqL2(Q)
    43     1.999999999924753e+03   # mqL3(Q)
    44     1.999999999962429e+03   # muR(Q)
    45     1.999999999962428e+03   # mcR(Q)
    46     3.999999994350983e+02   # mtR(Q)
    47     1.999999999962374e+03   # mdR(Q)
    48     1.999999999962372e+03   # msR(Q)
    49     1.999999999959171e+03   # mbR(Q)
Block au Q= 9.234595619092197e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.391451391462313e-07   # Ac(Q)MSSM DRbar
  3  3     3.394881230139089e-07   # At(Q)MSSM DRbar
Block ad Q= 9.234595619092197e+02  
  1  1     1.519994599962436e-07   # Ad(Q)MSSM DRbar
  2  2     1.519999771729802e-07   # As(Q)MSSM DRbar
  3  3     1.753231641644628e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.234595619092197e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.499609871193659e-09   # Amu(Q)MSSM DRbar
  3  3     2.478333577444765e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.72059808E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.88515392E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.31913125E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.79649906E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99377767E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.69731376E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.07002793E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99988395E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.71138689E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.97161540E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.36246806E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.22959783E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99461357E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.69257860E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.19901808E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.05163598E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99954957E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.72059729E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.88437798E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.31910777E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.79574628E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99377848E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.76118099E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      5.89166213E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.50607874E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.49385736E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.71138622E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.97156143E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.36225023E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.18782343E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99461426E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.69257816E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.19830869E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.01362745E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99955002E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.32873107E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.08481133E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34662224E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.25401269E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.73143465E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.40503047E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.49221784E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.47482773E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.46795444E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.13369645E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.93764967E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.05051471E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.96074094E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57399200E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.30813571E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.80001367E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.38598445E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96320686E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.25024602E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61122219E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12988574E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998901E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08913051E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14146681E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20801953E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79197788E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61138410E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33249761E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66749408E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13405068E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35804524E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561624E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.57132225E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14162704E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20820492E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79179249E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74776042E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16853952E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83146048E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29644924E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49959575E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45894229E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.38174254E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.76445403E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18743712E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25993661E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74006081E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.88989441E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.03700661E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.25382066E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.25382066E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.58302238E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.04899058E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.04899058E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.04899021E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.34716434E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.34716434E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.34640946E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.83248943E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.83248943E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.52582499E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.52582499E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.52582499E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.52582499E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99938992E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99938992E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.54642037E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.54642037E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.81074949E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.85226671E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.85226671E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.85226671E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.85226671E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95727367E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95727367E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.41598782E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.41598782E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.52282254E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.52282254E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.41572915E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.41572915E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.52255034E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.52255034E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.13153834E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.13153834E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.17318079E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.17318079E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.02225963E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.02225963E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.59843539E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.59843539E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.72059294E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.13023323E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.00538012E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.00538012E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.00538012E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.93784562E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.93784562E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.93784562E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.33161471E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.33161471E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.25521280E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.25521280E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.25521280E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.25521280E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.20605678E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.20605678E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.33986447E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.33986447E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.22425972E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.22425972E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.42640937E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.42640937E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.20920712E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.20920712E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.40462633E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.40462633E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.21953162E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.21953162E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.41803547E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.41803547E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.81916726E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.81916726E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.16886686E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.16886686E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68355521E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68355521E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87574397E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87574397E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.12307769E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.12307769E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.16987683E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.16987683E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87596790E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87596790E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12332477E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12332477E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.16987683E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.16987683E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10870652E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10870652E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.74409742E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.74409742E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.16908468E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.16908468E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.11247310E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94046786E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.91829152E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.91829152E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16575658E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.61415503E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.22939025E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61156840E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.32752622E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.86089081E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.86089081E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.86089081E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.76340751E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.76340751E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.76340751E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.28679310E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.26639495E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.28721194E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.26505686E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.93919134E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62567851E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.27750746E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.25030385E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.13857295E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.25060722E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.13856071E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.33489572E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.83841936E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.03248149E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.25712110E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52987184E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56876470E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07801650E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03960202E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40646740E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62016190E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.16752122E-02    2            21        21             # BR(h0         -> g          g         )
      6.10949081E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.74635292E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81165627E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78229236E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72222009E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33889218E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21866408E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92176286E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10925890E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25561404E-05    2            21        21             # BR(H0         -> g          g         )
      1.01189554E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.42720335E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.08845385E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44656016E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.56934298E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69281350E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87395211E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55516346E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54786963E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18468087E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05092546E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14579576E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98368862E-04    2            21        21             # BR(A0         -> g          g         )
      1.67446218E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.11681269E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66573892E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93271029E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72506907E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08353735E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15501997E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.12887445E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.32873107E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.08481133E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34662224E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.25401269E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.73143465E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.565 <==
# gg production cross-section/pb: 0.223236
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.234202041852673e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047325627919035e+01   # MW
        25     1.102374232110403e+02   # h0
        35     2.000150478088038e+03   # H0
        36     1.999998408095882e+03   # A0
        37     2.001303105088454e+03   # H+
   1000021     6.782401460896093e+02   # ~g
   1000022     1.936713247741581e+03   # ~neutralino(1)
   1000023    -1.999106579629749e+03   # ~neutralino(2)
   1000024     1.947060960264225e+03   # ~chargino(1)
   1000025     2.008613715761088e+03   # ~neutralino(3)
   1000035     2.075527285346059e+03   # ~neutralino(4)
   1000037     2.068439685878524e+03   # ~chargino(2)
   1000001     2.021288386638580e+03   # ~d_L
   1000002     2.019906110881897e+03   # ~u_L
   1000003     2.021288386638580e+03   # ~s_L
   1000004     2.019906110881897e+03   # ~c_L
   1000005     2.006455138610716e+03   # ~b_1
   1000006     4.976296530244796e+02   # ~t_1
   1000011     2.003152937862907e+03   # ~e_L
   1000012     2.001283170820293e+03   # ~nue_L
   1000013     2.003152987493773e+03   # ~mu_L
   1000014     2.001283170820293e+03   # ~numu_L
   1000015     1.994216898360650e+03   # ~stau_1
   1000016     2.001288022937744e+03   # ~nu_tau_L
   2000001     2.018429264279582e+03   # ~d_R
   2000002     2.017595332223041e+03   # ~u_R
   2000003     2.018429264279582e+03   # ~s_R
   2000004     2.017595332223041e+03   # ~c_R
   2000005     2.029101257300993e+03   # ~b_2
   2000006     2.021730973484465e+03   # ~t_2
   2000011     2.002673489140135e+03   # ~e_R
   2000013     2.002673489140135e+03   # ~mu_R
   2000015     2.011588976937772e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036151718494610e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731911190714490e-01   # N_{1,1}
  1  2    -5.483774898084651e-01   # N_{1,2}
  1  3     5.358748080454758e-01   # N_{1,3}
  1  4    -5.223492197943735e-01   # N_{1,4}
  2  1    -7.089421398875563e-03   # N_{2,1}
  2  2     1.229021614502596e-02   # N_{2,2}
  2  3     7.068676752038949e-01   # N_{2,3}
  2  4     7.072034929517660e-01   # N_{2,4}
  3  1     8.608203336178522e-01   # N_{3,1}
  3  2     5.054929147483517e-01   # N_{3,2}
  3  3    -4.171242184060203e-02   # N_{3,3}
  3  4     4.153721504214238e-02   # N_{3,4}
  4  1    -3.459284347671909e-01   # N_{4,1}
  4  2     6.660390321878222e-01   # N_{4,2}
  4  3     4.598220892021793e-01   # N_{4,3}
  4  4    -4.746463651009807e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411115937165744e-01   # U_{1,1}
  1  2     7.674476688362497e-01   # U_{1,2}
  2  1    -7.674476688362497e-01   # U_{2,1}
  2  2    -6.411115937165744e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597063157822558e-01   # V_{1,1}
  1  2     7.515235039019090e-01   # V_{1,2}
  2  1    -7.515235039019090e-01   # V_{2,1}
  2  2    -6.597063157822558e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.599892685915853e-03   # F_{11}
  1  2     9.999630202391440e-01   # F_{12}
  2  1     9.999630202391440e-01   # F_{21}
  2  2    -8.599892685915853e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.339341182377306e-01   # F_{11}
  1  2     6.792206637659112e-01   # F_{12}
  2  1    -6.792206637659112e-01   # F_{21}
  2  2     7.339341182377306e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.992240318355466e-01   # F_{11}
  1  2     7.149026180562235e-01   # F_{12}
  2  1     7.149026180562235e-01   # F_{21}
  2  2    -6.992240318355466e-01   # F_{22}
Block gauge Q= 9.234202041852673e+02  
     1     3.612791830143243e-01   # g'(Q)MSSM DRbar
     2     6.350957094578640e-01   # g(Q)MSSM DRbar
     3     1.063622957805705e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.234202041852673e+02  
  3  3     8.664935230947464e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.234202041852673e+02  
  3  3     1.337244049392170e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.234202041852673e+02  
  3  3     1.004355386413198e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.234202041852673e+02  # Higgs mixing parameters
     1     1.999999978006944e+03   # mu(Q)MSSM DRbar
     2     9.661342032287887e+00   # tan beta(Q)MSSM DRbar
     3     2.456133570925719e+02   # higgs vev(Q)MSSM DRbar
     4     3.458783754776092e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.234202041852673e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000324e+03   # M_1(Q)
     2     2.000000000000798e+03   # M_2(Q)
     3     5.650000000079681e+02   # M_3(Q)
    21    -3.857594822226911e+04   # mH1^2(Q)
    22    -3.920088759794058e+06   # mH2^2(Q)
    31     2.000000000000595e+03   # meL(Q)
    32     2.000000000000595e+03   # mmuL(Q)
    33     2.000000000000634e+03   # mtauL(Q)
    34     2.000000000001234e+03   # meR(Q)
    35     2.000000000001235e+03   # mmuR(Q)
    36     2.000000000001314e+03   # mtauR(Q)
    41     1.999999999947429e+03   # mqL1(Q)
    42     1.999999999947427e+03   # mqL2(Q)
    43     1.999999999897888e+03   # mqL3(Q)
    44     1.999999999946335e+03   # muR(Q)
    45     1.999999999946333e+03   # mcR(Q)
    46     3.999999992444341e+02   # mtR(Q)
    47     1.999999999946446e+03   # mdR(Q)
    48     1.999999999946445e+03   # msR(Q)
    49     1.999999999943220e+03   # mbR(Q)
Block au Q= 9.234202041852673e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.678858248429033e-07   # Ac(Q)MSSM DRbar
  3  3     3.926004953616566e-07   # At(Q)MSSM DRbar
Block ad Q= 9.234202041852673e+02  
  1  1     1.557609475721507e-07   # Ad(Q)MSSM DRbar
  2  2     1.557620503079320e-07   # As(Q)MSSM DRbar
  3  3     1.879184571113186e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.234202041852673e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.279588243266056e-09   # Amu(Q)MSSM DRbar
  3  3     3.261100622176967e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.12049150E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.10334129E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.45214805E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.81480965E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99342628E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.09651744E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.13140541E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99987786E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.11093365E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.19454241E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.44062307E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.25057298E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99431228E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.09155919E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.43974904E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.01776795E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99952584E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.12049072E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.10251416E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.45212303E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.81400707E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99342714E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.70096227E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.05053737E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.34780017E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.65213451E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.11093298E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.19448488E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.44039085E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.20602339E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99431302E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.09155875E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.43899262E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.97721914E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99952632E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.26842831E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.12691983E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.39489103E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.12442563E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.86049698E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.34495901E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.65481733E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.51086388E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.47113949E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.17069750E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.80130718E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.18647055E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.97985904E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.97270349E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.55507425E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.90160617E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.47497099E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96101610E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.63049959E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61066073E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12906041E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998901E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08903336E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14067746E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20796424E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79203317E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61082233E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33249564E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66749605E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13321842E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35163003E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99562268E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56901061E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14083734E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20814926E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79184814E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74693306E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16890415E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83109585E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29666053E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49871616E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45989307E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.37785528E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.76122121E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18654975E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25978119E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74021623E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.09626745E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99837148E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99837148E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.62852316E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.62852316E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.49804492E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.78702996E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.78702996E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.58868973E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.05495948E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.05495948E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.05495911E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.36379019E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.36379019E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.36301882E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.84673826E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.84673826E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.53873289E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.53873289E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.53873289E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.53873289E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99938652E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99938652E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.57408730E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.57408730E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.77006694E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.89489936E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.89489936E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.89489936E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.89489936E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96003656E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96003656E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.42667358E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.42667358E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.52813067E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.52813067E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.42641335E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.42641335E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.52785753E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.52785753E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.17472581E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.17472581E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.97583801E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.97583801E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      9.27417070E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.27417070E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.74120748E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.74120748E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.72393133E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.14437856E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.02453143E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.02453143E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.02453143E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.96978203E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.96978203E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.96978203E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.34063814E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.34063814E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.25582770E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.25582770E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.25582770E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.25582770E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.31950089E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.31950089E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.36182110E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.36182110E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.31060154E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.31060154E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.51207427E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.51207427E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.32271786E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.32271786E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.42754752E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.42754752E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.30584398E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.30584398E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.50377458E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.50377458E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.85375402E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.85375402E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.27559936E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.27559936E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68279490E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68279490E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88702750E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88702750E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.12008634E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.12008634E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.18370032E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.18370032E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88725179E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88725179E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12033410E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12033410E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.18370032E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.18370032E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11210085E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11210085E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.74867042E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.74867042E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.18290681E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.18290681E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.11306714E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94711364E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.58593961E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.58593961E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.16701673E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.61783701E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.23129413E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61787991E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.32813002E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.88836464E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.88836464E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.88836464E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.77967914E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.77967914E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.77967914E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.30937192E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.28925470E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.30980162E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.28790828E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.96967831E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62410149E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.30128295E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.27861935E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.16663336E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.27892316E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.16662115E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.36333138E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.85300042E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.04519424E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.28841234E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52681433E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56852831E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07828586E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03912897E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40642264E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62004528E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17149309E-02    2            21        21             # BR(h0         -> g          g         )
      6.11311713E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.77095626E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80554955E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78279796E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72240642E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34004409E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21877490E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92247501E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10946033E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25580956E-05    2            21        21             # BR(H0         -> g          g         )
      1.01195148E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.40958808E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.08490605E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44696412E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.55999424E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68742271E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87406224E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55529969E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54812055E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18476455E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05108044E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14583960E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98380459E-04    2            21        21             # BR(A0         -> g          g         )
      1.67452700E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.11302456E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66038631E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93282412E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72540762E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08369566E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15506475E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.12503848E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.26842831E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.12691983E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.39489103E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.12442563E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.86049698E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.652 <==
# gg production cross-section/pb: 0.077707
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.233760910800182e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041481131188473e+01   # MW
        25     1.102670924425900e+02   # h0
        35     2.000150309967139e+03   # H0
        36     1.999999487068410e+03   # A0
        37     2.001305091290333e+03   # H+
   1000021     7.693755348839812e+02   # ~g
   1000022     1.936709789247378e+03   # ~neutralino(1)
   1000023    -1.999107390648101e+03   # ~neutralino(2)
   1000024     1.947056727746732e+03   # ~chargino(1)
   1000025     2.008614718152356e+03   # ~neutralino(3)
   1000035     2.075533318970203e+03   # ~neutralino(4)
   1000037     2.068446842343117e+03   # ~chargino(2)
   1000001     2.020975843504852e+03   # ~d_L
   1000002     2.019594342490695e+03   # ~u_L
   1000003     2.020975843504852e+03   # ~s_L
   1000004     2.019594342490695e+03   # ~c_L
   1000005     2.006202767256067e+03   # ~b_1
   1000006     5.015817060894758e+02   # ~t_1
   1000011     2.003152869724571e+03   # ~e_L
   1000012     2.001282163611350e+03   # ~nue_L
   1000013     2.003152919653280e+03   # ~mu_L
   1000014     2.001282163611350e+03   # ~numu_L
   1000015     1.994216196770526e+03   # ~stau_1
   1000016     2.001287018425889e+03   # ~nu_tau_L
   2000001     2.018117018285528e+03   # ~d_R
   2000002     2.017283292933724e+03   # ~u_R
   2000003     2.018117018285528e+03   # ~s_R
   2000004     2.017283292933724e+03   # ~c_R
   2000005     2.028733999298859e+03   # ~b_2
   2000006     2.021417663648142e+03   # ~t_2
   2000011     2.002673209782842e+03   # ~e_R
   2000013     2.002673209782842e+03   # ~mu_R
   2000015     2.011589339200430e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036079959282118e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731635709157309e-01   # N_{1,1}
  1  2    -5.483961773769983e-01   # N_{1,2}
  1  3     5.358754487703014e-01   # N_{1,3}
  1  4    -5.223486243735540e-01   # N_{1,4}
  2  1    -7.089485903242806e-03   # N_{2,1}
  2  2     1.229166356801552e-02   # N_{2,2}
  2  3     7.068676418728272e-01   # N_{2,3}
  2  4     7.072035004646871e-01   # N_{2,4}
  3  1     8.608422387870709e-01   # N_{3,1}
  3  2     5.054563808289887e-01   # N_{3,2}
  3  3    -4.170779140003478e-02   # N_{3,3}
  3  4     4.153248290019359e-02   # N_{3,4}
  4  1    -3.459036404132100e-01   # N_{4,1}
  4  2     6.660513454113629e-01   # N_{4,2}
  4  3     4.598218137658409e-01   # N_{4,3}
  4  4    -4.746474232624616e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411157890648824e-01   # U_{1,1}
  1  2     7.674441641003684e-01   # U_{1,2}
  2  1    -7.674441641003684e-01   # U_{2,1}
  2  2    -6.411157890648824e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597126755950413e-01   # V_{1,1}
  1  2     7.515179210499453e-01   # V_{1,2}
  2  1    -7.515179210499453e-01   # V_{2,1}
  2  2    -6.597126755950413e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.546009361585238e-03   # F_{11}
  1  2     9.999634821952208e-01   # F_{12}
  2  1     9.999634821952208e-01   # F_{21}
  2  2    -8.546009361585238e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.339149335437626e-01   # F_{11}
  1  2     6.792413932627005e-01   # F_{12}
  2  1    -6.792413932627005e-01   # F_{21}
  2  2     7.339149335437626e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.992212493021093e-01   # F_{11}
  1  2     7.149053395551033e-01   # F_{12}
  2  1     7.149053395551033e-01   # F_{21}
  2  2    -6.992212493021093e-01   # F_{22}
Block gauge Q= 9.233760910800182e+02  
     1     3.612649962452026e-01   # g'(Q)MSSM DRbar
     2     6.351234132980322e-01   # g(Q)MSSM DRbar
     3     1.061354818756022e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.233760910800182e+02  
  3  3     8.657903224418226e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.233760910800182e+02  
  3  3     1.331393748260092e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.233760910800182e+02  
  3  3     1.004347581817050e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.233760910800182e+02  # Higgs mixing parameters
     1     1.999999971318917e+03   # mu(Q)MSSM DRbar
     2     9.661969448381500e+00   # tan beta(Q)MSSM DRbar
     3     2.456296950562307e+02   # higgs vev(Q)MSSM DRbar
     4     3.458354876893893e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.233760910800182e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000390e+03   # M_1(Q)
     2     2.000000000000955e+03   # M_2(Q)
     3     6.520000000089366e+02   # M_3(Q)
    21    -3.839096530062695e+04   # mH1^2(Q)
    22    -3.919914348644117e+06   # mH2^2(Q)
    31     2.000000000000382e+03   # meL(Q)
    32     2.000000000000382e+03   # mmuL(Q)
    33     2.000000000000428e+03   # mtauL(Q)
    34     2.000000000001415e+03   # meR(Q)
    35     2.000000000001416e+03   # mmuR(Q)
    36     2.000000000001508e+03   # mtauR(Q)
    41     1.999999999929323e+03   # mqL1(Q)
    42     1.999999999929321e+03   # mqL2(Q)
    43     1.999999999867606e+03   # mqL3(Q)
    44     1.999999999928094e+03   # muR(Q)
    45     1.999999999928092e+03   # mcR(Q)
    46     3.999999990300673e+02   # mtR(Q)
    47     1.999999999928391e+03   # mdR(Q)
    48     1.999999999928390e+03   # msR(Q)
    49     1.999999999925128e+03   # mbR(Q)
Block au Q= 9.233760910800182e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.959832429767424e-07   # Ac(Q)MSSM DRbar
  3  3     4.441079993291014e-07   # At(Q)MSSM DRbar
Block ad Q= 9.233760910800182e+02  
  1  1     1.598290903014870e-07   # Ad(Q)MSSM DRbar
  2  2     1.598307252207162e-07   # As(Q)MSSM DRbar
  3  3     2.004622843264755e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.233760910800182e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.019159358733453e-09   # Amu(Q)MSSM DRbar
  3  3     4.003355424008638e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.46713483E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.38471263E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.62300347E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.85943144E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99297360E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.44246038E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.21004983E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99986990E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.45722436E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.48212898E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.54111309E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.34840818E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99392322E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.43728172E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.74833507E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.02999671E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99949486E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.46713404E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.38382155E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.62297653E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.85856699E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99297453E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.63543052E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.24648029E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.16215789E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.83777495E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.45722369E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.48206702E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.54086287E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.30039958E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99392402E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.43728129E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.74752001E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.98627075E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99949538E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.20284838E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.18047223E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.44940840E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.96807788E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.01624606E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.27951739E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      4.85406435E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.57586252E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.49685573E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.21256018E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.63869306E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.34864521E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   1.99558444E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.31829431E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.87501241E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.01822775E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.59170614E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95831948E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.06168991E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61113719E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12873724E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998901E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08844564E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14114094E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20809531E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79190210E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61129909E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33230325E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66768845E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13290208E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35875425E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561555E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56977774E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14130114E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20828069E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79171672E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74764395E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16877881E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83122119E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29632430E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49947560E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45910704E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.38159496E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.76014092E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18710581E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.26000950E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.73998793E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.93394353E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99924213E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99924213E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      7.57866389E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      7.57866389E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.90610547E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.54806971E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.54806971E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.55658629E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.05376368E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.05376368E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.05376331E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.35774948E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.35774948E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.35697046E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.84075854E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.84075854E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.53752523E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.53752523E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.53752523E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.53752523E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99937960E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99937960E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.64825789E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.64825789E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.75886963E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.87780516E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.87780516E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.87780516E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.87780516E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96333553E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96333553E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.42615700E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.42615700E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.53304677E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.53304677E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.42589678E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.42589678E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.53277294E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.53277294E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.18446129E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.18446129E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.74132523E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.74132523E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      8.19980525E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.19980525E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.86341969E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.86341969E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.70970177E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.14406207E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.01669752E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.01669752E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.01669752E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.96033166E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.96033166E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.96033166E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.33661695E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.33661695E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.26025668E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.26025668E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.26025668E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.26025668E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.40987281E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.40987281E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.40329023E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.40329023E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.36807103E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.36807103E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.67845729E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.67845729E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.41315366E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.41315366E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.46986344E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.46986344E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.36330381E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.36330381E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.67012325E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.67012325E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.87512773E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.87512773E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.37017313E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.37017313E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68141380E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68141380E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88305709E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88305709E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.12763273E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.12763273E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.19447963E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.19447963E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88328192E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88328192E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12788079E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12788079E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.19447963E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.19447963E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11314056E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11314056E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75092835E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75092835E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.19368437E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.19368437E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.09234786E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95423697E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.22902001E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.22902001E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.18206631E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.60394842E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.23414811E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61456830E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.33272748E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.89097150E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.89097150E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.89097150E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.77714142E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.77714142E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.77714142E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.32670175E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.30686462E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.32714258E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.30551380E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.99797704E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62244009E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.31999877E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.28227054E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.17010756E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.28257513E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.17009527E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.36720296E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.85368108E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.04769000E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.40643777E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.53087677E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56830318E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07859972E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03867086E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40635696E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61986785E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17489892E-02    2            21        21             # BR(h0         -> g          g         )
      6.12040834E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.80221844E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81021070E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78343918E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72274474E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34150498E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21897654E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92337880E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10971597E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25635601E-05    2            21        21             # BR(H0         -> g          g         )
      1.01190754E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.39116661E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.08122683E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44759165E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.54631163E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69263699E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87417856E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55544358E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54838557E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18485301E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05124464E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14588604E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98392377E-04    2            21        21             # BR(A0         -> g          g         )
      1.67459414E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.10902133E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66556267E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93294376E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72576379E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08386270E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15511199E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.12100148E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.20284838E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.18047223E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.44940840E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.96807788E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.01624606E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.739 <==
# gg production cross-section/pb: 0.028724
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.233312826290398e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041245914996512e+01   # MW
        25     1.102835412488295e+02   # h0
        35     2.000148873423746e+03   # H0
        36     1.999998908169835e+03   # A0
        37     2.001304969943102e+03   # H+
   1000021     8.597818422811155e+02   # ~g
   1000022     1.936713316163147e+03   # ~neutralino(1)
   1000023    -1.999108346246847e+03   # ~neutralino(2)
   1000024     1.947059390715069e+03   # ~chargino(1)
   1000025     2.008615781941689e+03   # ~neutralino(3)
   1000035     2.075531390109280e+03   # ~neutralino(4)
   1000037     2.068445834531263e+03   # ~chargino(2)
   1000001     2.020707945080200e+03   # ~d_L
   1000002     2.019328432127052e+03   # ~u_L
   1000003     2.020707945080200e+03   # ~s_L
   1000004     2.019328432127052e+03   # ~c_L
   1000005     2.005993061931793e+03   # ~b_1
   1000006     5.046316023672821e+02   # ~t_1
   1000011     2.003151977429542e+03   # ~e_L
   1000012     2.001281296845127e+03   # ~nue_L
   1000013     2.003152027398044e+03   # ~mu_L
   1000014     2.001281296845127e+03   # ~numu_L
   1000015     1.994215050603005e+03   # ~stau_1
   1000016     2.001286161115652e+03   # ~nu_tau_L
   2000001     2.017850449284542e+03   # ~d_R
   2000002     2.017017172096233e+03   # ~u_R
   2000003     2.017850449284542e+03   # ~s_R
   2000004     2.017017172096233e+03   # ~c_R
   2000005     2.028414975042286e+03   # ~b_2
   2000006     2.021150617056622e+03   # ~t_2
   2000011     2.002672853597555e+03   # ~e_R
   2000013     2.002672853597555e+03   # ~mu_R
   2000015     2.011589256993857e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.036014716563960e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731514364314694e-01   # N_{1,1}
  1  2    -5.484044501079586e-01   # N_{1,2}
  1  3     5.358752911234669e-01   # N_{1,3}
  1  4    -5.223487694579728e-01   # N_{1,4}
  2  1    -7.089137225969961e-03   # N_{2,1}
  2  2     1.229151245053214e-02   # N_{2,2}
  2  3     7.068676606944383e-01   # N_{2,3}
  2  4     7.072034877738107e-01   # N_{2,4}
  3  1     8.608491459391425e-01   # N_{3,1}
  3  2     5.054455695675878e-01   # N_{3,2}
  3  3    -4.170203467163865e-02   # N_{3,3}
  3  4     4.152667148461200e-02   # N_{3,4}
  4  1    -3.458995483639303e-01   # N_{4,1}
  4  2     6.660527411759243e-01   # N_{4,2}
  4  3     4.598224906765191e-01   # N_{4,3}
  4  4    -4.746477909794887e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411195731408711e-01   # U_{1,1}
  1  2     7.674410029022865e-01   # U_{1,2}
  2  1    -7.674410029022865e-01   # U_{2,1}
  2  2    -6.411195731408711e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597162286377553e-01   # V_{1,1}
  1  2     7.515148020311889e-01   # V_{1,2}
  2  1    -7.515148020311889e-01   # V_{2,1}
  2  2    -6.597162286377553e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.464073328959841e-03   # F_{11}
  1  2     9.999641790897722e-01   # F_{12}
  2  1     9.999641790897722e-01   # F_{21}
  2  2    -8.464073328959841e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.338934494890894e-01   # F_{11}
  1  2     6.792646058768301e-01   # F_{12}
  2  1    -6.792646058768301e-01   # F_{21}
  2  2     7.338934494890894e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.992333041311275e-01   # F_{11}
  1  2     7.148935489944402e-01   # F_{12}
  2  1     7.148935489944402e-01   # F_{21}
  2  2    -6.992333041311275e-01   # F_{22}
Block gauge Q= 9.233312826290398e+02  
     1     3.612567570695155e-01   # g'(Q)MSSM DRbar
     2     6.351166882773848e-01   # g(Q)MSSM DRbar
     3     1.059366213063985e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.233312826290398e+02  
  3  3     8.651386949676325e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.233312826290398e+02  
  3  3     1.326239670574808e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.233312826290398e+02  
  3  3     1.004418831810844e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.233312826290398e+02  # Higgs mixing parameters
     1     1.999999984358617e+03   # mu(Q)MSSM DRbar
     2     9.662545832503945e+00   # tan beta(Q)MSSM DRbar
     3     2.456274800395796e+02   # higgs vev(Q)MSSM DRbar
     4     3.458246010990172e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.233312826290398e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000455e+03   # M_1(Q)
     2     2.000000000001106e+03   # M_2(Q)
     3     7.390000000098803e+02   # M_3(Q)
    21    -3.817337481628437e+04   # mH1^2(Q)
    22    -3.919777662345410e+06   # mH2^2(Q)
    31     2.000000000000153e+03   # meL(Q)
    32     2.000000000000153e+03   # mmuL(Q)
    33     2.000000000000207e+03   # mtauL(Q)
    34     2.000000000001615e+03   # meR(Q)
    35     2.000000000001615e+03   # mmuR(Q)
    36     2.000000000001722e+03   # mtauR(Q)
    41     1.999999999909147e+03   # mqL1(Q)
    42     1.999999999909146e+03   # mqL2(Q)
    43     1.999999999833998e+03   # mqL3(Q)
    44     1.999999999907765e+03   # muR(Q)
    45     1.999999999907762e+03   # mcR(Q)
    46     3.999999987926561e+02   # mtR(Q)
    47     1.999999999908264e+03   # mdR(Q)
    48     1.999999999908263e+03   # msR(Q)
    49     1.999999999904954e+03   # mbR(Q)
Block au Q= 9.233312826290398e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.235014267397313e-07   # Ac(Q)MSSM DRbar
  3  3     4.943601294652268e-07   # At(Q)MSSM DRbar
Block ad Q= 9.233312826290398e+02  
  1  1     1.640276725049479e-07   # Ad(Q)MSSM DRbar
  2  2     1.640297829143159e-07   # As(Q)MSSM DRbar
  3  3     2.128620507928793e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.233312826290398e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.729514679624016e-09   # Amu(Q)MSSM DRbar
  3  3     4.716263049009799e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.76664090E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.74655370E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.84198877E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.94022803E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99239196E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.74130657E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.31116332E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99985952E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.75640501E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.85230021E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.66995963E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.55267365E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99342216E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.73592126E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.14523762E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.10484678E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99945442E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.76664012E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.74558215E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.84195942E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.93928554E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99239297E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.56520752E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.48476563E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.94579645E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.05413407E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.75640434E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.85223267E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.66968676E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.50030900E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99342302E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.73592082E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.14434862E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.05712491E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99945498E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.13254816E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.24621127E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50575883E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.78034839E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.20334634E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.20937412E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.10176105E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.66437043E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.55086641E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.25487860E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.44480434E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.54208455E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.00772150E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.61684923E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.28766050E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.15583024E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.73702392E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95502741E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.56383931E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61087308E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12763028E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998902E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08773535E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14063180E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20812519E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79187222E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61103496E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33220681E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66778489E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13179488E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35929451E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561502E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56830989E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14079199E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20831057E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79168684E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74741456E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16886400E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83113600E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29615938E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49946460E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45914322E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.38159391E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.75762337E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18659315E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.26004007E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.73995736E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   7.93474959E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99910425E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99910425E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      8.95749595E-05    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      8.95749595E-05    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.33161402E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.54205398E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.54205398E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.54673423E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.05507471E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.05507471E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.05507433E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.36053806E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.36053806E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.35974998E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.84289803E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.84289803E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.54084734E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.54084734E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.54084734E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.54084734E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99937458E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99937458E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.69913289E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.69913289E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.73929268E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.88598901E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.88598901E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.88598901E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.88598901E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96661486E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96661486E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.43023922E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.43023922E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.53732817E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.53732817E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.42997842E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.42997842E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.53705371E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.53705371E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.20540193E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.20540193E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.50837568E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.50837568E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      7.10803794E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.10803794E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.99994107E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.99994107E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.70573577E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.14850848E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.01934067E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.01934067E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.01934067E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.96579125E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.96579125E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.96579125E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.33776490E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.33776490E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.26182936E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.26182936E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.26182936E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.26182936E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.49095751E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.49095751E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.42883350E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.42883350E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.42488778E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.42488778E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.77985688E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.77985688E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.49429097E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.49429097E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.49612699E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.49612699E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.42010632E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.42010632E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.77154037E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.77154037E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.89578641E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.89578641E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.45279925E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.45279925E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68065704E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68065704E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88521742E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88521742E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.12927806E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.12927806E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.20246456E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.20246456E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88544254E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88544254E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12952643E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12952643E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.20246456E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.20246456E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11456807E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11456807E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75309690E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75309690E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.20166671E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.20166671E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.08402170E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96136716E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.87219298E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.87219298E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.18841528E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.60026599E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.23546508E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61546109E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.33432333E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.89883477E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.89883477E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.89883477E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.78056262E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.78056262E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.78056262E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.34257161E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.32301926E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.34302135E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.32166371E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.02145236E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62127306E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.33675253E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.29220357E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.17991189E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.29250856E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.17989957E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.37724473E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.85845956E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.05236496E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.47761476E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.53112516E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56816552E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07896096E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03838791E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40630826E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61973475E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17704224E-02    2            21        21             # BR(h0         -> g          g         )
      6.12355043E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.81678914E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80942768E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78417617E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72325810E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34318405E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21928239E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92441729E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11000970E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25737043E-05    2            21        21             # BR(H0         -> g          g         )
      1.01198408E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.37473115E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.07793123E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44847628E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.52843666E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69271636E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87428419E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55557424E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54862621E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18493328E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05139338E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14592811E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98403427E-04    2            21        21             # BR(A0         -> g          g         )
      1.67465602E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.10538780E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66564081E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93305267E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72608779E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08401432E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15515488E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.11733001E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.13254816E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.24621127E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.50575883E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.78034839E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.20334634E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.826 <==
# gg production cross-section/pb: 0.011219
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.232850855712779e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041263917182931e+01   # MW
        25     1.102868482985405e+02   # h0
        35     2.000148393305460e+03   # H0
        36     1.999999515080881e+03   # A0
        37     2.001306178360183e+03   # H+
   1000021     9.489974573946664e+02   # ~g
   1000022     1.936713162643869e+03   # ~neutralino(1)
   1000023    -1.999109777791487e+03   # ~neutralino(2)
   1000024     1.947059084802419e+03   # ~chargino(1)
   1000025     2.008616908084393e+03   # ~neutralino(3)
   1000035     2.075533260498622e+03   # ~neutralino(4)
   1000037     2.068447950406845e+03   # ~chargino(2)
   1000001     2.020498308831241e+03   # ~d_L
   1000002     2.019120936796662e+03   # ~u_L
   1000003     2.020498308831241e+03   # ~s_L
   1000004     2.019120936796662e+03   # ~c_L
   1000005     2.005840378116305e+03   # ~b_1
   1000006     5.066870515836393e+02   # ~t_1
   1000011     2.003151045921097e+03   # ~e_L
   1000012     2.001280195403364e+03   # ~nue_L
   1000013     2.003151095873735e+03   # ~mu_L
   1000014     2.001280195403364e+03   # ~numu_L
   1000015     1.994213909456124e+03   # ~stau_1
   1000016     2.001285075404850e+03   # ~nu_tau_L
   2000001     2.017642399917147e+03   # ~d_R
   2000002     2.016809684263820e+03   # ~u_R
   2000003     2.017642399917147e+03   # ~s_R
   2000004     2.016809684263820e+03   # ~c_R
   2000005     2.028157300464654e+03   # ~b_2
   2000006     2.020943416098115e+03   # ~t_2
   2000011     2.002672484250547e+03   # ~e_R
   2000013     2.002672484250547e+03   # ~mu_R
   2000015     2.011589136372035e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.035946738497008e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731413897616035e-01   # N_{1,1}
  1  2    -5.484161141227426e-01   # N_{1,2}
  1  3     5.358730623612358e-01   # N_{1,3}
  1  4    -5.223459869213902e-01   # N_{1,4}
  2  1    -7.089265108416939e-03   # N_{2,1}
  2  2     1.229200383753606e-02   # N_{2,2}
  2  3     7.068676529801500e-01   # N_{2,3}
  2  4     7.072034856618107e-01   # N_{2,4}
  3  1     8.608523919797072e-01   # N_{3,1}
  3  2     5.054417578729393e-01   # N_{3,2}
  3  3    -4.169165313402661e-02   # N_{3,3}
  3  4     4.151619780376213e-02   # N_{3,4}
  4  1    -3.459023052681462e-01   # N_{4,1}
  4  2     6.660460207902167e-01   # N_{4,2}
  4  3     4.598260413078815e-01   # N_{4,3}
  4  4    -4.746517724972940e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411286967306473e-01   # U_{1,1}
  1  2     7.674333809709228e-01   # U_{1,2}
  2  1    -7.674333809709228e-01   # U_{2,1}
  2  2    -6.411286967306473e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597259793340661e-01   # V_{1,1}
  1  2     7.515062422839264e-01   # V_{1,2}
  2  1    -7.515062422839264e-01   # V_{2,1}
  2  2    -6.597259793340661e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.355899884683519e-03   # F_{11}
  1  2     9.999650888591647e-01   # F_{12}
  2  1     9.999650888591647e-01   # F_{21}
  2  2    -8.355899884683519e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.338398815509931e-01   # F_{11}
  1  2     6.793224773590408e-01   # F_{12}
  2  1    -6.793224773590408e-01   # F_{21}
  2  2     7.338398815509931e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.992458947096931e-01   # F_{11}
  1  2     7.148812340043910e-01   # F_{12}
  2  1     7.148812340043910e-01   # F_{21}
  2  2    -6.992458947096931e-01   # F_{22}
Block gauge Q= 9.232850855712779e+02  
     1     3.612497855567934e-01   # g'(Q)MSSM DRbar
     2     6.351013238589128e-01   # g(Q)MSSM DRbar
     3     1.057593050815336e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.232850855712779e+02  
  3  3     8.644129328633989e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.232850855712779e+02  
  3  3     1.321532357402872e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.232850855712779e+02  
  3  3     1.004421927444827e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.232850855712779e+02  # Higgs mixing parameters
     1     1.999999965060310e+03   # mu(Q)MSSM DRbar
     2     9.663164020738803e+00   # tan beta(Q)MSSM DRbar
     3     2.456413815249223e+02   # higgs vev(Q)MSSM DRbar
     4     3.458408471502184e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.232850855712779e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000517e+03   # M_1(Q)
     2     2.000000000001253e+03   # M_2(Q)
     3     8.260000000108014e+02   # M_3(Q)
    21    -3.791004916060998e+04   # mH1^2(Q)
    22    -3.919676077881435e+06   # mH2^2(Q)
    31     1.999999999999908e+03   # meL(Q)
    32     1.999999999999908e+03   # mmuL(Q)
    33     1.999999999999969e+03   # mtauL(Q)
    34     2.000000000001832e+03   # meR(Q)
    35     2.000000000001833e+03   # mmuR(Q)
    36     2.000000000001956e+03   # mtauR(Q)
    41     1.999999999886956e+03   # mqL1(Q)
    42     1.999999999886955e+03   # mqL2(Q)
    43     1.999999999797177e+03   # mqL3(Q)
    44     1.999999999885401e+03   # muR(Q)
    45     1.999999999885398e+03   # mcR(Q)
    46     3.999999985330439e+02   # mtR(Q)
    47     1.999999999886121e+03   # mdR(Q)
    48     1.999999999886121e+03   # msR(Q)
    49     1.999999999882758e+03   # mbR(Q)
Block au Q= 9.232850855712779e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.504514759454436e-07   # Ac(Q)MSSM DRbar
  3  3     5.433502619086575e-07   # At(Q)MSSM DRbar
Block ad Q= 9.232850855712779e+02  
  1  1     1.683270097346609e-07   # Ad(Q)MSSM DRbar
  2  2     1.683296549279173e-07   # As(Q)MSSM DRbar
  3  3     2.251193745220313e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.232850855712779e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     5.413714084385345e-09   # Amu(Q)MSSM DRbar
  3  3     5.402959049391880e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.03419274E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.21226026E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.12302006E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      2.06857807E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99164393E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.00827665E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.44110653E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.99984600E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.02367360E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.32906161E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.83540392E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.89647707E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99277651E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.00271131E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.65549028E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.26227664E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99940182E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.03419195E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.21118746E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.12298768E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      2.06753735E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99164505E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.49182054E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.76995632E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.69772906E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.30219860E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.02367293E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.32898707E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.83510255E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.83863230E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99277747E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.00271087E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.65450819E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.20952921E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99940244E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.05910745E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.32680533E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.56602268E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.55722335E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.42578813E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.13600922E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.40389634E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.78432832E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.63868140E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.29952768E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.21661679E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.76979331E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.01590296E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.88358825E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.82101860E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.32026912E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.92098912E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95095078E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.15616241E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61092188E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12726197E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998903E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08674221E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14061036E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20815814E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79183928E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61108376E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33210875E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66788296E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13142647E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35944130E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99561490E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56586315E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14077054E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20834350E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79165392E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74740342E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16896598E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83103402E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29616079E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49942446E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.45921965E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.38094356E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.75464469E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18657035E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.26006914E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.73992830E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.07298043E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99883094E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99883094E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.16905554E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.16905554E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.78399850E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.87097675E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.87097675E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.54078291E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.05637761E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.05637761E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.05637724E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.36345535E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.36345535E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.36266073E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.84519010E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.84519010E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.54405652E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.54405652E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.54405652E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.54405652E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99936991E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99936991E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.74645840E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.74645840E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.72398753E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.89440885E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.89440885E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.89440885E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.89440885E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96987909E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96987909E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.43382800E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.43382800E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.54080311E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.54080311E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.43356674E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.43356674E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.54052817E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.54052817E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.22260767E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.22260767E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.27670463E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.27670463E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      6.02043100E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      6.02043100E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.13520012E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.13520012E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.70360837E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.15126182E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.02196128E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.02196128E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.02196128E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.97095102E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.97095102E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.97095102E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.33892777E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.33892777E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.26297021E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.26297021E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.26297021E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.26297021E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.55400825E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.55400825E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.44826064E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.44826064E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.46908468E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.46908468E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.85681569E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.85681569E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.55738306E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.55738306E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.51611320E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.51611320E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.46429295E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.46429295E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.84851724E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.84851724E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.91007664E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.91007664E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.51973340E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.51973340E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68008852E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68008852E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88682258E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88682258E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.13024688E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.13024688E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.20782114E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.20782114E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88704791E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88704791E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.13049547E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.13049547E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.20782114E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.20782114E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11552773E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11552773E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75457925E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75457925E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.20702005E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.20702005E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.07785996E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96824683E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.52795465E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.52795465E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19350962E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.59835715E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.23656375E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.61726829E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.33545279E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.90556672E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.90556672E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.90556672E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.78374593E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.78374593E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.78374593E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.35490206E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.33561818E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.35535878E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.33425919E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.03965456E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62037427E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.34957704E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.29901000E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.18663058E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.29931528E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.18661825E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.38412581E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.86176177E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.05554853E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.54068954E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.53089452E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56809888E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07942420E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03824325E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40626127E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61960295E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17800526E-02    2            21        21             # BR(h0         -> g          g         )
      6.12474177E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.82020671E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80825545E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78502404E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72389970E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34511575E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21966477E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92561230E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11034770E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.25868783E-05    2            21        21             # BR(H0         -> g          g         )
      1.01209557E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.35778786E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.07453311E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44955746E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.50697548E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69255987E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87439391E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55570997E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54887620E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18501671E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05154818E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14597190E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98414729E-04    2            21        21             # BR(A0         -> g          g         )
      1.67471959E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.10161200E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66548503E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93316578E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72642444E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08417209E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15519950E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.11351454E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.05910745E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.32680533E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.56602268E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.55722335E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.42578813E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.400.913 <==
# gg production cross-section/pb: 0.004558
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    4.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=9.232397226246858e+02 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047182772214578e+01   # MW
        25     1.102743549084110e+02   # h0
        35     2.000147160512737e+03   # H0
        36     1.999998943011111e+03   # A0
        37     2.001305899591652e+03   # H+
   1000021     1.037086326439696e+03   # ~g
   1000022     1.936716706444166e+03   # ~neutralino(1)
   1000023    -1.999111388907840e+03   # ~neutralino(2)
   1000024     1.947062838769648e+03   # ~chargino(1)
   1000025     2.008618039660332e+03   # ~neutralino(3)
   1000035     2.075530361596735e+03   # ~neutralino(4)
   1000037     2.068444676360357e+03   # ~chargino(2)
   1000001     2.020357244197211e+03   # ~d_L
   1000002     2.018983088692450e+03   # ~u_L
   1000003     2.020357244197211e+03   # ~s_L
   1000004     2.018983088692450e+03   # ~c_L
   1000005     2.005755184556405e+03   # ~b_1
   1000006     5.076757067247235e+02   # ~t_1
   1000011     2.003149335133955e+03   # ~e_L
   1000012     2.001279107993196e+03   # ~nue_L
   1000013     2.003149384814652e+03   # ~mu_L
   1000014     2.001279107993196e+03   # ~numu_L
   1000015     1.994212402183093e+03   # ~stau_1
   1000016     2.001284009981175e+03   # ~nu_tau_L
   2000001     2.017503938864232e+03   # ~d_R
   2000002     2.016671989377895e+03   # ~u_R
   2000003     2.017503938864232e+03   # ~s_R
   2000004     2.016671989377895e+03   # ~c_R
   2000005     2.027971051175543e+03   # ~b_2
   2000006     2.020806936095225e+03   # ~t_2
   2000011     2.002672090326290e+03   # ~e_R
   2000013     2.002672090326290e+03   # ~mu_R
   2000015     2.011588588729110e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.035882549001303e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.731460498976510e-01   # N_{1,1}
  1  2    -5.484200619333073e-01   # N_{1,2}
  1  3     5.358692334632766e-01   # N_{1,3}
  1  4    -5.223424410693881e-01   # N_{1,4}
  2  1    -7.089322815049512e-03   # N_{2,1}
  2  2     1.229148659752678e-02   # N_{2,2}
  2  3     7.068676744464629e-01   # N_{2,3}
  2  4     7.072034726172491e-01   # N_{2,4}
  3  1     8.608403537642573e-01   # N_{3,1}
  3  2     5.054645412087307e-01   # N_{3,2}
  3  3    -4.167782970826942e-02   # N_{3,3}
  3  4     4.150230623091027e-02   # N_{3,4}
  4  1    -3.459272355262477e-01   # N_{4,1}
  4  2     6.660254894573763e-01   # N_{4,2}
  4  3     4.598317235260502e-01   # N_{4,3}
  4  4    -4.746569088860841e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.411398532501651e-01   # U_{1,1}
  1  2     7.674240604609401e-01   # U_{1,2}
  2  1    -7.674240604609401e-01   # U_{2,1}
  2  2    -6.411398532501651e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.597362036664490e-01   # V_{1,1}
  1  2     7.514972665098535e-01   # V_{1,2}
  2  1    -7.514972665098535e-01   # V_{2,1}
  2  2    -6.597362036664490e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.224035910460599e-03   # F_{11}
  1  2     9.999661820448447e-01   # F_{12}
  2  1     9.999661820448447e-01   # F_{21}
  2  2    -8.224035910460599e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     7.337812386988696e-01   # F_{11}
  1  2     6.793858209688752e-01   # F_{12}
  2  1    -6.793858209688752e-01   # F_{21}
  2  2     7.337812386988696e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.992733989017923e-01   # F_{11}
  1  2     7.148543303277493e-01   # F_{12}
  2  1     7.148543303277493e-01   # F_{21}
  2  2    -6.992733989017923e-01   # F_{22}
Block gauge Q= 9.232397226246858e+02  
     1     3.612489071329449e-01   # g'(Q)MSSM DRbar
     2     6.350514348582865e-01   # g(Q)MSSM DRbar
     3     1.055990770715669e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.232397226246858e+02  
  3  3     8.637220184070535e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.232397226246858e+02  
  3  3     1.317369649627632e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.232397226246858e+02  
  3  3     1.004452413955125e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.232397226246858e+02  # Higgs mixing parameters
     1     1.999999971848624e+03   # mu(Q)MSSM DRbar
     2     9.663750017395431e+00   # tan beta(Q)MSSM DRbar
     3     2.456485299885595e+02   # higgs vev(Q)MSSM DRbar
     4     3.458886129749537e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.232397226246858e+02 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000578e+03   # M_1(Q)
     2     2.000000000001396e+03   # M_2(Q)
     3     9.130000000117033e+02   # M_3(Q)
    21    -3.760389562275641e+04   # mH1^2(Q)
    22    -3.919629897939057e+06   # mH2^2(Q)
    31     1.999999999999646e+03   # meL(Q)
    32     1.999999999999646e+03   # mmuL(Q)
    33     1.999999999999716e+03   # mtauL(Q)
    34     2.000000000002068e+03   # meR(Q)
    35     2.000000000002069e+03   # mmuR(Q)
    36     2.000000000002209e+03   # mtauR(Q)
    41     1.999999999862796e+03   # mqL1(Q)
    42     1.999999999862794e+03   # mqL2(Q)
    43     1.999999999757205e+03   # mqL3(Q)
    44     1.999999999861051e+03   # muR(Q)
    45     1.999999999861048e+03   # mcR(Q)
    46     3.999999982516353e+02   # mtR(Q)
    47     1.999999999862009e+03   # mdR(Q)
    48     1.999999999862009e+03   # msR(Q)
    49     1.999999999858585e+03   # mbR(Q)
Block au Q= 9.232397226246858e+02  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.769046295008879e-07   # Ac(Q)MSSM DRbar
  3  3     5.913209652488583e-07   # At(Q)MSSM DRbar
Block ad Q= 9.232397226246858e+02  
  1  1     1.726679497061166e-07   # Ad(Q)MSSM DRbar
  2  2     1.726710644316026e-07   # As(Q)MSSM DRbar
  3  3     2.372164855783305e-07   # Ab(Q)MSSM DRbar
Block ae Q= 9.232397226246858e+02  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.077937179373280e-09   # Amu(Q)MSSM DRbar
  3  3     6.069591465264260e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.28149876E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.81484607E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.48572007E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      2.26195374E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99067670E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.25512731E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.60922215E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.07343477E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99982834E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.27076596E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.94646262E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.04903096E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      6.43202221E-06    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99194012E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.24942192E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.31587646E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.53295018E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99933307E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.28149798E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.81364467E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.48568385E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      2.26078807E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99067795E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.41644971E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.10634203E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.41598447E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.58393973E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.27076528E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.94637918E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.04869340E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      6.36721447E-06    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99194119E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.24942148E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.31477593E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.47382398E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99933377E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.83687203E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.42433556E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.62907112E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.29331032E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.68897309E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.06061717E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.77036010E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      2.93791972E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      2.76748287E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.34509562E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.94917967E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.03673528E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.01984083E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.13021352E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.51437466E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.52125966E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.15327876E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94585313E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.87113848E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.61051766E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.12669683E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99998904E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      1.08563840E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.14005386E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.20810497E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.79189246E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.61067923E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.33209591E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.66789582E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
# 
#          PDG            Width
Decay   2000013   6.13085425E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.35269190E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99562170E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      2.56095946E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.14021369E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.20828995E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.79170747E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.74664631E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      6.16930909E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      3.83069091E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.29648462E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49859105E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.46014572E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      2.37611725E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.75020594E-03    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.18591750E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.25991125E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.74008619E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.33856322E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99843636E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99843636E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.56364485E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.56364485E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.28731029E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      9.62001790E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      9.62001790E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.55854027E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.06060122E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.06060122E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.06060085E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.37631352E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.37631352E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.37551198E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.85653746E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.85653746E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.55272338E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.55272338E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.55272338E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.55272338E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99936759E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99936759E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.76517522E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.76517522E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.70097064E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.93027430E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.93027430E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.93027430E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.93027430E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97293770E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97293770E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.44204898E-05    2       1000011       -11             # BR(~chi_30    -> ~e_L-      e+        )
      1.44204898E-05    2      -1000011        11             # BR(~chi_30    -> ~e_L+      e-        )
      1.54335395E-05    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      1.54335395E-05    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      1.44178666E-05    2       1000013       -13             # BR(~chi_30    -> ~mu_L-     mu+       )
      1.44178666E-05    2      -1000013        13             # BR(~chi_30    -> ~mu_L+     mu-       )
      1.54307861E-05    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      1.54307861E-05    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      8.25049087E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      8.25049087E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.05892427E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.05892427E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.98384684E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      4.98384684E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.27871814E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.27871814E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.71245428E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.15889889E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.03636772E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.03636772E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.03636772E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      5.99329506E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      5.99329506E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      5.99329506E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.34587174E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.34587174E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.26131447E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.26131447E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.26131447E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.26131447E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      7.60129528E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      7.60129528E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.44859301E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.44859301E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.50862751E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.50862751E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      9.85610055E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      9.85610055E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      7.60469547E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      7.60469547E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.51681719E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.51681719E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.50382155E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.50382155E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      9.84787363E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      9.84787363E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.92165234E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.92165234E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.56880996E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.56880996E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.68016458E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.68016458E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89489801E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89489801E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.12499197E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.12499197E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.21026147E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.21026147E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89512329E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89512329E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.12524080E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.12524080E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.21026147E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.21026147E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11688107E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11688107E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75600071E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75600071E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.20945644E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.20945644E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.08501539E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97461974E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.20942353E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.20942353E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19121619E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.60734044E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.23638534E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      4.62444339E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.33363707E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      7.91987749E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      7.91987749E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      7.91987749E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      3.79415578E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      3.79415578E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      3.79415578E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.36451960E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.34548628E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.36498026E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.34412382E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.05096026E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61999985E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.35904384E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.31251261E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.20008582E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.31281778E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.20007354E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.39759105E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.86935292E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.06113444E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.54868330E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.52659405E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56813263E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.07997109E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03829864E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40623067E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.61951315E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.17749435E-02    2            21        21             # BR(h0         -> g          g         )
      6.12132006E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      5.80441158E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80140027E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78594577E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72466723E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34721574E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22012214E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92691125E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11071511E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.26033736E-05    2            21        21             # BR(H0         -> g          g         )
      1.01231448E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.34203582E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.07135866E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45082854E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.48244089E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68699636E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87449734E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55583792E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54911185E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18509531E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.05169384E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14601310E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98425551E-04    2            21        21             # BR(A0         -> g          g         )
      1.67478019E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.09805387E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.65996109E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93327269E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.72674247E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08432089E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15524159E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.10991082E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.83687203E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.42433556E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.62907112E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.29331032E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.68897309E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.1000 <==
# gg production cross-section/pb: 0.001843
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021190625513949e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047039683666030e+01   # MW
        25     1.110038796178664e+02   # h0
        35     2.000127509870652e+03   # H0
        36     1.999998698629129e+03   # A0
        37     2.001313797602358e+03   # H+
   1000021     1.127813189064718e+03   # ~g
   1000022     1.934899407444911e+03   # ~neutralino(1)
   1000023    -1.997400723245717e+03   # ~neutralino(2)
   1000024     1.945838376330252e+03   # ~chargino(1)
   1000025     2.005544370097280e+03   # ~neutralino(3)
   1000035     2.073925088710977e+03   # ~neutralino(4)
   1000037     2.066952020226813e+03   # ~chargino(2)
   1000001     2.023612939068955e+03   # ~d_L
   1000002     2.022244051238685e+03   # ~u_L
   1000003     2.023612939068955e+03   # ~s_L
   1000004     2.022244051238685e+03   # ~c_L
   1000005     2.008572945194770e+03   # ~b_1
   1000006     6.015482723188385e+02   # ~t_1
   1000011     2.004929071429231e+03   # ~e_L
   1000012     2.003060310203726e+03   # ~nue_L
   1000013     2.004929118109597e+03   # ~mu_L
   1000014     2.003060310203726e+03   # ~numu_L
   1000015     1.995305249538223e+03   # ~stau_1
   1000016     2.003042541133962e+03   # ~nu_tau_L
   2000001     2.019265841939653e+03   # ~d_R
   2000002     2.018791239898356e+03   # ~u_R
   2000003     2.019265841939653e+03   # ~s_R
   2000004     2.018791239898356e+03   # ~c_R
   2000005     2.030646035095740e+03   # ~b_2
   2000006     2.024601330361178e+03   # ~t_2
   2000011     2.003205913455775e+03   # ~e_R
   2000013     2.003205913455775e+03   # ~mu_R
   2000015     2.012749037391949e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037342689222284e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840236453664958e-01   # N_{1,1}
  1  2    -5.420733543122244e-01   # N_{1,2}
  1  3     5.352534533171887e-01   # N_{1,3}
  1  4    -5.217145378999378e-01   # N_{1,4}
  2  1    -7.105675232171820e-03   # N_{2,1}
  2  2     1.229674988801615e-02   # N_{2,2}
  2  3     7.068670342962887e-01   # N_{2,3}
  2  4     7.072038568523616e-01   # N_{2,4}
  3  1     8.603695392337443e-01   # N_{3,1}
  3  2     5.038792257337805e-01   # N_{3,2}
  3  3    -5.424680569051921e-02   # N_{3,3}
  3  4     5.410421337581161e-02   # N_{3,4}
  4  1    -3.350217980037075e-01   # N_{4,1}
  4  2     6.723919945692477e-01   # N_{4,2}
  4  3     4.592385225670519e-01   # N_{4,3}
  4  4    -4.740773986302059e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.387128575746790e-01   # U_{1,1}
  1  2     7.694451803532125e-01   # U_{1,2}
  2  1    -7.694451803532125e-01   # U_{2,1}
  2  2    -6.387128575746790e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.572824614929806e-01   # V_{1,1}
  1  2     7.536443231483458e-01   # V_{1,2}
  2  1    -7.536443231483458e-01   # V_{2,1}
  2  2    -6.572824614929806e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.778323475021513e-03   # F_{11}
  1  2     9.999614697761948e-01   # F_{12}
  2  1     9.999614697761948e-01   # F_{21}
  2  2    -8.778323475021513e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.941260028863261e-01   # F_{11}
  1  2     7.198535212923890e-01   # F_{12}
  2  1     7.198535212923890e-01   # F_{21}
  2  2    -6.941260028863261e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722914906890730e-01   # F_{11}
  1  2     7.402865334092361e-01   # F_{12}
  2  1     7.402865334092361e-01   # F_{21}
  2  2    -6.722914906890730e-01   # F_{22}
Block gauge Q= 1.021190625513949e+03  
     1     3.615634917569325e-01   # g'(Q)MSSM DRbar
     2     6.352325558042226e-01   # g(Q)MSSM DRbar
     3     1.052154578247537e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021190625513949e+03  
  3  3     8.608751261528128e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021190625513949e+03  
  3  3     1.308168112477597e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021190625513949e+03  
  3  3     1.003535549893349e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021190625513949e+03  # Higgs mixing parameters
     1     1.999999981842682e+03   # mu(Q)MSSM DRbar
     2     9.651057406149272e+00   # tan beta(Q)MSSM DRbar
     3     2.454100900386042e+02   # higgs vev(Q)MSSM DRbar
     4     3.520864676435066e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021190625513949e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000817e+03   # M_1(Q)
     2     2.000000000001965e+03   # M_2(Q)
     3     1.000000000016031e+03   # M_3(Q)
    21    -4.423278373048671e+04   # mH1^2(Q)
    22    -3.918455346184283e+06   # mH2^2(Q)
    31     1.999999999999181e+03   # meL(Q)
    32     1.999999999999181e+03   # mmuL(Q)
    33     1.999999999999282e+03   # mtauL(Q)
    34     2.000000000002980e+03   # meR(Q)
    35     2.000000000002981e+03   # mmuR(Q)
    36     2.000000000003183e+03   # mtauR(Q)
    41     1.999999999791060e+03   # mqL1(Q)
    42     1.999999999791057e+03   # mqL2(Q)
    43     1.999999999632820e+03   # mqL3(Q)
    44     1.999999999788572e+03   # muR(Q)
    45     1.999999999788567e+03   # mcR(Q)
    46     4.999999978888598e+02   # mtR(Q)
    47     1.999999999790126e+03   # mdR(Q)
    48     1.999999999790126e+03   # msR(Q)
    49     1.999999999785648e+03   # mbR(Q)
Block au Q= 1.021190625513949e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.157675001205531e-07   # Ac(Q)MSSM DRbar
  3  3     8.166722069625234e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021190625513949e+03  
  1  1     2.272191096251369e-07   # Ad(Q)MSSM DRbar
  2  2     2.272236439399468e-07   # As(Q)MSSM DRbar
  3  3     3.192542924089147e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021190625513949e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     8.576388293669434e-09   # Amu(Q)MSSM DRbar
  3  3     8.568453711676779e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.51281880E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      7.37602544E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.38734111E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.02615367E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98817618E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.47451726E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.11823284E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.91305027E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99975904E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.50191033E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      7.56362467E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.53153782E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.88502822E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98971622E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.47141832E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      8.38649223E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.08710745E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99905262E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.51281802E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      7.37466926E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.38730062E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.02484001E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98817759E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.33909997E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.65968381E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.19046548E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.08810804E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.91179346E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.50190967E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      7.56353061E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.53116700E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.87771561E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98971742E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.47141789E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      8.38516239E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.08040744E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99905342E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.51326757E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.56865399E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58611954E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.69395933E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.28860561E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.39084386E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.57471831E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.45516748E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.51036698E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.79769539E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      5.89583110E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      4.08523482E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.39330009E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.36523703E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      8.39380426E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.04006148E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.39492065E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93609937E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.15700146E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.83897211E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.94992242E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997438E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.55207519E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58151162E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19127498E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80870919E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.58343160E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.83915576E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42006247E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57991085E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.66824717E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95438217E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10072711E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583852E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.07569068E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58169667E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19146919E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80851497E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.58336765E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86330568E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98833136E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01166864E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51536188E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54741619E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22149549E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.17694591E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99318862E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63123970E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24530572E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75467871E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.55663628E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.27290301E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99733220E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99733220E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      2.66780291E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      2.66780291E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.74067158E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.26322863E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.26322863E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.24181104E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.13271907E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.13271907E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.13272007E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.53852075E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.53852075E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.53870722E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.98297203E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.98297203E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.58033947E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.58033947E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.58033947E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.58033947E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99934093E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99934093E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.97487311E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.97487311E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.16110941E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.54153588E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.54153588E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.54153588E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.54153588E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97656458E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97656458E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.55080899E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.55080899E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.54802866E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.54802866E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.14763539E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.14763539E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.24427826E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      8.24427826E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.06653607E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      3.87774653E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      3.87774653E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.60157183E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.60157183E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.56132046E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.47670005E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.23712197E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.23712197E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.23712197E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.38971201E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.38971201E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.38971201E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.43484237E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.43484237E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.34732207E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.34732207E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.34732207E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.34732207E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.79573690E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.79573690E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.16614441E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.16614441E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.02251788E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.02251788E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.61243531E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.61243531E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.79841551E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.79841551E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.23008228E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.23008228E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.01748845E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.01748845E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.60402916E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.60402916E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.16618923E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.16618923E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.13964205E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.13964205E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.66758897E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.66758897E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.92102917E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.92102917E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.05470887E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.05470887E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.01214646E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.01214646E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.92124030E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.92124030E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.05495699E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.05495699E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.01214646E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.01214646E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.08387201E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.08387201E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73956778E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73956778E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.01510945E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.01510945E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.91955683E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.98034824E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      9.20661028E-04    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      9.20661028E-04    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.23790814E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.45115209E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.29265416E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.09063246E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.39382305E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.55140771E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.55140771E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.55140771E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.58714841E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.58714841E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.58714841E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.19607221E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.17203508E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.19640491E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.17064126E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.90140231E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61838698E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.14149006E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.06450308E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.92893095E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.06478246E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.92891920E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.14797367E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.49204297E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.16618559E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.90993768E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55014155E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56513945E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06505065E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03274792E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40702641E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62195630E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.23047010E-02    2            21        21             # BR(h0         -> g          g         )
      6.21067801E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.41391689E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80797584E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78112488E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72878708E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33623229E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22257578E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92011166E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10879187E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27669476E-05    2            21        21             # BR(H0         -> g          g         )
      1.01481667E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.73756088E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.15068266E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45346527E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46816759E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69019433E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87210808E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55288233E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54366827E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18327907E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04832605E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14506052E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98177538E-04    2            21        21             # BR(A0         -> g          g         )
      1.67338827E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.18026066E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66318282E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93080753E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71940929E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08089018E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15427122E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.19300528E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.51326757E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.56865399E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58611954E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.69395933E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.28860561E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.130 <==
# gg production cross-section/pb: 977.104579
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021258991162279e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041569557032474e+01   # MW
        25     1.106018239429450e+02   # h0
        35     2.000137683861610e+03   # H0
        36     1.999999251447422e+03   # A0
        37     2.001312649356450e+03   # H+
   1000021     1.840782088947503e+02   # ~g
   1000022     1.934887050317028e+03   # ~neutralino(1)
   1000023    -1.997397353669295e+03   # ~neutralino(2)
   1000024     1.945826616549449e+03   # ~chargino(1)
   1000025     2.005545117150291e+03   # ~neutralino(3)
   1000035     2.073939197171082e+03   # ~neutralino(4)
   1000037     2.066967860795423e+03   # ~chargino(2)
   1000001     2.024678324818336e+03   # ~d_L
   1000002     2.023291226905163e+03   # ~u_L
   1000003     2.024678324818336e+03   # ~s_L
   1000004     2.023291226905163e+03   # ~c_L
   1000005     2.009036158092597e+03   # ~b_1
   1000006     5.591865146509858e+02   # ~t_1
   1000011     2.004933223347536e+03   # ~e_L
   1000012     2.003063429632435e+03   # ~nue_L
   1000013     2.004933270275329e+03   # ~mu_L
   1000014     2.003063429632435e+03   # ~numu_L
   1000015     1.995309992043643e+03   # ~stau_1
   1000016     2.003045747958861e+03   # ~nu_tau_L
   2000001     2.020322088245540e+03   # ~d_R
   2000002     2.019843167129621e+03   # ~u_R
   2000003     2.020322088245540e+03   # ~s_R
   2000004     2.019843167129621e+03   # ~c_R
   2000005     2.032290764918136e+03   # ~b_2
   2000006     2.025640281293851e+03   # ~t_2
   2000011     2.003205988839924e+03   # ~e_R
   2000013     2.003205988839924e+03   # ~mu_R
   2000015     2.012748841728697e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037783612251626e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840356807635193e-01   # N_{1,1}
  1  2    -5.420506144006727e-01   # N_{1,2}
  1  3     5.352612924693151e-01   # N_{1,3}
  1  4    -5.217212628525234e-01   # N_{1,4}
  2  1    -7.106332304007056e-03   # N_{2,1}
  2  2     1.229797385292917e-02   # N_{2,2}
  2  3     7.068669603025912e-01   # N_{2,3}
  2  4     7.072039029253677e-01   # N_{2,4}
  3  1     8.603726062403239e-01   # N_{3,1}
  3  2     5.038682612852530e-01   # N_{3,2}
  3  3    -5.427337080228328e-02   # N_{3,3}
  3  4     5.413090542718164e-02   # N_{3,4}
  4  1    -3.350001110043365e-01   # N_{4,1}
  4  2     6.724185203698230e-01   # N_{4,2}
  4  3     4.592263607834498e-01   # N_{4,3}
  4  4    -4.740668820454862e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386900312435679e-01   # U_{1,1}
  1  2     7.694641278123953e-01   # U_{1,2}
  2  1    -7.694641278123953e-01   # U_{2,1}
  2  2    -6.386900312435679e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.572610664299772e-01   # V_{1,1}
  1  2     7.536629820784149e-01   # V_{1,2}
  2  1    -7.536629820784149e-01   # V_{2,1}
  2  2    -6.572610664299772e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     7.959087355640384e-03   # F_{11}
  1  2     9.999683259626103e-01   # F_{12}
  2  1     9.999683259626103e-01   # F_{21}
  2  2    -7.959087355640384e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.945744546307401e-01   # F_{11}
  1  2     7.194208274538693e-01   # F_{12}
  2  1     7.194208274538693e-01   # F_{21}
  2  2    -6.945744546307401e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.721953787472449e-01   # F_{11}
  1  2     7.403738061215078e-01   # F_{12}
  2  1     7.403738061215078e-01   # F_{21}
  2  2    -6.721953787472449e-01   # F_{22}
Block gauge Q= 1.021258991162279e+03  
     1     3.616176835199002e-01   # g'(Q)MSSM DRbar
     2     6.353691404746536e-01   # g(Q)MSSM DRbar
     3     1.084571466754977e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021258991162279e+03  
  3  3     8.622867760755681e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021258991162279e+03  
  3  3     1.367910671071005e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021258991162279e+03  
  3  3     1.003301734993643e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021258991162279e+03  # Higgs mixing parameters
     1     1.999999977126515e+03   # mu(Q)MSSM DRbar
     2     9.647958181194586e+00   # tan beta(Q)MSSM DRbar
     3     2.453912645807648e+02   # higgs vev(Q)MSSM DRbar
     4     3.525682324923555e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021258991162279e+03 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999884e+03   # M_1(Q)
     2     1.999999999999820e+03   # M_2(Q)
     3     1.300000000032007e+02   # M_3(Q)
    21    -4.552336978200671e+04   # mH1^2(Q)
    22    -3.919462998967957e+06   # mH2^2(Q)
    31     2.000000000001933e+03   # meL(Q)
    32     2.000000000001933e+03   # mmuL(Q)
    33     2.000000000001954e+03   # mtauL(Q)
    34     2.000000000000818e+03   # meR(Q)
    35     2.000000000000818e+03   # mmuR(Q)
    36     2.000000000000860e+03   # mtauR(Q)
    41     2.000000000005991e+03   # mqL1(Q)
    42     2.000000000005989e+03   # mqL2(Q)
    43     1.999999999992738e+03   # mqL3(Q)
    44     2.000000000004964e+03   # muR(Q)
    45     2.000000000004963e+03   # mcR(Q)
    46     4.999999999294872e+02   # mtR(Q)
    47     2.000000000004246e+03   # mdR(Q)
    48     2.000000000004243e+03   # msR(Q)
    49     1.999999999999852e+03   # mbR(Q)
Block au Q= 1.021258991162279e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.497756525600606e-07   # Ac(Q)MSSM DRbar
  3  3     1.327418897769796e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021258991162279e+03  
  1  1     1.860616000003698e-07   # Ad(Q)MSSM DRbar
  2  2     1.860588392291242e-07   # As(Q)MSSM DRbar
  3  3     1.628685710044168e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021258991162279e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -1.786859911601143e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14073121E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.65995996E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.16969754E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.26200260E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99413762E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13779820E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.04415457E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.62393205E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99987934E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.13991871E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.74844901E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.25027751E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.02635501E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99489858E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13758793E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.13261365E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      6.08538194E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99952587E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14073113E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.65930469E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.16967783E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.26136795E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99413830E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.92987283E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.15597667E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.89564480E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10428406E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.13991864E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.74840342E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.25009857E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.02282823E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99489916E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13758788E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.13197417E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      6.05318863E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99952626E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.54140654E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.81362483E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.40604186E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.34631645E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.64429264E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.52953077E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.42612061E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.02629452E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      3.86799979E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      9.46439051E-04    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.47638094E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.51354312E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.49782608E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.05362932E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.94637068E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12658563E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.11087877E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.24039395E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.15803302E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97145166E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.53194678E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.84019200E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95284423E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997436E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.55449927E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58345790E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19138468E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80859945E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.58669357E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84037604E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42029198E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57968127E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.67471378E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95731231E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10644972E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583269E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.08573659E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58364340E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19157929E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80840484E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.58662936E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86469665E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98772024E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01227976E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51554298E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54881893E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22012548E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.18211425E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99234446E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63332789E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24552579E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75445861E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.55986178E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.28136798E-09   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.21191261E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.40368575E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.40368575E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.36978253E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.09915159E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.09915159E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.09915256E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.46005475E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.46005475E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.46024086E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.92038891E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.92038891E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.50532570E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.50532570E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.50532570E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.50532570E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99938482E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99938482E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.55681363E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.55681363E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.45297409E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.39936440E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.39936440E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.39936440E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.39936440E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94931313E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94931313E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.46751885E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.46751885E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.46483113E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.46483113E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.00014902E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.00014902E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.67995355E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.67995355E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.42943437E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.25965457E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.25965457E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.44260281E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.44260281E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.61776155E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.37232944E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.14760598E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.14760598E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.14760598E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.21888493E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.21888493E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.21888493E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.39462800E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.39462800E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.31684594E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.31684594E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.31684594E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.31684594E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.35062691E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.35062691E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.04262669E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.04262669E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.69725135E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.69725135E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.12652023E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.12652023E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.35306604E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.35306604E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.10253491E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.10253491E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.69239254E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.69239254E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.11816563E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.11816563E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.08599989E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.08599989E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.62340667E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.62340667E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.67666897E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.67666897E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.86731517E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.86731517E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.03363541E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.03363541E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.86401505E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.86401505E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.86752123E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.86752123E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.03387731E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.03387731E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.86401505E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.86401505E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05654121E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05654121E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.69593428E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.69593428E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.86689036E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.86689036E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.00852961E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92259648E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.81103927E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.81103927E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.18214619E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.50458169E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.26271062E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.06317593E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.36239707E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.34108372E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.34108372E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.34108372E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.46915463E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.46915463E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.46915463E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.11245266E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.08755055E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.11274860E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.08620591E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.77518626E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.63007172E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.05499795E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.85829966E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.72603134E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.85857242E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.72601983E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.93976218E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.40047888E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.06170273E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.31820028E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.54611285E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56766765E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06442364E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03778964E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40743071E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62299060E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.18914149E-02    2            21        21             # BR(h0         -> g          g         )
      6.15017625E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.06641452E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81199784E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78195863E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73309929E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33813184E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22514716E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92128912E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10912491E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.28919349E-05    2            21        21             # BR(H0         -> g          g         )
      1.01634068E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.86455985E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.17616813E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45904639E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.38185340E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69617149E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87136665E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55196516E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54197903E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18271548E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04728110E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14476496E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98100483E-04    2            21        21             # BR(A0         -> g          g         )
      1.67295596E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.20577031E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66912377E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93004268E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71713369E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07982494E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15396992E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.21879263E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.54140654E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.81362483E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.40604186E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.34631645E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.64429264E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.217 <==
# gg production cross-section/pb: 73.654785
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021341491556178e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041610856769688e+01   # MW
        25     1.107557293492428e+02   # h0
        35     2.000136038294515e+03   # H0
        36     1.999999258794766e+03   # A0
        37     2.001311744727736e+03   # H+
   1000021     2.911605898653466e+02   # ~g
   1000022     1.934877353219845e+03   # ~neutralino(1)
   1000023    -1.997377127630834e+03   # ~neutralino(2)
   1000024     1.945817645895937e+03   # ~chargino(1)
   1000025     2.005542346849933e+03   # ~neutralino(3)
   1000035     2.073926497149224e+03   # ~neutralino(4)
   1000037     2.066953055303014e+03   # ~chargino(2)
   1000001     2.024292870014564e+03   # ~d_L
   1000002     2.022906779008574e+03   # ~u_L
   1000003     2.024292870014564e+03   # ~s_L
   1000004     2.022906779008574e+03   # ~c_L
   1000005     2.008706411858434e+03   # ~b_1
   1000006     5.621728928732142e+02   # ~t_1
   1000011     2.004934220836972e+03   # ~e_L
   1000012     2.003064860621233e+03   # ~nue_L
   1000013     2.004934267768785e+03   # ~mu_L
   1000014     2.003064860621233e+03   # ~numu_L
   1000015     1.995311290699163e+03   # ~stau_1
   1000016     2.003047133219134e+03   # ~nu_tau_L
   2000001     2.019935290708444e+03   # ~d_R
   2000002     2.019456571799273e+03   # ~u_R
   2000003     2.019935290708444e+03   # ~s_R
   2000004     2.019456571799273e+03   # ~c_R
   2000005     2.031832718398689e+03   # ~b_2
   2000006     2.025263423937288e+03   # ~t_2
   2000011     2.003206617812232e+03   # ~e_R
   2000013     2.003206617812232e+03   # ~mu_R
   2000015     2.012749039418629e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037827602907276e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840210250992123e-01   # N_{1,1}
  1  2    -5.419955397813954e-01   # N_{1,2}
  1  3     5.352939708533970e-01   # N_{1,3}
  1  4    -5.217557396970604e-01   # N_{1,4}
  2  1    -7.106268979768319e-03   # N_{2,1}
  2  2     1.229709229068765e-02   # N_{2,2}
  2  3     7.068669675360483e-01   # N_{2,3}
  2  4     7.072039116611086e-01   # N_{2,4}
  3  1     8.603727607079530e-01   # N_{3,1}
  3  2     5.038653189498814e-01   # N_{3,2}
  3  3    -5.428552094250416e-02   # N_{3,3}
  3  4     5.414365343519834e-02   # N_{3,4}
  4  1    -3.350165157939424e-01   # N_{4,1}
  4  2     6.724651342172340e-01   # N_{4,2}
  4  3     4.591868216645542e-01   # N_{4,3}
  4  4    -4.740274677875636e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386185869502029e-01   # U_{1,1}
  1  2     7.695234242059992e-01   # U_{1,2}
  2  1    -7.695234242059992e-01   # U_{2,1}
  2  2    -6.386185869502029e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.571894873039650e-01   # V_{1,1}
  1  2     7.537253994507228e-01   # V_{1,2}
  2  1    -7.537253994507228e-01   # V_{2,1}
  2  2    -6.571894873039650e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.595189030292948e-03   # F_{11}
  1  2     9.999630606805101e-01   # F_{12}
  2  1     9.999630606805101e-01   # F_{21}
  2  2    -8.595189030292948e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.947959319385100e-01   # F_{11}
  1  2     7.192069333381718e-01   # F_{12}
  2  1     7.192069333381718e-01   # F_{21}
  2  2    -6.947959319385100e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.721839349919895e-01   # F_{11}
  1  2     7.403841959001318e-01   # F_{12}
  2  1     7.403841959001318e-01   # F_{21}
  2  2    -6.721839349919895e-01   # F_{22}
Block gauge Q= 1.021341491556178e+03  
     1     3.616114478340104e-01   # g'(Q)MSSM DRbar
     2     6.353604481603189e-01   # g(Q)MSSM DRbar
     3     1.076249801868440e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021341491556178e+03  
  3  3     8.639456058715478e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021341491556178e+03  
  3  3     1.360280470037715e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021341491556178e+03  
  3  3     1.003295875047106e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021341491556178e+03  # Higgs mixing parameters
     1     1.999999976877551e+03   # mu(Q)MSSM DRbar
     2     9.647319290588278e+00   # tan beta(Q)MSSM DRbar
     3     2.453764089744230e+02   # higgs vev(Q)MSSM DRbar
     4     3.524332598303821e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021341491556178e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000016e+03   # M_1(Q)
     2     2.000000000000107e+03   # M_2(Q)
     3     2.170000000047412e+02   # M_3(Q)
    21    -4.550059289833302e+04   # mH1^2(Q)
    22    -3.919432990427330e+06   # mH2^2(Q)
    31     2.000000000001690e+03   # meL(Q)
    32     2.000000000001690e+03   # mmuL(Q)
    33     2.000000000001714e+03   # mtauL(Q)
    34     2.000000000000913e+03   # meR(Q)
    35     2.000000000000913e+03   # mmuR(Q)
    36     2.000000000000963e+03   # mtauR(Q)
    41     1.999999999997259e+03   # mqL1(Q)
    42     1.999999999997257e+03   # mqL2(Q)
    43     1.999999999977999e+03   # mqL3(Q)
    44     1.999999999996255e+03   # muR(Q)
    45     1.999999999996254e+03   # mcR(Q)
    46     4.999999998447560e+02   # mtR(Q)
    47     1.999999999995672e+03   # mdR(Q)
    48     1.999999999995670e+03   # msR(Q)
    49     1.999999999991489e+03   # mbR(Q)
Block au Q= 1.021341491556178e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.898523671264676e-07   # Ac(Q)MSSM DRbar
  3  3     2.139300585398501e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021341491556178e+03  
  1  1     1.844828846831891e-07   # Ad(Q)MSSM DRbar
  2  2     1.844811001765512e-07   # As(Q)MSSM DRbar
  3  3     1.764485539026583e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021341491556178e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -3.080305492179568e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11215462E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.71878455E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.20725917E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.21445217E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99404171E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10916093E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.06199235E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.58097744E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99987799E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11132206E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.80829944E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.27178637E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.00832924E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99481902E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10894293E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.20307194E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      5.91406520E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99952054E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11215454E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.71811247E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.20723895E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.21380109E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99404241E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90107941E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.19599802E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.83430332E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16562550E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11132200E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.80825268E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.27160283E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.00471076E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99481961E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10894289E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.20241587E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      5.88102872E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99952094E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.51280778E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.91730162E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.96209147E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.29681839E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.69222441E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.50114682E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.47294680E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.00437167E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      3.80075722E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.12009387E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.42607506E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.56210866E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.55188338E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      3.70291933E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      6.29708067E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09806600E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.17187279E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.47920977E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.18711707E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96862270E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.42155766E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.84045721E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95437691E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997418E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.57223478E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58412626E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19135270E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80863131E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.59841381E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84064136E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42041496E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57955815E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.68937042E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95884726E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10748737E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583123E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.12842212E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58431190E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19154742E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80843659E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.59834908E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86515601E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98759560E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01240440E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51557849E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54871928E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.21994490E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.19104102E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99425408E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63402660E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24552361E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75446067E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.57138818E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.99996594E-05   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.08045985E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.48986493E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.48986493E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.35874834E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.10053171E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.10053171E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.10053268E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.46316036E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.46316036E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.46334762E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.92283734E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.92283734E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.50790317E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.50790317E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.50790317E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.50790317E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99938167E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99938167E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.58946423E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.58946423E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.43394451E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.40993137E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.40993137E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.40993137E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.40993137E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94988914E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94988914E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.46588677E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.46588677E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.46319321E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.46319321E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.00560718E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.00560718E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.63714281E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.63714281E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.37630208E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.23956854E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.23956854E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.51952545E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.51952545E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.61127285E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.38637658E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.15721115E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.15721115E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.15721115E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.23781873E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.23781873E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.23781873E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.39888806E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.39888806E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.31971211E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.31971211E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.31971211E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.31971211E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.46308358E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.46308358E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.07620783E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.07620783E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.77834123E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.77834123E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.25898970E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.25898970E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.46558915E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.46558915E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.13712188E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.13712188E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.77345592E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.77345592E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.25065036E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.25065036E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.11558876E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.11558876E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.73754073E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.73754073E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.67546459E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.67546459E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87162140E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87162140E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.03591701E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.03591701E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.87723610E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.87723610E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87182783E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87182783E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.03615937E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.03615937E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.87723610E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.87723610E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05906446E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05906446E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.69963775E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.69963775E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.88012594E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.88012594E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   3.00493753E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92420477E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.73044733E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.73044733E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.18569283E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.49790478E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.26562403E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.05126628E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.36585153E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.36658299E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.36658299E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.36658299E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.47647469E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.47647469E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.47647469E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.13442157E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.10967461E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.13472841E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.10832146E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.80777366E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62820766E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.07894706E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.87700598E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.74432164E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.87727918E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.74431009E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.95861453E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.40880431E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.07105808E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.37606155E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.54989329E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56684872E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06315481E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03619601E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40741934E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62299978E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.20286484E-02    2            21        21             # BR(h0         -> g          g         )
      6.17182369E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.19802771E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81624223E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77883141E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72922130E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33100709E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22283548E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91688080E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10787803E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27973279E-05    2            21        21             # BR(H0         -> g          g         )
      1.01532818E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.87050999E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.17736134E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45319822E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.48704206E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69622785E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87129338E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55187453E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54181212E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18265979E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04717784E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14473575E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98092876E-04    2            21        21             # BR(A0         -> g          g         )
      1.67291327E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.20829102E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66917911E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92996720E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71690901E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07971963E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15394013E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.22133909E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.51280778E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.91730162E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.96209147E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.29681839E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.69222441E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.304 <==
# gg production cross-section/pb: 11.345727
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021367743758190e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041589848589733e+01   # MW
        25     1.108428045610943e+02   # h0
        35     2.000134527374991e+03   # H0
        36     1.999999263464141e+03   # A0
        37     2.001311616486989e+03   # H+
   1000021     3.933552435998408e+02   # ~g
   1000022     1.934874010432331e+03   # ~neutralino(1)
   1000023    -1.997369464746918e+03   # ~neutralino(2)
   1000024     1.945814540655481e+03   # ~chargino(1)
   1000025     2.005541209103462e+03   # ~neutralino(3)
   1000035     2.073921031149584e+03   # ~neutralino(4)
   1000037     2.066946657582671e+03   # ~chargino(2)
   1000001     2.023990508410939e+03   # ~d_L
   1000002     2.022605318647038e+03   # ~u_L
   1000003     2.023990508410939e+03   # ~s_L
   1000004     2.022605318647038e+03   # ~c_L
   1000005     2.008469354687928e+03   # ~b_1
   1000006     5.667782263319097e+02   # ~t_1
   1000011     2.004934357961037e+03   # ~e_L
   1000012     2.003065166306312e+03   # ~nue_L
   1000013     2.004934404896317e+03   # ~mu_L
   1000014     2.003065166306312e+03   # ~numu_L
   1000015     1.995311535139172e+03   # ~stau_1
   1000016     2.003047407325504e+03   # ~nu_tau_L
   2000001     2.019632518059799e+03   # ~d_R
   2000002     2.019153842972577e+03   # ~u_R
   2000003     2.019632518059799e+03   # ~s_R
   2000004     2.019153842972577e+03   # ~c_R
   2000005     2.031458677415887e+03   # ~b_2
   2000006     2.024963949042622e+03   # ~t_2
   2000011     2.003206971094525e+03   # ~e_R
   2000013     2.003206971094525e+03   # ~mu_R
   2000015     2.012749189649410e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037810825628477e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840129716807580e-01   # N_{1,1}
  1  2    -5.419765995151112e-01   # N_{1,2}
  1  3     5.353062707519122e-01   # N_{1,3}
  1  4    -5.217687223786326e-01   # N_{1,4}
  2  1    -7.106216249657421e-03   # N_{2,1}
  2  2     1.229677020907104e-02   # N_{2,2}
  2  3     7.068669725132967e-01   # N_{2,3}
  2  4     7.072039128164695e-01   # N_{2,4}
  3  1     8.603737700444145e-01   # N_{3,1}
  3  2     5.038630081068538e-01   # N_{3,2}
  3  3    -5.428814305254621e-02   # N_{3,3}
  3  4     5.414649023694953e-02   # N_{3,4}
  4  1    -3.350231560520671e-01   # N_{4,1}
  4  2     6.724821366266726e-01   # N_{4,2}
  4  3     4.591721650835043e-01   # N_{4,3}
  4  4    -4.740128517661359e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.385924090305163e-01   # U_{1,1}
  1  2     7.695451482067844e-01   # U_{1,2}
  2  1    -7.695451482067844e-01   # U_{2,1}
  2  2    -6.385924090305163e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.571633272712731e-01   # V_{1,1}
  1  2     7.537482081502745e-01   # V_{1,2}
  2  1    -7.537482081502745e-01   # V_{2,1}
  2  2    -6.571633272712731e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.275236866371061e-03   # F_{11}
  1  2     9.999569840653511e-01   # F_{12}
  2  1     9.999569840653511e-01   # F_{21}
  2  2    -9.275236866371061e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.948572123048876e-01   # F_{11}
  1  2     7.191477278750732e-01   # F_{12}
  2  1     7.191477278750732e-01   # F_{21}
  2  2    -6.948572123048876e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.721877144868494e-01   # F_{11}
  1  2     7.403807645346722e-01   # F_{12}
  2  1     7.403807645346722e-01   # F_{21}
  2  2    -6.721877144868494e-01   # F_{22}
Block gauge Q= 1.021367743758190e+03  
     1     3.616061386111853e-01   # g'(Q)MSSM DRbar
     2     6.353524835649180e-01   # g(Q)MSSM DRbar
     3     1.070881342695230e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021367743758190e+03  
  3  3     8.644704997736713e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021367743758190e+03  
  3  3     1.352349294770966e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021367743758190e+03  
  3  3     1.003308568954903e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021367743758190e+03  # Higgs mixing parameters
     1     1.999999976799986e+03   # mu(Q)MSSM DRbar
     2     9.647281400732496e+00   # tan beta(Q)MSSM DRbar
     3     2.453721869372380e+02   # higgs vev(Q)MSSM DRbar
     4     3.523052501260794e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021367743758190e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000128e+03   # M_1(Q)
     2     2.000000000000359e+03   # M_2(Q)
     3     3.040000000061799e+02   # M_3(Q)
    21    -4.546202055429878e+04   # mH1^2(Q)
    22    -3.919332772544837e+06   # mH2^2(Q)
    31     2.000000000001470e+03   # meL(Q)
    32     2.000000000001471e+03   # mmuL(Q)
    33     2.000000000001500e+03   # mtauL(Q)
    34     2.000000000001040e+03   # meR(Q)
    35     2.000000000001040e+03   # mmuR(Q)
    36     2.000000000001100e+03   # mtauR(Q)
    41     1.999999999985520e+03   # mqL1(Q)
    42     1.999999999985519e+03   # mqL2(Q)
    43     1.999999999957908e+03   # mqL3(Q)
    44     1.999999999984476e+03   # muR(Q)
    45     1.999999999984474e+03   # mcR(Q)
    46     4.999999997293154e+02   # mtR(Q)
    47     1.999999999984041e+03   # mdR(Q)
    48     1.999999999984039e+03   # msR(Q)
    49     1.999999999979942e+03   # mbR(Q)
Block au Q= 1.021367743758190e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.293990901095202e-07   # Ac(Q)MSSM DRbar
  3  3     2.902892156295941e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021367743758190e+03  
  1  1     1.865559371747864e-07   # Ad(Q)MSSM DRbar
  2  2     1.865550375142552e-07   # As(Q)MSSM DRbar
  3  3     1.919877693004399e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021367743758190e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     9.575560077257165e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07356820E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.82392489E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.27183676E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.22474546E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99387189E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07049224E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.09289493E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.57059843E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99987500E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07270890E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.91573337E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.30894089E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.00908812E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99467436E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.07026428E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.32527852E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      5.86671619E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99950879E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07356812E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.82322862E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.27181582E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.22407088E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99387261E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86228850E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.28218214E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.74819023E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25173792E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07270883E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.91568493E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.30875074E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.00533860E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99467497E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.07026424E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.32459867E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      5.83247598E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99950921E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.47432891E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01138763E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.18506660E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.22543572E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.76169890E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.46268263E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.57367851E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.01621139E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      3.78469863E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.33206917E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.35660394E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.62944999E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.28604877E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.36059530E-02    2       1000021         6             # BR(~t_1       -> ~g         t         )
      9.86394047E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05955843E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.28390177E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.77678951E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.22844063E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96500961E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.54187956E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.84052380E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95482339E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997411E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.57909920E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58431063E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19133950E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80864447E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.60275519E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84070799E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42043638E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57953667E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.69481452E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95929462E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10796389E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583059E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.14500507E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58449631E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19153427E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80844971E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.60269027E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86531336E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98759369E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01240631E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51555492E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54861212E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.21992904E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.19456509E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99513194E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63421962E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24552151E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75446274E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.57565020E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.81185788E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.77867253E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.68637515E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.68637515E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.34202437E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.10355705E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.10355705E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.10355803E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.46991117E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.46991117E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.47009940E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.92811467E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.92811467E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.51458078E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.51458078E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.51458078E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.51458078E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99937746E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99937746E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.63034701E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.63034701E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.40452370E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.42316230E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.42316230E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.42316230E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.42316230E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95141864E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95141864E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.47138253E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.47138253E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.46867961E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.46867961E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.01841424E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.01841424E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.53072400E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.53072400E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.24208966E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.18970628E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.18970628E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.61590170E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.61590170E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.60242331E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.40207233E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.16827949E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.16827949E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.16827949E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.25970913E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.25970913E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.25970913E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.40379003E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.40379003E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.32398358E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.32398358E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.32398358E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.32398358E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.56217645E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.56217645E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.10608462E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.10608462E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.84984806E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.84984806E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.37695900E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.37695900E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.56473955E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.56473955E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.16789578E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.16789578E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.84493508E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.84493508E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.36862112E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.36862112E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.13906780E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.13906780E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.84012013E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.84012013E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.67401862E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.67401862E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.87774276E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.87774276E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.03932080E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.03932080E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.89649852E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.89649852E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.87794984E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.87794984E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.03956392E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.03956392E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.89649852E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.89649852E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06259731E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06259731E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.70512740E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.70512740E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.89940323E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.89940323E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.99723518E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92791384E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.54473962E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.54473962E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19076947E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.48905299E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.26984389E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.05201831E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.37057498E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.39659469E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.39659469E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.39659469E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.49012847E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.49012847E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.49012847E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.15364876E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.12901037E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.15396494E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.12764860E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.83672226E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62615923E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.10044164E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.90374341E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.77056958E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.90401746E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.77055799E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.98561532E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.42057115E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.08464356E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.44666832E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55187849E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56635520E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06273117E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03522587E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40738344E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62292168E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.21104200E-02    2            21        21             # BR(h0         -> g          g         )
      6.18456418E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.27375944E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82061150E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77566711E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72485348E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32379788E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22023185E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91242026E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10661638E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.26880208E-05    2            21        21             # BR(H0         -> g          g         )
      1.01412330E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.85903212E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.17505946E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44680062E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.60138860E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69621010E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87132218E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55191015E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54187772E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18268168E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04721843E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14474724E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98095864E-04    2            21        21             # BR(A0         -> g          g         )
      1.67293004E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.20730023E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66916087E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92999691E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71699739E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07976097E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15395183E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.22033764E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.47432891E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01138763E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.18506660E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.22543572E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.76169890E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.391 <==
# gg production cross-section/pb: 2.498150
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021368201858556e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041540736135701e+01   # MW
        25     1.109009832410442e+02   # h0
        35     2.000133195851716e+03   # H0
        36     1.999999266463424e+03   # A0
        37     2.001311817480284e+03   # H+
   1000021     4.921143294611626e+02   # ~g
   1000022     1.934873735953980e+03   # ~neutralino(1)
   1000023    -1.997367707061881e+03   # ~neutralino(2)
   1000024     1.945814255204194e+03   # ~chargino(1)
   1000025     2.005540836554811e+03   # ~neutralino(3)
   1000035     2.073918907956057e+03   # ~neutralino(4)
   1000037     2.066944180919158e+03   # ~chargino(2)
   1000001     2.023731089987387e+03   # ~d_L
   1000002     2.022346900254816e+03   # ~u_L
   1000003     2.023731089987387e+03   # ~s_L
   1000004     2.022346900254816e+03   # ~c_L
   1000005     2.008276409738231e+03   # ~b_1
   1000006     5.743413025503544e+02   # ~t_1
   1000011     2.004934110296815e+03   # ~e_L
   1000012     2.003064970042772e+03   # ~nue_L
   1000013     2.004934157236165e+03   # ~mu_L
   1000014     2.003064970042772e+03   # ~numu_L
   1000015     1.995311280215402e+03   # ~stau_1
   1000016     2.003047188629435e+03   # ~nu_tau_L
   2000001     2.019373189489782e+03   # ~d_R
   2000002     2.018894567455295e+03   # ~u_R
   2000003     2.019373189489782e+03   # ~s_R
   2000004     2.018894567455295e+03   # ~c_R
   2000005     2.031131546392478e+03   # ~b_2
   2000006     2.024705311387077e+03   # ~t_2
   2000011     2.003207157047501e+03   # ~e_R
   2000013     2.003207157047501e+03   # ~mu_R
   2000015     2.012749311102265e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037768074647628e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840081933478734e-01   # N_{1,1}
  1  2    -5.419744852336670e-01   # N_{1,2}
  1  3     5.353090024081028e-01   # N_{1,3}
  1  4    -5.217716327458266e-01   # N_{1,4}
  2  1    -7.106159370140574e-03   # N_{2,1}
  2  2     1.229669301722672e-02   # N_{2,2}
  2  3     7.068669769332521e-01   # N_{2,3}
  2  4     7.072039103123594e-01   # N_{2,4}
  3  1     8.603751869832238e-01   # N_{3,1}
  3  2     5.038609309477375e-01   # N_{3,2}
  3  3    -5.428653354023870e-02   # N_{3,3}
  3  4     5.414491817563673e-02   # N_{3,4}
  4  1    -3.350249954321184e-01   # N_{4,1}
  4  2     6.724853983255108e-01   # N_{4,2}
  4  3     4.591691639671286e-01   # N_{4,3}
  4  4    -4.740098314765382e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.385873970288349e-01   # U_{1,1}
  1  2     7.695493072935204e-01   # U_{1,2}
  2  1    -7.695493072935204e-01   # U_{2,1}
  2  2    -6.385873970288349e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.571583727565540e-01   # V_{1,1}
  1  2     7.537525277675412e-01   # V_{1,2}
  2  1    -7.537525277675412e-01   # V_{2,1}
  2  2    -6.571583727565540e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.479117042623943e-03   # F_{11}
  1  2     9.999550721607907e-01   # F_{12}
  2  1     9.999550721607907e-01   # F_{21}
  2  2    -9.479117042623943e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.948436770066588e-01   # F_{11}
  1  2     7.191608057478286e-01   # F_{12}
  2  1     7.191608057478286e-01   # F_{21}
  2  2    -6.948436770066588e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.721974490793927e-01   # F_{11}
  1  2     7.403719264337062e-01   # F_{12}
  2  1     7.403719264337062e-01   # F_{21}
  2  2    -6.721974490793927e-01   # F_{22}
Block gauge Q= 1.021368201858556e+03  
     1     3.616008747640369e-01   # g'(Q)MSSM DRbar
     2     6.353443749967351e-01   # g(Q)MSSM DRbar
     3     1.066914195436253e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021368201858556e+03  
  3  3     8.644762243413452e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021368201858556e+03  
  3  3     1.344790735874737e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021368201858556e+03  
  3  3     1.003330182028427e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021368201858556e+03  # Higgs mixing parameters
     1     1.999999976799451e+03   # mu(Q)MSSM DRbar
     2     9.647521774364328e+00   # tan beta(Q)MSSM DRbar
     3     2.453727964217950e+02   # higgs vev(Q)MSSM DRbar
     4     3.521943408434971e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021368201858556e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000230e+03   # M_1(Q)
     2     2.000000000000590e+03   # M_2(Q)
     3     3.910000000075487e+02   # M_3(Q)
    21    -4.540583937763694e+04   # mH1^2(Q)
    22    -3.919196667605349e+06   # mH2^2(Q)
    31     2.000000000001248e+03   # meL(Q)
    32     2.000000000001248e+03   # mmuL(Q)
    33     2.000000000001283e+03   # mtauL(Q)
    34     2.000000000001195e+03   # meR(Q)
    35     2.000000000001196e+03   # mmuR(Q)
    36     2.000000000001267e+03   # mtauR(Q)
    41     1.999999999970799e+03   # mqL1(Q)
    42     1.999999999970797e+03   # mqL2(Q)
    43     1.999999999932815e+03   # mqL3(Q)
    44     1.999999999969671e+03   # muR(Q)
    45     1.999999999969669e+03   # mcR(Q)
    46     4.999999995857380e+02   # mtR(Q)
    47     1.999999999969405e+03   # mdR(Q)
    48     1.999999999969403e+03   # msR(Q)
    49     1.999999999965330e+03   # mbR(Q)
Block au Q= 1.021368201858556e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.680231655661455e-07   # Ac(Q)MSSM DRbar
  3  3     3.632091452472856e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021368201858556e+03  
  1  1     1.901861041126800e-07   # Ad(Q)MSSM DRbar
  2  2     1.901859851644739e-07   # As(Q)MSSM DRbar
  3  3     2.080944319922021e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021368201858556e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.131598162804622e-09   # Amu(Q)MSSM DRbar
  3  3     2.100247047179619e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02633687E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.97436570E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.36315650E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.27986062E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99362957E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02316294E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.13672953E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.58380190E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99987049E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02544602E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.06967879E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.36155858E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.02416054E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99446628E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02292341E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.49870416E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      5.90841441E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99949104E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02633679E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.97363732E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.36313460E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.27915492E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99363033E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81485452E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.40848909E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.63764025E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.36228674E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02544595E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.06962812E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.36135964E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.02023749E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99446693E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02292337E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.49799277E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      5.87258044E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99949146E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.42704423E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.03953683E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26933238E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.13323541E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.85302841E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.41535309E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.72305810E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.05605818E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      3.80770519E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.42723630E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.26826393E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.71682277E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.28502610E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01224744E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.45318901E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.92823641E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.28286685E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96272067E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.15107026E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.84049133E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95474181E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997410E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.58080316E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58425970E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19133533E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80864864E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.60362932E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84067552E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42041204E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57956100E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.69593232E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95921323E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10817266E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583034E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.14920492E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58444539E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19153010E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80845387E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.60356436E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86532084E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98764255E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01235745E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51550449E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54851100E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.21998152E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.19554000E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99552084E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63416743E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24551968E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75446456E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.57650007E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.85633066E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.35471164E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.99535717E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.99535717E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.31606145E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.10873780E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.10873780E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.10873878E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.48146920E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.48146920E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.48165860E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.93713699E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.93713699E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.52633699E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.52633699E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.52633699E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.52633699E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99937176E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99937176E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.68309325E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.68309325E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.35925241E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.44221176E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.44221176E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.44221176E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.44221176E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95362639E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95362639E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.48361759E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.48361759E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.48090004E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.48090004E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.04007334E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.04007334E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.37814981E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.37814981E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.04913083E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.11821829E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.11821829E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.73900704E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.73900704E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.59076721E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.42199598E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.18216730E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.18216730E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.18216730E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.28720017E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.28720017E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.28720017E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.40993831E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.40993831E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.32980820E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.32980820E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.32980820E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.32980820E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.65880420E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.65880420E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.13545279E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.13545279E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.91965409E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.91965409E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.49299646E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.49299646E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.66142199E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.66142199E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.19814613E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.19814613E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.91470971E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.91470971E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.48464772E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.48464772E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.16112051E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.16112051E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.93935060E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.93935060E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.67224286E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.67224286E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.88599112E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.88599112E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.04395503E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.04395503E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.92259104E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.92259104E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.88619910E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.88619910E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.04419922E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.04419922E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.92259104E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.92259104E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06732362E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06732362E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.71261291E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.71261291E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.92551238E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.92551238E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.98140201E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93305242E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.28738054E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.28738054E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.19936272E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.47790043E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.27535708E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.06091273E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.37662950E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.43322764E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.43322764E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.43322764E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.50917274E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.50917274E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.50917274E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.17207838E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.14752072E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.17240328E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.14614957E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.86476649E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62384353E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.11991441E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.93851961E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.80475068E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.93879485E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.80473904E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.02075351E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.43578954E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.10243217E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.53014790E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55308897E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56600272E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06267091E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03452620E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40733746E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62280735E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.21681641E-02    2            21        21             # BR(h0         -> g          g         )
      6.19344232E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.32505993E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82147699E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77507319E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72374743E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32244474E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.21957244E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91158281E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10637950E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.26588027E-05    2            21        21             # BR(H0         -> g          g         )
      1.01378126E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.84559234E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.17236419E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44524343E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.62795493E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69616209E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87139456E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55199968E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54204262E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18273669E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04732044E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14477609E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98103378E-04    2            21        21             # BR(A0         -> g          g         )
      1.67297221E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.20481004E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66911256E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93007154E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71721945E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07986493E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15398123E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.21782125E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.42704423E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.03953683E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26933238E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.13323541E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.85302841E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.478 <==
# gg production cross-section/pb: 0.680878
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021354955897789e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041525911587802e+01   # MW
        25     1.109435599047118e+02   # h0
        35     2.000132094987724e+03   # H0
        36     1.999999265154343e+03   # A0
        37     2.001312187374287e+03   # H+
   1000021     5.881709718997377e+02   # ~g
   1000022     1.934874869094996e+03   # ~neutralino(1)
   1000023    -1.997369243199513e+03   # ~neutralino(2)
   1000024     1.945815249064448e+03   # ~chargino(1)
   1000025     2.005540886786133e+03   # ~neutralino(3)
   1000035     2.073919007020921e+03   # ~neutralino(4)
   1000037     2.066944250299210e+03   # ~chargino(2)
   1000001     2.023511123732073e+03   # ~d_L
   1000002     2.022128107757612e+03   # ~u_L
   1000003     2.023511123732073e+03   # ~s_L
   1000004     2.022128107757612e+03   # ~c_L
   1000005     2.008121466503771e+03   # ~b_1
   1000006     5.813483531413813e+02   # ~t_1
   1000011     2.004933683944078e+03   # ~e_L
   1000012     2.003064514374361e+03   # ~nue_L
   1000013     2.004933730896504e+03   # ~mu_L
   1000014     2.003064514374361e+03   # ~numu_L
   1000015     1.995310761423440e+03   # ~stau_1
   1000016     2.003046717959974e+03   # ~nu_tau_L
   2000001     2.019153655411730e+03   # ~d_R
   2000002     2.018675163727334e+03   # ~u_R
   2000003     2.019153655411730e+03   # ~s_R
   2000004     2.018675163727334e+03   # ~c_R
   2000005     2.030848405448983e+03   # ~b_2
   2000006     2.024485475923475e+03   # ~t_2
   2000011     2.003207220187610e+03   # ~e_R
   2000013     2.003207220187610e+03   # ~mu_R
   2000015     2.012749415736808e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037712891161840e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840048195370320e-01   # N_{1,1}
  1  2    -5.419820966608520e-01   # N_{1,2}
  1  3     5.353064072289626e-01   # N_{1,3}
  1  4    -5.217688720602814e-01   # N_{1,4}
  2  1    -7.106121655843425e-03   # N_{2,1}
  2  2     1.229681401353306e-02   # N_{2,2}
  2  3     7.068669787260963e-01   # N_{2,3}
  2  4     7.072039067954657e-01   # N_{2,4}
  3  1     8.603772749182732e-01   # N_{3,1}
  3  2     5.038582154362766e-01   # N_{3,2}
  3  3    -5.428261537331919e-02   # N_{3,3}
  3  4     5.414093839055147e-02   # N_{3,4}
  4  1    -3.350235012824477e-01   # N_{4,1}
  4  2     6.724812963953676e-01   # N_{4,2}
  4  3     4.591726499199328e-01   # N_{4,3}
  4  4    -4.740133301420567e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.385942168006654e-01   # U_{1,1}
  1  2     7.695436480595137e-01   # U_{1,2}
  2  1    -7.695436480595137e-01   # U_{2,1}
  2  2    -6.385942168006654e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.571653584175344e-01   # V_{1,1}
  1  2     7.537464372691611e-01   # V_{1,2}
  2  1    -7.537464372691611e-01   # V_{2,1}
  2  2    -6.571653584175344e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.314942970967710e-03   # F_{11}
  1  2     9.999566149775937e-01   # F_{12}
  2  1     9.999566149775937e-01   # F_{21}
  2  2    -9.314942970967710e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.947875560380581e-01   # F_{11}
  1  2     7.192150248532510e-01   # F_{12}
  2  1     7.192150248532510e-01   # F_{21}
  2  2    -6.947875560380581e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722091050060555e-01   # F_{11}
  1  2     7.403613436336057e-01   # F_{12}
  2  1     7.403613436336057e-01   # F_{21}
  2  2    -6.722091050060555e-01   # F_{22}
Block gauge Q= 1.021354955897789e+03  
     1     3.615951771586449e-01   # g'(Q)MSSM DRbar
     2     6.353369308250278e-01   # g(Q)MSSM DRbar
     3     1.063763539295349e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021354955897789e+03  
  3  3     8.642025211310919e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021354955897789e+03  
  3  3     1.337799939875238e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021354955897789e+03  
  3  3     1.003351571295577e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021354955897789e+03  # Higgs mixing parameters
     1     1.999999981300095e+03   # mu(Q)MSSM DRbar
     2     9.647911368690249e+00   # tan beta(Q)MSSM DRbar
     3     2.453770616372050e+02   # higgs vev(Q)MSSM DRbar
     4     3.521046529022675e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021354955897789e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000325e+03   # M_1(Q)
     2     2.000000000000809e+03   # M_2(Q)
     3     4.780000000088638e+02   # M_3(Q)
    21    -4.532873027639349e+04   # mH1^2(Q)
    22    -3.919043834863406e+06   # mH2^2(Q)
    31     2.000000000001011e+03   # meL(Q)
    32     2.000000000001012e+03   # mmuL(Q)
    33     2.000000000001054e+03   # mtauL(Q)
    34     2.000000000001377e+03   # meR(Q)
    35     2.000000000001377e+03   # mmuR(Q)
    36     2.000000000001463e+03   # mtauR(Q)
    41     1.999999999953179e+03   # mqL1(Q)
    42     1.999999999953177e+03   # mqL2(Q)
    43     1.999999999902967e+03   # mqL3(Q)
    44     1.999999999951935e+03   # muR(Q)
    45     1.999999999951933e+03   # mcR(Q)
    46     4.999999994155993e+02   # mtR(Q)
    47     1.999999999951860e+03   # mdR(Q)
    48     1.999999999951859e+03   # msR(Q)
    49     1.999999999947774e+03   # mbR(Q)
Block au Q= 1.021354955897789e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.057131163400687e-07   # Ac(Q)MSSM DRbar
  3  3     4.334220989349511e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021354955897789e+03  
  1  1     1.946386131133371e-07   # Ad(Q)MSSM DRbar
  2  2     1.946392106315814e-07   # As(Q)MSSM DRbar
  3  3     2.243331001711152e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021354955897789e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.186515765221163e-09   # Amu(Q)MSSM DRbar
  3  3     3.158935013371342e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.71701089E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.17504150E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.48421241E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.38163604E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99330682E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.68418959E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.19495867E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.62097004E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99986429E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.70775695E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.27521532E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.43136852E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.05405955E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99418795E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.68166890E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.72914813E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      6.04035230E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99946667E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.71701011E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.17427208E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.48418929E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.38089059E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99330762E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.76002191E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.57496721E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.50223727E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.49768807E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.70775629E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.27516181E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.43115835E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.04991493E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99418862E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.68166847E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.72839646E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      6.00248320E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99946712E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.37221297E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.07650946E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26578105E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.01902025E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.96724208E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.36046635E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      5.92207103E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.12428160E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      3.86911306E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.42413213E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.15952815E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.82556839E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.31291090E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57428836E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.68481221E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.95512837E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.35342800E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96149961E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.30009821E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.84043584E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95440537E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997411E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.57960054E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58412528E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19133997E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80864400E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.60257701E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84062002E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42035962E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57961343E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.69462603E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95887659E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10819468E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583034E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.14636268E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58431096E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19153473E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80844924E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.60251210E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86525885E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98771843E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01228157E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51546179E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54842319E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22006580E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.19500770E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99560935E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63402644E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24552111E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75446314E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.57545555E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.95268347E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.84993095E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.43153530E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.43153530E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.29254333E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.11367473E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.11367473E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.11367572E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.49250253E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.49250253E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.49269291E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.94575614E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.94575614E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.53763086E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.53763086E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.53763086E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.53763086E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99936598E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99936598E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.73695880E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.73695880E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.31674094E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.46011389E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.46011389E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.46011389E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.46011389E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95641445E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95641445E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.49630639E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.49630639E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.49357494E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.49357494E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.06123638E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.06123638E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.18731852E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.18731852E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.80727499E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.02875339E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.02875339E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.86885996E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.86885996E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.58108381E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.43722690E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.19367416E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.19367416E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.19367416E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.30995080E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.30995080E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.30995080E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.41503516E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.41503516E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.33477415E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.33477415E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.33477415E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.33477415E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.74165757E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.74165757E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.16053463E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.16053463E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.97945316E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.97945316E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.59204728E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.59204728E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.74432265E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.74432265E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.22398603E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.22398603E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.97448222E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.97448222E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.58369084E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.58369084E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.17871073E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.17871073E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.02645048E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.02645048E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.67072723E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.67072723E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.89303385E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.89303385E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.04786713E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.04786713E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.94477754E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.94477754E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.89324262E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.89324262E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.04811223E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.04811223E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.94477754E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.94477754E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07132676E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07132676E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.71899704E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.71899704E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.94771227E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.94771227E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.96496343E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93930748E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.97417159E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.97417159E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.20847593E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.46887527E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.27994821E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.06774031E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.38162225E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.46282326E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.46282326E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.46282326E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.52550457E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.52550457E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.52550457E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.18777812E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.16331746E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.18811055E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.16193850E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.88873125E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62190969E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.13567357E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.96743661E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.83318838E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.96771287E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.83317670E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.04997887E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.44844283E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.11723701E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.60981824E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55385649E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56572763E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06279574E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03397547E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40728731E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62267707E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.22127765E-02    2            21        21             # BR(h0         -> g          g         )
      6.20019523E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.36300667E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81970342E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77637377E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72509356E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32540784E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22037470E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91341578E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10689796E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.26900798E-05    2            21        21             # BR(H0         -> g          g         )
      1.01409529E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.83261729E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.16976202E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44730628E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.58896121E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69605584E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87148768E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55211488E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54225480E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18280748E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04745171E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14481322E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98113046E-04    2            21        21             # BR(A0         -> g          g         )
      1.67302647E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.20160585E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66900646E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93016756E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71750516E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07999872E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15401907E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.21458339E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.37221297E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.07650946E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26578105E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.01902025E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.96724208E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.565 <==
# gg production cross-section/pb: 0.213636
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021333938233444e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047359753984820e+01   # MW
        25     1.109731936770667e+02   # h0
        35     2.000130497499991e+03   # H0
        36     1.999998717331000e+03   # A0
        37     2.001311833045308e+03   # H+
   1000021     6.819127000215842e+02   # ~g
   1000022     1.934879717004519e+03   # ~neutralino(1)
   1000023    -1.997372460592437e+03   # ~neutralino(2)
   1000024     1.945820561881823e+03   # ~chargino(1)
   1000025     2.005541172581502e+03   # ~neutralino(3)
   1000035     2.073915592300864e+03   # ~neutralino(4)
   1000037     2.066940160176471e+03   # ~chargino(2)
   1000001     2.023337399984409e+03   # ~d_L
   1000002     2.021956545916204e+03   # ~u_L
   1000003     2.023337399984409e+03   # ~s_L
   1000004     2.021956545916204e+03   # ~c_L
   1000005     2.008011191332214e+03   # ~b_1
   1000006     5.868576122425065e+02   # ~t_1
   1000011     2.004932071776570e+03   # ~e_L
   1000012     2.003063608095568e+03   # ~nue_L
   1000013     2.004932118438581e+03   # ~mu_L
   1000014     2.003063608095568e+03   # ~numu_L
   1000015     1.995309649239099e+03   # ~stau_1
   1000016     2.003045802884749e+03   # ~nu_tau_L
   2000001     2.018981755696491e+03   # ~d_R
   2000002     2.018503514096978e+03   # ~u_R
   2000003     2.018981755696491e+03   # ~s_R
   2000004     2.018503514096978e+03   # ~c_R
   2000005     2.030616368913273e+03   # ~b_2
   2000006     2.024312724069159e+03   # ~t_2
   2000011     2.003207286563565e+03   # ~e_R
   2000013     2.003207286563565e+03   # ~mu_R
   2000015     2.012748934679589e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037652246943589e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840205184439180e-01   # N_{1,1}
  1  2    -5.419849920429776e-01   # N_{1,2}
  1  3     5.352990293399678e-01   # N_{1,3}
  1  4    -5.217618795982761e-01   # N_{1,4}
  2  1    -7.106154162249577e-03   # N_{2,1}
  2  2     1.229606083490966e-02   # N_{2,2}
  2  3     7.068670053969280e-01   # N_{2,3}
  2  4     7.072038929065267e-01   # N_{2,4}
  3  1     8.603613452966834e-01   # N_{3,1}
  3  2     5.038872532484200e-01   # N_{3,2}
  3  3    -5.427411483851346e-02   # N_{3,3}
  3  4     5.413235623487947e-02   # N_{3,4}
  4  1    -3.350464139583771e-01   # N_{4,1}
  4  2     6.724572189380380e-01   # N_{4,2}
  4  3     4.591822147332837e-01   # N_{4,3}
  4  4    -4.740220278261212e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386096804980116e-01   # U_{1,1}
  1  2     7.695308154805938e-01   # U_{1,2}
  2  1    -7.695308154805938e-01   # U_{2,1}
  2  2    -6.386096804980116e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.571795277493776e-01   # V_{1,1}
  1  2     7.537340832860784e-01   # V_{1,2}
  2  1    -7.537340832860784e-01   # V_{2,1}
  2  2    -6.571795277493776e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.261746217902508e-03   # F_{11}
  1  2     9.999571091086833e-01   # F_{12}
  2  1     9.999571091086833e-01   # F_{21}
  2  2    -9.261746217902508e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.947226719363557e-01   # F_{11}
  1  2     7.192776995692350e-01   # F_{12}
  2  1     7.192776995692350e-01   # F_{21}
  2  2    -6.947226719363557e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722457411491755e-01   # F_{11}
  1  2     7.403280782915070e-01   # F_{12}
  2  1     7.403280782915070e-01   # F_{21}
  2  2    -6.722457411491755e-01   # F_{22}
Block gauge Q= 1.021333938233444e+03  
     1     3.615968689514370e-01   # g'(Q)MSSM DRbar
     2     6.352870809906520e-01   # g(Q)MSSM DRbar
     3     1.061145918601665e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021333938233444e+03  
  3  3     8.637813952245578e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021333938233444e+03  
  3  3     1.331445965081333e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021333938233444e+03  
  3  3     1.003387513823188e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021333938233444e+03  # Higgs mixing parameters
     1     1.999999977212841e+03   # mu(Q)MSSM DRbar
     2     9.648376147769158e+00   # tan beta(Q)MSSM DRbar
     3     2.453801671184010e+02   # higgs vev(Q)MSSM DRbar
     4     3.520441432954175e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021333938233444e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000415e+03   # M_1(Q)
     2     2.000000000001018e+03   # M_2(Q)
     3     5.650000000101361e+02   # M_3(Q)
    21    -4.522797519856440e+04   # mH1^2(Q)
    22    -3.918895329571901e+06   # mH2^2(Q)
    31     2.000000000000758e+03   # meL(Q)
    32     2.000000000000758e+03   # mmuL(Q)
    33     2.000000000000808e+03   # mtauL(Q)
    34     2.000000000001585e+03   # meR(Q)
    35     2.000000000001585e+03   # mmuR(Q)
    36     2.000000000001686e+03   # mtauR(Q)
    41     1.999999999932748e+03   # mqL1(Q)
    42     1.999999999932746e+03   # mqL2(Q)
    43     1.999999999868558e+03   # mqL3(Q)
    44     1.999999999931359e+03   # muR(Q)
    45     1.999999999931357e+03   # mcR(Q)
    46     4.999999992200838e+02   # mtR(Q)
    47     1.999999999931499e+03   # mdR(Q)
    48     1.999999999931497e+03   # msR(Q)
    49     1.999999999927379e+03   # mbR(Q)
Block au Q= 1.021333938233444e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.425117320489602e-07   # Ac(Q)MSSM DRbar
  3  3     5.014025673004252e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021333938233444e+03  
  1  1     1.995276705903586e-07   # Ad(Q)MSSM DRbar
  2  2     1.995290499986422e-07   # As(Q)MSSM DRbar
  3  3     2.404939068344690e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021333938233444e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.180223799022182e-09   # Amu(Q)MSSM DRbar
  3  3     4.156263518531227e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.10885331E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.43426401E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.63990671E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.53913303E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99289032E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.07491093E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.27016339E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.68652689E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99985612E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.09924730E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.54096691E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.52117973E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.10163696E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99382762E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.07226183E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.02684454E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      6.27921160E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99943451E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.10885253E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.43344313E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.63988206E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.53833761E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99289118E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.69902466E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.78418625E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.34117049E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.65875266E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.09924664E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.54090983E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.52095549E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.09721426E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99382835E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.07226139E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.02604226E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      6.23879316E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99943500E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.31122430E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.12260864E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.30029797E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.88024873E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.10562225E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.29947926E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.17575376E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.21910472E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      3.97268741E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.46396079E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.02739341E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.95727749E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.33483195E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.96489209E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.98191410E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.05296413E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.44079619E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95930979E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.70687708E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.83990510E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95401734E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997413E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.57698786E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58342223E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19125073E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80873326E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.60036136E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84008894E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42040498E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57956813E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.68929242E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95848087E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10159771E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583705E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.13480240E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58360750E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19144510E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80853889E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.60029668E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86442496E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98801963E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01198037E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51573433E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54755717E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22108411E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.18837763E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99474944E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63320788E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24532359E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75466068E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.57330201E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.16055829E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.31561838E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.00030897E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.00030897E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.29303582E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.12150701E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.12150701E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.12150800E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.51358579E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.51358579E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.51377780E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.96357970E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.96357970E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.55397766E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.55397766E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.55397766E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.55397766E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99936236E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99936236E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.76440275E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.76440275E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.26910922E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.50205380E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.50205380E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.50205380E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.50205380E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95946198E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95946198E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.50742473E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.50742473E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.50468120E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.50468120E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.08668159E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.08668159E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.98006683E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.98006683E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.54306668E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      9.29080700E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.29080700E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.01144003E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.01144003E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.58222811E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.45750793E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.21703227E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.21703227E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.21703227E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.34969960E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.34969960E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.34969960E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.42596832E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.42596832E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.33662239E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.33662239E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.33662239E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.33662239E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.81435149E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.81435149E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.17012726E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.17012726E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.03752113E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.03752113E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.62859259E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.62859259E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.81705301E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.81705301E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.23420165E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.23420165E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.03252008E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.03252008E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.62028404E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.62028404E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.19548606E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.19548606E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.10078924E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.10078924E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.66989410E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.66989410E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.90598828E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.90598828E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.04592822E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.04592822E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.96369567E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.96369567E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.90619758E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.90619758E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.04617424E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.04617424E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.96369567E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.96369567E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07526496E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07526496E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.72560906E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.72560906E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.96664130E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.96664130E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.96237480E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94623410E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.62775034E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.62775034E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.21027940E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.47042247E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.28314622E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.07835788E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.38347107E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.49912047E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.49912047E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.49912047E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.55002395E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.55002395E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.55002395E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.20189121E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.17753322E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.20222910E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.17614635E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.90770475E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.62047578E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.14981896E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.00204960E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.86736642E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.00232651E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.86735476E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.08479695E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.46476596E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.13410042E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.63872435E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55057659E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56553111E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06305224E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03358071E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40724750E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62257255E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.22461703E-02    2            21        21             # BR(h0         -> g          g         )
      6.20277176E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.38310054E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81320429E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77707646E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72559774E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32700879E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22067506E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91440591E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10717801E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27002045E-05    2            21        21             # BR(H0         -> g          g         )
      1.01424656E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.81684144E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.16658167E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44815981E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.57187900E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69056677E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87158982E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55224124E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54248751E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18288511E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04759555E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14485391E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98123731E-04    2            21        21             # BR(A0         -> g          g         )
      1.67308630E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.19809207E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66355616E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93027316E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71781929E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08014568E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15406064E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.21102389E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.31122430E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.12260864E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.30029797E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.88024873E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.10562225E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.652 <==
# gg production cross-section/pb: 0.074331
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021308434812164e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047334618621242e+01   # MW
        25     1.109965343253632e+02   # h0
        35     2.000129709454216e+03   # H0
        36     1.999998712566760e+03   # A0
        37     2.001312284283375e+03   # H+
   1000021     7.733141643333958e+02   # ~g
   1000022     1.934882649910164e+03   # ~neutralino(1)
   1000023    -1.997377109282476e+03   # ~neutralino(2)
   1000024     1.945823195404393e+03   # ~chargino(1)
   1000025     2.005541643568242e+03   # ~neutralino(3)
   1000035     2.073917344480617e+03   # ~neutralino(4)
   1000037     2.066942235340370e+03   # ~chargino(2)
   1000001     2.023224096738051e+03   # ~d_L
   1000002     2.021844963498299e+03   # ~u_L
   1000003     2.023224096738051e+03   # ~s_L
   1000004     2.021844963498299e+03   # ~c_L
   1000005     2.007958441558787e+03   # ~b_1
   1000006     5.914799316318807e+02   # ~t_1
   1000011     2.004931493824050e+03   # ~e_L
   1000012     2.003062955828417e+03   # ~nue_L
   1000013     2.004931540499128e+03   # ~mu_L
   1000014     2.003062955828417e+03   # ~numu_L
   1000015     1.995308866626946e+03   # ~stau_1
   1000016     2.003045147645194e+03   # ~nu_tau_L
   2000001     2.018869501551440e+03   # ~d_R
   2000002     2.018391655091527e+03   # ~u_R
   2000003     2.018869501551440e+03   # ~s_R
   2000004     2.018391655091527e+03   # ~c_R
   2000005     2.030448106984850e+03   # ~b_2
   2000006     2.024200099948841e+03   # ~t_2
   2000011     2.003207160278605e+03   # ~e_R
   2000013     2.003207160278605e+03   # ~mu_R
   2000015     2.012748997335148e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037589272988071e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840194004282739e-01   # N_{1,1}
  1  2    -5.420009312089714e-01   # N_{1,2}
  1  3     5.352914516868069e-01   # N_{1,3}
  1  4    -5.217539194048738e-01   # N_{1,4}
  2  1    -7.106096379850820e-03   # N_{2,1}
  2  2     1.229626662430238e-02   # N_{2,2}
  2  3     7.068670079915094e-01   # N_{2,3}
  2  4     7.072038873157271e-01   # N_{2,4}
  3  1     8.603635397131078e-01   # N_{3,1}
  3  2     5.038847138917329e-01   # N_{3,2}
  3  3    -5.426857553195769e-02   # N_{3,3}
  3  4     5.412666947365743e-02   # N_{3,4}
  4  1    -3.350420615703065e-01   # N_{4,1}
  4  2     6.724462710893400e-01   # N_{4,2}
  4  3     4.591916990472437e-01   # N_{4,3}
  4  4    -4.740314472720837e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386272865209792e-01   # U_{1,1}
  1  2     7.695162044498161e-01   # U_{1,2}
  2  1    -7.695162044498161e-01   # U_{2,1}
  2  2    -6.386272865209792e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.571972463679208e-01   # V_{1,1}
  1  2     7.537186340846447e-01   # V_{1,2}
  2  1    -7.537186340846447e-01   # V_{2,1}
  2  2    -6.571972463679208e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.205110697241715e-03   # F_{11}
  1  2     9.999576320710051e-01   # F_{12}
  2  1     9.999576320710051e-01   # F_{21}
  2  2    -9.205110697241715e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.946230866661380e-01   # F_{11}
  1  2     7.193738718291115e-01   # F_{12}
  2  1     7.193738718291115e-01   # F_{21}
  2  2    -6.946230866661380e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722573103428402e-01   # F_{11}
  1  2     7.403175728635720e-01   # F_{12}
  2  1     7.403175728635720e-01   # F_{21}
  2  2    -6.722573103428402e-01   # F_{22}
Block gauge Q= 1.021308434812164e+03  
     1     3.615905363112745e-01   # g'(Q)MSSM DRbar
     2     6.352784276154065e-01   # g(Q)MSSM DRbar
     3     1.058903025727606e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021308434812164e+03  
  3  3     8.632610211124414e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021308434812164e+03  
  3  3     1.325697346627630e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021308434812164e+03  
  3  3     1.003412802941046e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021308434812164e+03  # Higgs mixing parameters
     1     1.999999981702605e+03   # mu(Q)MSSM DRbar
     2     9.648890782106564e+00   # tan beta(Q)MSSM DRbar
     3     2.453865911950063e+02   # higgs vev(Q)MSSM DRbar
     4     3.520024734599553e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021308434812164e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000500e+03   # M_1(Q)
     2     2.000000000001219e+03   # M_2(Q)
     3     6.520000000113713e+02   # M_3(Q)
    21    -4.509850099442949e+04   # mH1^2(Q)
    22    -3.918749635349000e+06   # mH2^2(Q)
    31     2.000000000000484e+03   # meL(Q)
    32     2.000000000000484e+03   # mmuL(Q)
    33     2.000000000000543e+03   # mtauL(Q)
    34     2.000000000001817e+03   # meR(Q)
    35     2.000000000001818e+03   # mmuR(Q)
    36     2.000000000001935e+03   # mtauR(Q)
    41     1.999999999909591e+03   # mqL1(Q)
    42     1.999999999909588e+03   # mqL2(Q)
    43     1.999999999829739e+03   # mqL3(Q)
    44     1.999999999908029e+03   # muR(Q)
    45     1.999999999908027e+03   # mcR(Q)
    46     4.999999990000471e+02   # mtR(Q)
    47     1.999999999908407e+03   # mdR(Q)
    48     1.999999999908405e+03   # msR(Q)
    49     1.999999999904236e+03   # mbR(Q)
Block au Q= 1.021308434812164e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.785236740434748e-07   # Ac(Q)MSSM DRbar
  3  3     5.674621362180007e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021308434812164e+03  
  1  1     2.047704454056019e-07   # Ad(Q)MSSM DRbar
  2  2     2.047725561607593e-07   # As(Q)MSSM DRbar
  3  3     2.565714301733664e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021308434812164e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     5.124725820496196e-09   # Amu(Q)MSSM DRbar
  3  3     5.104194523150397e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.45305718E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.76479017E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.83770436E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      3.76544177E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99235973E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.41799995E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.36567767E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.78796590E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99984555E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.44310297E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.87998966E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.63537882E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.17121357E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99336744E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.41522663E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.40502269E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      6.65338430E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99939295E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.45305640E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.76390554E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.83767781E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      3.76458462E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99236065E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.63328824E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.03865631E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      5.15394020E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.84598020E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.44310231E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.87992816E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.63513714E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.16644679E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99336822E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.41522619E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.40415774E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      6.60980483E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99939347E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.24550499E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.17994126E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34569497E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.71508266E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.27027688E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.23372843E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.48611483E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.35433983E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      4.12498774E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.51653109E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.87038598E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.11372530E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.35322446E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.30807946E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.36154755E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.17823900E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.55234254E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95651121E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.21430779E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.83978249E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95336536E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997417E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.57297748E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58314468E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19125931E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80872472E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.59751727E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.83996629E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42033394E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57963920E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.68574944E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95782829E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10146372E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583728E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.12524399E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58332991E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19145365E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80853038E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.59745271E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86426468E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98810216E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01189784E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51567964E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54749885E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22118141E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.18648380E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99454902E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63291940E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24532447E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75465982E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.57049786E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.05228308E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99634437E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99634437E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.65563200E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.65563200E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.75051886E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.78049802E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.78049802E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.27707951E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.12500954E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.12500954E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.12501054E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.52141605E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.52141605E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.52160823E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.96969588E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.96969588E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.56209034E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56209034E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56209034E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56209034E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99935715E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99935715E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.81431004E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.81431004E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.23799148E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.51486489E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.51486489E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.51486489E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.51486489E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96290242E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96290242E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.51821176E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.51821176E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.51545781E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.51545781E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.10324840E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.10324840E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.74666259E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.74666259E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.24615315E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      8.19861647E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.19861647E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.14122976E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.14122976E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.57557599E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.46594483E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.22451653E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.22451653E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.22451653E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.36450001E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.36450001E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.36450001E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.42928335E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.42928335E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.34008474E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.34008474E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.34008474E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.34008474E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.86232962E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.86232962E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.18461670E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.18461670E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.07201083E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.07201083E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.68572999E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.68572999E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.86505816E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.86505816E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.24913277E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.24913277E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.06699287E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.06699287E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.67741289E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.67741289E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.20321146E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.20321146E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.15613039E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.15613039E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.66888524E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.66888524E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.91090807E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.91090807E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.04866283E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.04866283E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.97920996E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.97920996E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.91111794E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.91111794E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.04890950E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.04890950E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.97920996E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.97920996E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07804619E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07804619E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73008533E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73008533E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.98216364E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.98216364E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.95049431E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95353008E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.26258899E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.26258899E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.21752633E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.46420776E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.28634093E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.08231652E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.38691972E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.51853226E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.51853226E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.51853226E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.56192111E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.56192111E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.56192111E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.21087543E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.18661976E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.21121755E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.18522796E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.92161614E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61922623E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.15892181E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.02239199E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.88739191E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.02266965E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.88738022E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.10536447E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.47366301E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.14453122E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.70912488E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55086391E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56535683E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06335205E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03322583E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40719749E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62243750E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.22738416E-02    2            21        21             # BR(h0         -> g          g         )
      6.20683560E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.40437536E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81228498E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77776615E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72606744E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32858011E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22095494E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91537788E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10745293E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27093360E-05    2            21        21             # BR(H0         -> g          g         )
      1.01431427E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.80039927E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.16328423E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44896750E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.55553376E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69045381E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87169566E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55237215E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54272863E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18296556E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04774473E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14489610E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98134719E-04    2            21        21             # BR(A0         -> g          g         )
      1.67314797E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.19445075E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66344337E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93038228E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71814398E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08029772E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15410365E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.20734437E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.24550499E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.17994126E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34569497E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.71508266E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.27027688E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.739 <==
# gg production cross-section/pb: 0.027728
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021280007834616e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048448376454421e+01   # MW
        25     1.110134534528198e+02   # h0
        35     2.000130039433628e+03   # H0
        36     1.999999788998841e+03   # A0
        37     2.001314104656558e+03   # H+
   1000021     8.631001728427168e+02   # ~g
   1000022     1.934882038480722e+03   # ~neutralino(1)
   1000023    -1.997383069018342e+03   # ~neutralino(2)
   1000024     1.945821998580856e+03   # ~chargino(1)
   1000025     2.005542245272434e+03   # ~neutralino(3)
   1000035     2.073925280018494e+03   # ~neutralino(4)
   1000037     2.066950989157332e+03   # ~chargino(2)
   1000001     2.023183747014172e+03   # ~d_L
   1000002     2.021806413726353e+03   # ~u_L
   1000003     2.023183747014172e+03   # ~s_L
   1000004     2.021806413726353e+03   # ~c_L
   1000005     2.007976565716189e+03   # ~b_1
   1000006     5.952842320579909e+02   # ~t_1
   1000011     2.004931303484201e+03   # ~e_L
   1000012     2.003062406826179e+03   # ~nue_L
   1000013     2.004931350405847e+03   # ~mu_L
   1000014     2.003062406826179e+03   # ~numu_L
   1000015     1.995308203800872e+03   # ~stau_1
   1000016     2.003044602770904e+03   # ~nu_tau_L
   2000001     2.018830101267503e+03   # ~d_R
   2000002     2.018352774765460e+03   # ~u_R
   2000003     2.018830101267503e+03   # ~s_R
   2000004     2.018352774765460e+03   # ~c_R
   2000005     2.030356046621798e+03   # ~b_2
   2000006     2.024161104852628e+03   # ~t_2
   2000011     2.003206900922047e+03   # ~e_R
   2000013     2.003206900922047e+03   # ~mu_R
   2000015     2.012749219141905e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037523388658603e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840048526529423e-01   # N_{1,1}
  1  2    -5.420292637507907e-01   # N_{1,2}
  1  3     5.352829238759720e-01   # N_{1,3}
  1  4    -5.217439427377747e-01   # N_{1,4}
  2  1    -7.106197622278472e-03   # N_{2,1}
  2  2     1.229760111246893e-02   # N_{2,2}
  2  3     7.068669768295884e-01   # N_{2,3}
  2  4     7.072038942412786e-01   # N_{2,4}
  3  1     8.603793990625206e-01   # N_{3,1}
  3  2     5.038587826698937e-01   # N_{3,2}
  3  3    -5.426334318983646e-02   # N_{3,3}
  3  4     5.412121932376519e-02   # N_{3,4}
  4  1    -3.350180066252580e-01   # N_{4,1}
  4  2     6.724428402258942e-01   # N_{4,2}
  4  3     4.592023062446991e-01   # N_{4,3}
  4  4    -4.740430400346798e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386488467610935e-01   # U_{1,1}
  1  2     7.694983109342900e-01   # U_{1,2}
  2  1    -7.694983109342900e-01   # U_{2,1}
  2  2    -6.386488467610935e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.572205430440889e-01   # V_{1,1}
  1  2     7.536983201525879e-01   # V_{1,2}
  2  1    -7.536983201525879e-01   # V_{2,1}
  2  2    -6.572205430440889e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.129941662786748e-03   # F_{11}
  1  2     9.999583212140565e-01   # F_{12}
  2  1     9.999583212140565e-01   # F_{21}
  2  2    -9.129941662786748e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.944997506729763e-01   # F_{11}
  1  2     7.194929438953336e-01   # F_{12}
  2  1     7.194929438953336e-01   # F_{21}
  2  2    -6.944997506729763e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722580330486533e-01   # F_{11}
  1  2     7.403169165982605e-01   # F_{12}
  2  1     7.403169165982605e-01   # F_{21}
  2  2    -6.722580330486533e-01   # F_{22}
Block gauge Q= 1.021280007834616e+03  
     1     3.615780307213949e-01   # g'(Q)MSSM DRbar
     2     6.353010174941367e-01   # g(Q)MSSM DRbar
     3     1.056937426565282e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021280007834616e+03  
  3  3     8.626480670209937e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021280007834616e+03  
  3  3     1.320476843645776e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021280007834616e+03  
  3  3     1.003394288472007e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021280007834616e+03  # Higgs mixing parameters
     1     1.999999977018859e+03   # mu(Q)MSSM DRbar
     2     9.649457546492087e+00   # tan beta(Q)MSSM DRbar
     3     2.454035454752369e+02   # higgs vev(Q)MSSM DRbar
     4     3.519812843734928e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021280007834616e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000583e+03   # M_1(Q)
     2     2.000000000001413e+03   # M_2(Q)
     3     7.390000000125748e+02   # M_3(Q)
    21    -4.493535765580954e+04   # mH1^2(Q)
    22    -3.918617812961322e+06   # mH2^2(Q)
    31     2.000000000000190e+03   # meL(Q)
    32     2.000000000000191e+03   # mmuL(Q)
    33     2.000000000000258e+03   # mtauL(Q)
    34     2.000000000002073e+03   # meR(Q)
    35     2.000000000002074e+03   # mmuR(Q)
    36     2.000000000002211e+03   # mtauR(Q)
    41     1.999999999883781e+03   # mqL1(Q)
    42     1.999999999883778e+03   # mqL2(Q)
    43     1.999999999786653e+03   # mqL3(Q)
    44     1.999999999882022e+03   # muR(Q)
    45     1.999999999882019e+03   # mcR(Q)
    46     4.999999987563343e+02   # mtR(Q)
    47     1.999999999882660e+03   # mdR(Q)
    48     1.999999999882659e+03   # msR(Q)
    49     1.999999999878426e+03   # mbR(Q)
Block au Q= 1.021280007834616e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.137942391886250e-07   # Ac(Q)MSSM DRbar
  3  3     6.317845149021729e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021280007834616e+03  
  1  1     2.102552918016751e-07   # Ad(Q)MSSM DRbar
  2  2     2.102579985118194e-07   # As(Q)MSSM DRbar
  3  3     2.725232078643660e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021280007834616e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.028977061455063e-09   # Amu(Q)MSSM DRbar
  3  3     6.011751001703451e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.75760811E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.18724043E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.08969504E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      4.08350035E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99168210E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.72149630E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.48743516E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.93770632E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99983188E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.74732914E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.31360086E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.78099485E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.27023389E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99277830E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.71860888E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.88721080E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      7.20988569E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99933917E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.75760733E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.18627645E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.08966613E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      4.08256654E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99168310E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.56362197E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.34519300E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.93812867E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.06178831E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.74732848E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.31353387E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.78073143E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.26503924E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99277915E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.71860844E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.88626787E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      7.16236942E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99933974E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.17585404E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.25019766E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.39619959E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.51961536E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.46516866E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.16400931E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.86741577E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.53257258E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      4.33743097E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.57534401E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.68458297E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.29889815E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.36836327E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.61176513E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.84806671E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.33016587E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.69166542E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95305165E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.81974120E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.84012819E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95290978E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997423E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.56774074E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58349063E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19135268E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80863138E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.59402074E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.84031195E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42016099E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57981220E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.68098357E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95737131E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10053983E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583834E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.11155777E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58367579E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19154692E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80843714E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.59395635E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86425247E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98828076E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01171924E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51596474E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54749450E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22128877E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.18253283E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99391398E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63324464E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24539113E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75459320E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.56705974E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.50227814E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99838889E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99838889E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.61111472E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.61111472E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.19642425E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.81085743E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.81085743E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.26768232E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.12924241E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.12924241E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.12924341E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.53158605E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.53158605E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.53177816E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.97790617E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.97790617E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.57189247E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57189247E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57189247E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57189247E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99935256E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99935256E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.85668652E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.85668652E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.20921498E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.53221109E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.53221109E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.53221109E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.53221109E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96641534E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96641534E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.52829510E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.52829510E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.52553203E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.52553203E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.11893311E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.11893311E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.50874945E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.50874945E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.94268345E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      7.08156081E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.08156081E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.27096395E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.27096395E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.57200389E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.47429789E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.23487406E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.23487406E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.23487406E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.38368660E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.38368660E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.38368660E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.43398034E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.43398034E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.34317910E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.34317910E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.34317910E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.34317910E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.89064265E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.89064265E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.19049919E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.19049919E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.09359044E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.09359044E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.70857423E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.70857423E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.89338518E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.89338518E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.25527031E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.25527031E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.08855864E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.08855864E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.70025794E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.70025794E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.20597964E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.20597964E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.19272105E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.19272105E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.66805404E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.66805404E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.91680536E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.91680536E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.04991316E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.04991316E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.99294155E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.99294155E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.91701569E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.91701569E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.05016045E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.05016045E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.99294155E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.99294155E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.08057823E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.08057823E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73437868E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73437868E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.99590097E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.99590097E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.94224857E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96080629E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.89839774E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.89839774E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.22513309E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.46098712E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.28967304E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.08869011E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.38994203E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.54198425E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.54198425E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.54198425E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.57654866E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.57654866E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.57654866E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.21609216E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.19191627E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.21643633E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.19052078E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.92941334E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61819729E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.16396108E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.04256720E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.90726543E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.04284554E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.90725365E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.12573882E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.48243034E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.15500735E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.76410765E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55026433E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56521812E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06371496E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03294069E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40714938E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62230614E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.22959142E-02    2            21        21             # BR(h0         -> g          g         )
      6.20954260E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.41875700E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81019540E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77852460E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72660809E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33030808E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22127724E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91644702E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10775533E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27200595E-05    2            21        21             # BR(H0         -> g          g         )
      1.01441199E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.78330113E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.15985204E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44988329E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.53712055E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.68929239E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87180610E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55250877E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54298026E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18304955E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04790064E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14494020E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98146027E-04    2            21        21             # BR(A0         -> g          g         )
      1.67321168E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.19064971E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66229022E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93049615E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71848297E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08045669E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15414861E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.20350212E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.17585404E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.25019766E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.39619959E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.51961536E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.46516866E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.826 <==
# gg production cross-section/pb: 0.010829
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021251245590430e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041083245387269e+01   # MW
        25     1.110203443858810e+02   # h0
        35     2.000128530461089e+03   # H0
        36     1.999998717236021e+03   # A0
        37     2.001313223547658e+03   # H+
   1000021     9.523739878711438e+02   # ~g
   1000022     1.934890550385247e+03   # ~neutralino(1)
   1000023    -1.997388045086006e+03   # ~neutralino(2)
   1000024     1.945829228854773e+03   # ~chargino(1)
   1000025     2.005542907635366e+03   # ~neutralino(3)
   1000035     2.073922489385741e+03   # ~neutralino(4)
   1000037     2.066949536465097e+03   # ~chargino(2)
   1000001     2.023228777841968e+03   # ~d_L
   1000002     2.021853499126810e+03   # ~u_L
   1000003     2.023228777841968e+03   # ~s_L
   1000004     2.021853499126810e+03   # ~c_L
   1000005     2.008077769041792e+03   # ~b_1
   1000006     5.982673625980231e+02   # ~t_1
   1000011     2.004931352594953e+03   # ~e_L
   1000012     2.003062087454780e+03   # ~nue_L
   1000013     2.004931399585216e+03   # ~mu_L
   1000014     2.003062087454780e+03   # ~numu_L
   1000015     1.995307505185152e+03   # ~stau_1
   1000016     2.003044286817519e+03   # ~nu_tau_L
   2000001     2.018876187684350e+03   # ~d_R
   2000002     2.018399673270719e+03   # ~u_R
   2000003     2.018876187684350e+03   # ~s_R
   2000004     2.018399673270719e+03   # ~c_R
   2000005     2.030351744940720e+03   # ~b_2
   2000006     2.024207705198245e+03   # ~t_2
   2000011     2.003206530756377e+03   # ~e_R
   2000013     2.003206530756377e+03   # ~mu_R
   2000015     2.012749611988343e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037466681941320e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840029377824234e-01   # N_{1,1}
  1  2    -5.420423829343514e-01   # N_{1,2}
  1  3     5.352765362139110e-01   # N_{1,3}
  1  4    -5.217382760121745e-01   # N_{1,4}
  2  1    -7.105507393299128e-03   # N_{2,1}
  2  2     1.229693918102985e-02   # N_{2,2}
  2  3     7.068670158190848e-01   # N_{2,3}
  2  4     7.072038737156942e-01   # N_{2,4}
  3  1     8.603855854662199e-01   # N_{3,1}
  3  2     5.038481051525719e-01   # N_{3,2}
  3  3    -5.426392915354970e-02   # N_{3,3}
  3  4     5.412168926531494e-02   # N_{3,4}
  4  1    -3.350043281229393e-01   # N_{4,1}
  4  2     6.724402778862901e-01   # N_{4,2}
  4  3     4.592096228506952e-01   # N_{4,3}
  4  4    -4.740492538718200e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386624046910674e-01   # U_{1,1}
  1  2     7.694870582629856e-01   # U_{1,2}
  2  1    -7.694870582629856e-01   # U_{2,1}
  2  2    -6.386624046910674e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.572329836165381e-01   # V_{1,1}
  1  2     7.536874718651646e-01   # V_{1,2}
  2  1    -7.536874718651646e-01   # V_{2,1}
  2  2    -6.572329836165381e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.033716195462060e-03   # F_{11}
  1  2     9.999591951533322e-01   # F_{12}
  2  1     9.999591951533322e-01   # F_{21}
  2  2    -9.033716195462060e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.943792089640827e-01   # F_{11}
  1  2     7.196092788162302e-01   # F_{12}
  2  1     7.196092788162302e-01   # F_{21}
  2  2    -6.943792089640827e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722521343335697e-01   # F_{11}
  1  2     7.403222729892437e-01   # F_{12}
  2  1     7.403222729892437e-01   # F_{21}
  2  2    -6.722521343335697e-01   # F_{22}
Block gauge Q= 1.021251245590430e+03  
     1     3.615695151952574e-01   # g'(Q)MSSM DRbar
     2     6.352998830281775e-01   # g(Q)MSSM DRbar
     3     1.055184853405592e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021251245590430e+03  
  3  3     8.621298619865934e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021251245590430e+03  
  3  3     1.315977497153969e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021251245590430e+03  
  3  3     1.003508703087429e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021251245590430e+03  # Higgs mixing parameters
     1     1.999999990379934e+03   # mu(Q)MSSM DRbar
     2     9.649944318303069e+00   # tan beta(Q)MSSM DRbar
     3     2.453898302376708e+02   # higgs vev(Q)MSSM DRbar
     4     3.519889107417224e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021251245590430e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000663e+03   # M_1(Q)
     2     2.000000000001603e+03   # M_2(Q)
     3     8.260000000137518e+02   # M_3(Q)
    21    -4.474292342669835e+04   # mH1^2(Q)
    22    -3.918521351718571e+06   # mH2^2(Q)
    31     1.999999999999875e+03   # meL(Q)
    32     1.999999999999875e+03   # mmuL(Q)
    33     1.999999999999954e+03   # mtauL(Q)
    34     2.000000000002353e+03   # meR(Q)
    35     2.000000000002353e+03   # mmuR(Q)
    36     2.000000000002510e+03   # mtauR(Q)
    41     1.999999999855381e+03   # mqL1(Q)
    42     1.999999999855379e+03   # mqL2(Q)
    43     1.999999999739378e+03   # mqL3(Q)
    44     1.999999999853401e+03   # muR(Q)
    45     1.999999999853398e+03   # mcR(Q)
    46     4.999999984893151e+02   # mtR(Q)
    47     1.999999999854322e+03   # mdR(Q)
    48     1.999999999854321e+03   # msR(Q)
    49     1.999999999850014e+03   # mbR(Q)
Block au Q= 1.021251245590430e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.484388945558434e-07   # Ac(Q)MSSM DRbar
  3  3     6.948153718924858e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021251245590430e+03  
  1  1     2.158527680455247e-07   # Ad(Q)MSSM DRbar
  2  2     2.158561014234011e-07   # As(Q)MSSM DRbar
  3  3     2.882960715233235e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021251245590430e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.904180962080731e-09   # Amu(Q)MSSM DRbar
  3  3     6.890105097726130e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.02571108E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.73322820E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.41439128E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      4.53109980E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99080692E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.98865752E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.64479765E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.15549721E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99981396E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.01514809E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.87432099E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.96865663E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.41072578E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99201586E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.98567307E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.51054598E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      8.02372146E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99926869E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.02571031E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.73216384E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.41435940E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      4.53006884E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99080803E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.49035670E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.71278956E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.01036276E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.68916436E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.31074841E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.01514743E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.87424706E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.96836572E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.40498934E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99201680E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.98567263E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.50950419E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      7.97122165E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99926932E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.10258575E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.33698575E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.45594306E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.28727870E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.69682077E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.09066951E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.32742332E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.77453887E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      4.62713461E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.64487871E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.46323850E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.51949596E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.38023594E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.87916813E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.47958732E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.51721683E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.87325710E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94866021E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.55459263E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.83958922E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95106540E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997427E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.56321812E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58247240E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19135374E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80863035E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.59120304E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.83977328E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42009991E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57987328E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.68060953E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95553407E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10794803E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583097E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.10797078E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58265792E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19154841E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80843568E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.59113863E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86437580E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98798993E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01201007E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51505554E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54823143E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22039639E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.18794108E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99492765E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63232963E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24550932E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75447504E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.56424382E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   7.36266589E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99826534E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99826534E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.73465899E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.73465899E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.65242736E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.24824418E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.24824418E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.23331016E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.12586054E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.12586054E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.12586154E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.51949230E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.51949230E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.51968195E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.96673640E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.96673640E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.56600935E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56600935E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56600935E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56600935E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99934587E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99934587E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.93167925E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.93167925E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.20180739E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.50386477E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.50386477E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.50386477E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.50386477E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97009128E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97009128E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.53749305E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.53749305E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.53472287E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.53472287E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.12287428E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.12287428E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.26098052E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.26098052E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.62702983E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      5.94080332E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      5.94080332E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.37640199E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.37640199E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.55637019E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.46656642E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.21860402E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.21860402E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.21860402E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.35968221E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.35968221E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.35968221E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.42603443E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.42603443E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.34718727E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.34718727E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.34718727E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.34718727E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.88008211E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.88008211E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.20356062E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.20356062E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.07820761E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.07820761E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.76170661E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.76170661E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.88282260E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.88282260E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.26829553E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.26829553E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.07318063E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.07318063E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.75329979E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.75329979E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.19567693E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.19567693E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.19867417E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.19867417E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.66727214E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.66727214E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.91033057E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.91033057E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.05811371E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.05811371E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.00081408E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.00081408E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.91054139E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.91054139E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.05836119E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.05836119E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.00081408E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.00081408E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.08135143E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.08135143E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73506284E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73506284E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.00377693E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.00377693E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.92017969E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96793105E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.54149821E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.54149821E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.23836054E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.44582602E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.29109656E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.08131299E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.39393341E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.52873323E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.52873323E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.52873323E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.56668830E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.56668830E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.56668830E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.21317160E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.18908265E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.21351553E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.18768758E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.92877812E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61781354E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.16087482E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.04005819E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.90469404E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.04033718E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.90468224E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.12341509E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.48020276E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.15445736E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.87957832E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55486078E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56512567E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06405751E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03274352E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40709541E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62215556E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.23076111E-02    2            21        21             # BR(h0         -> g          g         )
      6.21414232E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.43390836E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81609721E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77931322E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72725539E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33210479E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22166291E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91755828E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10806965E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27339007E-05    2            21        21             # BR(H0         -> g          g         )
      1.01444504E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.76887159E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.15697873E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45095153E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.51643862E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69592976E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87190111E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55262630E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54319672E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18312174E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04803432E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14497801E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98156048E-04    2            21        21             # BR(A0         -> g          g         )
      1.67326767E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.18738186E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66887839E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93059384E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71877350E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08059251E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15418703E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.20021031E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.10258575E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.33698575E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.45594306E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.28727870E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.69682077E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.500.913 <==
# gg production cross-section/pb: 0.004400
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    5.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.021220837352156e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047111714943321e+01   # MW
        25     1.110158544233277e+02   # h0
        35     2.000127917249473e+03   # H0
        36     1.999998703955482e+03   # A0
        37     2.001313474528092e+03   # H+
   1000021     1.040599564788035e+03   # ~g
   1000022     1.934894869708735e+03   # ~neutralino(1)
   1000023    -1.997394413557820e+03   # ~neutralino(2)
   1000024     1.945834254985936e+03   # ~chargino(1)
   1000025     2.005543606496100e+03   # ~neutralino(3)
   1000035     2.073922992737581e+03   # ~neutralino(4)
   1000037     2.066949351983886e+03   # ~chargino(2)
   1000001     2.023368212438941e+03   # ~d_L
   1000002     2.021996266282835e+03   # ~u_L
   1000003     2.023368212438941e+03   # ~s_L
   1000004     2.021996266282835e+03   # ~c_L
   1000005     2.008273625259228e+03   # ~b_1
   1000006     6.003689195084012e+02   # ~t_1
   1000011     2.004929658791605e+03   # ~e_L
   1000012     2.003060948398989e+03   # ~nue_L
   1000013     2.004929705473566e+03   # ~mu_L
   1000014     2.003060948398989e+03   # ~numu_L
   1000015     1.995306188365802e+03   # ~stau_1
   1000016     2.003043162162095e+03   # ~nu_tau_L
   2000001     2.019018738360786e+03   # ~d_R
   2000002     2.018543073244643e+03   # ~u_R
   2000003     2.019018738360786e+03   # ~s_R
   2000004     2.018543073244643e+03   # ~c_R
   2000005     2.030445555505434e+03   # ~b_2
   2000006     2.024351634784959e+03   # ~t_2
   2000011     2.003206326232739e+03   # ~e_R
   2000013     2.003206326232739e+03   # ~mu_R
   2000015     2.012749052881670e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.037402541194767e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.840217688364303e-01   # N_{1,1}
  1  2    -5.420546813897299e-01   # N_{1,2}
  1  3     5.352635420028556e-01   # N_{1,3}
  1  4    -5.217249697357553e-01   # N_{1,4}
  2  1    -7.105789863301975e-03   # N_{2,1}
  2  2     1.229664800885268e-02   # N_{2,2}
  2  3     7.068670269576909e-01   # N_{2,3}
  2  4     7.072038648071431e-01   # N_{2,4}
  3  1     8.603682529621872e-01   # N_{3,1}
  3  2     5.038802788482457e-01   # N_{3,2}
  3  3    -5.425203325720331e-02   # N_{3,3}
  3  4     5.410961809204838e-02   # N_{3,4}
  4  1    -3.350272497946273e-01   # N_{4,1}
  4  2     6.724062606929232e-01   # N_{4,2}
  4  3     4.592261574540498e-01   # N_{4,3}
  4  4    -4.740652895815062e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.386903682349208e-01   # U_{1,1}
  1  2     7.694638480942046e-01   # U_{1,2}
  2  1    -7.694638480942046e-01   # U_{2,1}
  2  2    -6.386903682349208e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.572601155319515e-01   # V_{1,1}
  1  2     7.536638113449031e-01   # V_{1,2}
  2  1    -7.536638113449031e-01   # V_{2,1}
  2  2    -6.572601155319515e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.916175657422068e-03   # F_{11}
  1  2     9.999602501157964e-01   # F_{12}
  2  1     9.999602501157964e-01   # F_{21}
  2  2    -8.916175657422068e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.942616470020764e-01   # F_{11}
  1  2     7.197227004214639e-01   # F_{12}
  2  1     7.197227004214639e-01   # F_{21}
  2  2    -6.942616470020764e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.722853676733425e-01   # F_{11}
  1  2     7.402920939820435e-01   # F_{12}
  2  1     7.402920939820435e-01   # F_{21}
  2  2    -6.722853676733425e-01   # F_{22}
Block gauge Q= 1.021220837352156e+03  
     1     3.615705510069241e-01   # g'(Q)MSSM DRbar
     2     6.352450538337575e-01   # g(Q)MSSM DRbar
     3     1.053601206513284e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.021220837352156e+03  
  3  3     8.614871689792306e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.021220837352156e+03  
  3  3     1.311820100195425e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.021220837352156e+03  
  3  3     1.003505256689868e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.021220837352156e+03  # Higgs mixing parameters
     1     1.999999981823131e+03   # mu(Q)MSSM DRbar
     2     9.650515629430370e+00   # tan beta(Q)MSSM DRbar
     3     2.454041515844389e+02   # higgs vev(Q)MSSM DRbar
     4     3.520281214187810e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.021220837352156e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000741e+03   # M_1(Q)
     2     2.000000000001786e+03   # M_2(Q)
     3     9.130000000149028e+02   # M_3(Q)
    21    -4.450787922400023e+04   # mH1^2(Q)
    22    -3.918468380477184e+06   # mH2^2(Q)
    31     1.999999999999538e+03   # meL(Q)
    32     1.999999999999539e+03   # mmuL(Q)
    33     1.999999999999628e+03   # mtauL(Q)
    34     2.000000000002655e+03   # meR(Q)
    35     2.000000000002656e+03   # mmuR(Q)
    36     2.000000000002835e+03   # mtauR(Q)
    41     1.999999999824455e+03   # mqL1(Q)
    42     1.999999999824453e+03   # mqL2(Q)
    43     1.999999999688087e+03   # mqL3(Q)
    44     1.999999999822232e+03   # muR(Q)
    45     1.999999999822228e+03   # mcR(Q)
    46     4.999999982001356e+02   # mtR(Q)
    47     1.999999999823459e+03   # mdR(Q)
    48     1.999999999823458e+03   # msR(Q)
    49     1.999999999819070e+03   # mbR(Q)
Block au Q= 1.021220837352156e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.823725764214287e-07   # Ac(Q)MSSM DRbar
  3  3     7.563219713083036e-07   # At(Q)MSSM DRbar
Block ad Q= 1.021220837352156e+03  
  1  1     2.214750304091134e-07   # Ad(Q)MSSM DRbar
  2  2     2.214790363247888e-07   # As(Q)MSSM DRbar
  3  3     3.038389287833972e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.021220837352156e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     7.751582620749711e-09   # Amu(Q)MSSM DRbar
  3  3     7.740647598286024e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.27345332E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.44273255E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.83520750E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      5.15471761E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98967034E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.23565436E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.84942134E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.46703785E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99979038E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.26267720E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.60363960E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.21200173E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.60779675E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99102348E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.23259652E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.32124435E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.19236467E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99917594E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.27345254E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.44154063E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.83517185E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      5.15356296E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98967158E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.41511393E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.14933136E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.08666681E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.40637572E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.59353192E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.26267654E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.60355686E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.21167591E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.60137121E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99102453E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.23259608E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.32007671E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.13353256E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99917664E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.02732617E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.44151381E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.51678828E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.01409503E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.96929100E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.01530255E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.89432404E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.07109216E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.01090882E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.71606177E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.20230769E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.77965144E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.38860213E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.12631998E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.30336107E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.74858419E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.09855155E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94318007E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.04521022E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   2.83919492E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   6.95084311E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99997433E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      2.55772384E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
# 
#          PDG            Width
Decay   1000012   4.58195196E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.19127252E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.80871160E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      1.58715555E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   2.83937862E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.42012806E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.57984521E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      2.67288028E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   2000013   6.95530374E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      4.10094726E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99583816E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      6.08908883E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
# 
#          PDG            Width
Decay   1000014   4.58213706E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.19146677E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.80851736E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      1.58709144E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.86357205E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.98829010E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.01170990E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.51544138E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.54741345E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.22143147E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.17952183E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.99359865E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   4.63169155E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.24531234E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.75467206E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      1.56029754E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.00941288E+01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99789208E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99789208E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      2.10792206E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      2.10792206E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.17292241E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.00941796E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.00941796E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.24590985E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.13179300E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.13179300E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.13179400E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.53648326E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.53648326E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.53667228E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      1.98140790E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      1.98140790E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.57804865E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57804865E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57804865E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57804865E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99934399E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99934399E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.94368609E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.94368609E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   8.17236852E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      3.53881635E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.53881635E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.53881635E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.53881635E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97338713E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97338713E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.54468178E-06    2       2000011       -11             # BR(~chi_30    -> ~e_R-      e+        )
      2.54468178E-06    2      -2000011        11             # BR(~chi_30    -> ~e_R+      e-        )
      2.54190541E-06    2       2000013       -13             # BR(~chi_30    -> ~mu_R-     mu+       )
      2.54190541E-06    2      -2000013        13             # BR(~chi_30    -> ~mu_R+     mu-       )
      4.14038568E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      4.14038568E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.03821368E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.03821368E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.34092564E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      4.88035307E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      4.88035307E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.50276949E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.50276949E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.56285214E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.47737261E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.23657575E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.23657575E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.23657575E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.38855292E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.38855292E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.38855292E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.43460721E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.43460721E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.34657645E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.34657645E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.34657645E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.34657645E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.85721840E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.85721840E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.18409104E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.18409104E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      5.06733269E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      5.06733269E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.68338730E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.68338730E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.85993703E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.85993703E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.24858070E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.24858070E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      5.06229662E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      5.06229662E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.67501307E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.67501307E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      2.18709224E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      2.18709224E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      5.18497946E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      5.18497946E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.66745672E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.66745672E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.92000161E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.92000161E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.05402149E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.05402149E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.00862261E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.00862261E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.92021259E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.92021259E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.05426944E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.05426944E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.00862261E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.00862261E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.08326861E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.08326861E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73855211E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73855211E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.01158684E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.01158684E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.92442304E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97446275E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.21504875E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.21504875E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.23565137E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.45247660E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.29209554E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.08940519E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.39319957E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      8.55003149E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      8.55003149E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      8.55003149E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      4.58437428E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      4.58437428E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      4.58437428E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.20856827E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.18451775E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.20890793E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.18312143E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.91964136E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61789832E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.15518547E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.06026125E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.92472319E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.06054041E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.92471145E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.14367335E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.49020234E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.16398594E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.87605832E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.55063937E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56511599E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.06455234E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03271445E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40706376E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62206497E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.23099026E-02    2            21        21             # BR(h0         -> g          g         )
      6.21173580E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.42374282E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80917005E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78020024E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72798063E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33412569E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22209513E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91880844E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10842325E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27493310E-05    2            21        21             # BR(H0         -> g          g         )
      1.01465491E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      5.75256282E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.15369114E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45215168E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.49325476E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69025652E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.87200827E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55275887E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.54344087E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18320320E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04818536E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14502073E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.98167175E-04    2            21        21             # BR(A0         -> g          g         )
      1.67333011E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.18369473E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66324535E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.93070461E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71910307E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.08074680E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15423067E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.19647547E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.02732617E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.44151381E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.51678828E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.01409503E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.96929100E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.1000 <==
# gg production cross-section/pb: 0.001779
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112000254512784e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040873110319153e+01   # MW
        25     1.116626665080575e+02   # h0
        35     2.000111898896724e+03   # H0
        36     1.999998461427514e+03   # A0
        37     2.001318597032691e+03   # H+
   1000021     1.131291053129678e+03   # ~g
   1000022     1.933341305909556e+03   # ~neutralino(1)
   1000023    -1.995953598457549e+03   # ~neutralino(2)
   1000024     1.944802003199315e+03   # ~chargino(1)
   1000025     2.002937469722911e+03   # ~neutralino(3)
   1000035     2.072581411630344e+03   # ~neutralino(4)
   1000037     2.065692214310782e+03   # ~chargino(2)
   1000001     2.026404201152985e+03   # ~d_L
   1000002     2.025036719784013e+03   # ~u_L
   1000003     2.026404201152985e+03   # ~s_L
   1000004     2.025036719784013e+03   # ~c_L
   1000005     2.010841180117814e+03   # ~b_1
   1000006     6.961386332751487e+02   # ~t_1
   1000011     2.006423414565458e+03   # ~e_L
   1000012     2.004555303897966e+03   # ~nue_L
   1000013     2.006423459088108e+03   # ~mu_L
   1000014     2.004555303897966e+03   # ~numu_L
   1000015     1.996202187271166e+03   # ~stau_1
   1000016     2.004518166818815e+03   # ~nu_tau_L
   2000001     2.020798095877853e+03   # ~d_R
   2000002     2.020602310689247e+03   # ~u_R
   2000003     2.020798095877853e+03   # ~s_R
   2000004     2.020602310689247e+03   # ~c_R
   2000005     2.033049817265263e+03   # ~b_2
   2000006     2.027795773876942e+03   # ~t_2
   2000011     2.003681122051729e+03   # ~e_R
   2000013     2.003681122051729e+03   # ~mu_R
   2000015     2.013769705249449e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038621304547916e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936415900428915e-01   # N_{1,1}
  1  2    -5.365003971807025e-01   # N_{1,2}
  1  3     5.345642663790432e-01   # N_{1,3}
  1  4    -5.210131164606969e-01   # N_{1,4}
  2  1    -7.121036080329057e-03   # N_{2,1}
  2  2     1.230135331538665e-02   # N_{2,2}
  2  3     7.068663923251596e-01   # N_{2,3}
  2  4     7.072042639527608e-01   # N_{2,4}
  3  1     8.594326766117160e-01   # N_{3,1}
  3  2     5.029507712966842e-01   # N_{3,2}
  3  3    -6.493187995538192e-02   # N_{3,3}
  3  4     6.480622647208981e-02   # N_{3,4}
  4  1    -3.261457707922464e-01   # N_{4,1}
  4  2     6.775371002267171e-01   # N_{4,2}
  4  3     4.586554256490473e-01   # N_{4,3}
  4  4    -4.735056647321065e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.366649284554179e-01   # U_{1,1}
  1  2     7.711405636295225e-01   # U_{1,2}
  2  1    -7.711405636295225e-01   # U_{2,1}
  2  2    -6.366649284554179e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.552120232470413e-01   # V_{1,1}
  1  2     7.554450374398647e-01   # V_{1,2}
  2  1    -7.554450374398647e-01   # V_{2,1}
  2  2    -6.552120232470413e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.520946468288712e-03   # F_{11}
  1  2     9.999546747619854e-01   # F_{12}
  2  1     9.999546747619854e-01   # F_{21}
  2  2    -9.520946468288712e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.601794025299881e-01   # F_{11}
  1  2     7.511079526107736e-01   # F_{12}
  2  1     7.511079526107736e-01   # F_{21}
  2  2    -6.601794025299881e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497581087200202e-01   # F_{11}
  1  2     7.601410396450007e-01   # F_{12}
  2  1     7.601410396450007e-01   # F_{21}
  2  2    -6.497581087200202e-01   # F_{22}
Block gauge Q= 1.112000254512784e+03  
     1     3.618271055037731e-01   # g'(Q)MSSM DRbar
     2     6.354387678919059e-01   # g(Q)MSSM DRbar
     3     1.050149293706797e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112000254512784e+03  
  3  3     8.589800900621352e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112000254512784e+03  
  3  3     1.303522621782882e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112000254512784e+03  
  3  3     1.002769757099162e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112000254512784e+03  # Higgs mixing parameters
     1     1.999999993605151e+03   # mu(Q)MSSM DRbar
     2     9.639993664772586e+00   # tan beta(Q)MSSM DRbar
     3     2.451987834483827e+02   # higgs vev(Q)MSSM DRbar
     4     3.572201463479110e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112000254512784e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000998e+03   # M_1(Q)
     2     2.000000000002399e+03   # M_2(Q)
     3     1.000000000019501e+03   # M_3(Q)
    21    -5.080387984059899e+04   # mH1^2(Q)
    22    -3.916920505317173e+06   # mH2^2(Q)
    31     1.999999999998990e+03   # meL(Q)
    32     1.999999999998990e+03   # mmuL(Q)
    33     1.999999999999113e+03   # mtauL(Q)
    34     2.000000000003648e+03   # meR(Q)
    35     2.000000000003649e+03   # mmuR(Q)
    36     2.000000000003897e+03   # mtauR(Q)
    41     1.999999999744826e+03   # mqL1(Q)
    42     1.999999999744823e+03   # mqL2(Q)
    43     1.999999999549934e+03   # mqL3(Q)
    44     1.999999999741799e+03   # muR(Q)
    45     1.999999999741793e+03   # mcR(Q)
    46     5.999999978403414e+02   # mtR(Q)
    47     1.999999999743698e+03   # mdR(Q)
    48     1.999999999743697e+03   # msR(Q)
    49     1.999999999738215e+03   # mbR(Q)
Block au Q= 1.112000254512784e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.300714600499502e-07   # Ac(Q)MSSM DRbar
  3  3     9.970617926861632e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112000254512784e+03  
  1  1     2.782036817065621e-07   # Ad(Q)MSSM DRbar
  2  2     2.782092444660704e-07   # As(Q)MSSM DRbar
  3  3     3.903342376751608e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112000254512784e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.044439292856002e-08   # Amu(Q)MSSM DRbar
  3  3     1.043440620798988e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.50329500E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      8.05578280E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.75976853E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.00978445E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98708321E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.45517901E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.39471764E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.92907830E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99971123E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.49235593E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      8.27582918E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.69916697E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.28285176E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98869656E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.45420893E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      9.53954411E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.92934935E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99885308E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.50329423E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      8.05443491E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.75972858E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.00965368E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98708461E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.33778468E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.76501501E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.00951637E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.07765282E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.92222944E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.49235529E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      8.27573576E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.69880749E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.27556743E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98869774E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.45420849E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      9.53814372E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.92265865E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99885389E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   9.86583378E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.57692978E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.47742354E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.47615872E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.50747504E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.01923543E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.09953073E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.82406834E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      8.46920036E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.18200095E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.12456668E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.85237084E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.76959653E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.35856259E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      9.23360829E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.25632338E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.32389522E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93359932E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.36488573E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04369604E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.73816187E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99444426E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.07418015E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.51490418E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.96967783E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17541915E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82454289E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.36992882E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04389598E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46923129E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49799150E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.82437087E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27289760E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74285943E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89901187E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99054667E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.72843026E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.45703472E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.96988589E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17562113E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82434092E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.36978774E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96413566E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82064705E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17935295E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73247991E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49828098E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01945053E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.81766130E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44091877E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02289442E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23133830E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76862462E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.30561845E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   9.38415227E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99632769E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99632769E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.67230777E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.67230777E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.66612092E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.31718099E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.31718099E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.86301611E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.22071552E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.22071552E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.22071730E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.73212754E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.73212754E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.73229044E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.13245439E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.13245439E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.65151364E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.65151364E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.65151364E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.65151364E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99930360E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99930360E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.26313423E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.26313423E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.58351302E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.10348189E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.10348189E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.10348189E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.10348189E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.10348189E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.10348189E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.28571325E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.28571325E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.28571325E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.28571325E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97626150E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97626150E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.68295005E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.68295005E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.21963881E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      8.21963881E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.05333827E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      3.87084226E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      3.87084226E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.96409144E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.96409144E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.38459788E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.84375285E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.47015073E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.47015073E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.47015073E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.85695969E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.85695969E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.85695969E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.53746077E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.53746077E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.45288524E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.45288524E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.45288524E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.45288524E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.19513701E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.19513701E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.98814937E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.98814937E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.65066808E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.65066808E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.82124645E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.82124645E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.19725999E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.19725999E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.04935902E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.04935902E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.64537754E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.64537754E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.81246578E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.81246578E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.67171735E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.67171735E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.74789304E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.74789304E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.64947663E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.64947663E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.96244916E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.96244916E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.02222954E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.02222954E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.94487408E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.94487408E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.96265189E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.96265189E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.02248112E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.02248112E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.94487408E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.94487408E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07104558E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07104558E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75409771E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75409771E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.95125833E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.95125833E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.71640639E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97991103E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      9.38677459E-04    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      9.38677459E-04    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.31471819E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.27369730E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.36822720E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.57190855E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.47546108E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.28540465E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.28540465E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.28540465E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.48421693E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.48421693E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.48421693E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.06831103E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03998499E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06854469E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.03854385E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.80164048E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60955157E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.77876344E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.97098233E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.81298607E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.97124436E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.81297451E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.05473812E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.24669855E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.29068609E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.43494575E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57521111E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56238527E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05188985E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02759833E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40767036E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62394858E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27880106E-02    2            21        21             # BR(h0         -> g          g         )
      6.29522581E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.00391196E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81888225E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77734389E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73296939E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32761807E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22506707E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91477877E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10728347E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.29244578E-05    2            21        21             # BR(H0         -> g          g         )
      1.01711428E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.09588227E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.22256319E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45659159E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.43681153E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69863781E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86994804E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55021030E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53874694E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18163707E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04528135E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14419934E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97953321E-04    2            21        21             # BR(A0         -> g          g         )
      1.67212989E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.25458075E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67160356E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92857881E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71277920E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07778799E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15339377E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.26813400E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   9.86583378E+01   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.57692978E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.47742354E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.47615872E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.50747504E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.130 <==
# gg production cross-section/pb: 965.092940
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.111993897669053e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041424616128884e+01   # MW
        25     1.112399632621539e+02   # h0
        35     2.000118772105265e+03   # H0
        36     1.999998984144361e+03   # A0
        37     2.001318329069580e+03   # H+
   1000021     1.845041549229634e+02   # ~g
   1000022     1.933335419784139e+03   # ~neutralino(1)
   1000023    -1.995964021536534e+03   # ~neutralino(2)
   1000024     1.944795901797799e+03   # ~chargino(1)
   1000025     2.002939475484207e+03   # ~neutralino(3)
   1000035     2.072602276636711e+03   # ~neutralino(4)
   1000037     2.065716558475825e+03   # ~chargino(2)
   1000001     2.025918479700293e+03   # ~d_L
   1000002     2.024532018637126e+03   # ~u_L
   1000003     2.025918479700293e+03   # ~s_L
   1000004     2.024532018637126e+03   # ~c_L
   1000005     2.009749057657757e+03   # ~b_1
   1000006     6.525402686879431e+02   # ~t_1
   1000011     2.006425821711868e+03   # ~e_L
   1000012     2.004556903433810e+03   # ~nue_L
   1000013     2.006425866261017e+03   # ~mu_L
   1000014     2.004556903433810e+03   # ~numu_L
   1000015     1.996205059451861e+03   # ~stau_1
   1000016     2.004519877766330e+03   # ~nu_tau_L
   2000001     2.020301152072836e+03   # ~d_R
   2000002     2.020100514175387e+03   # ~u_R
   2000003     2.020301152072836e+03   # ~s_R
   2000004     2.020100514175387e+03   # ~c_R
   2000005     2.033146188282872e+03   # ~b_2
   2000006     2.027270380682385e+03   # ~t_2
   2000011     2.003681045146568e+03   # ~e_R
   2000013     2.003681045146568e+03   # ~mu_R
   2000015     2.013769530987604e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038954241626222e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936707160834532e-01   # N_{1,1}
  1  2    -5.365160820944829e-01   # N_{1,2}
  1  3     5.345466670720491e-01   # N_{1,3}
  1  4    -5.209930149958741e-01   # N_{1,4}
  2  1    -7.122006140740844e-03   # N_{2,1}
  2  2     1.230309553527328e-02   # N_{2,2}
  2  3     7.068663170896153e-01   # N_{2,3}
  2  4     7.072042990769672e-01   # N_{2,4}
  3  1     8.594242054485909e-01   # N_{3,1}
  3  2     5.029628596959205e-01   # N_{3,2}
  3  3    -6.494131692891282e-02   # N_{3,3}
  3  4     6.481529303412001e-02   # N_{3,4}
  4  1    -3.261329167930321e-01   # N_{4,1}
  4  2     6.775156745498497e-01   # N_{4,2}
  4  3     4.586747168112340e-01   # N_{4,3}
  4  4    -4.735264886798475e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.367002378292429e-01   # U_{1,1}
  1  2     7.711114103345804e-01   # U_{1,2}
  2  1    -7.711114103345804e-01   # U_{2,1}
  2  2    -6.367002378292429e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.552484078003286e-01   # V_{1,1}
  1  2     7.554134788810261e-01   # V_{1,2}
  2  1    -7.554134788810261e-01   # V_{2,1}
  2  2    -6.552484078003286e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.247877587734856e-03   # F_{11}
  1  2     9.999659856791618e-01   # F_{12}
  2  1     9.999659856791618e-01   # F_{21}
  2  2    -8.247877587734856e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.614135802549732e-01   # F_{11}
  1  2     7.500213835980265e-01   # F_{12}
  2  1     7.500213835980265e-01   # F_{21}
  2  2    -6.614135802549732e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.496945686694207e-01   # F_{11}
  1  2     7.601953482108763e-01   # F_{12}
  2  1     7.601953482108763e-01   # F_{21}
  2  2    -6.496945686694207e-01   # F_{22}
Block gauge Q= 1.111993897669053e+03  
     1     3.618824271158541e-01   # g'(Q)MSSM DRbar
     2     6.355360172136274e-01   # g(Q)MSSM DRbar
     3     1.082322264962848e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.111993897669053e+03  
  3  3     8.588170018851372e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.111993897669053e+03  
  3  3     1.362801459814188e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.111993897669053e+03  
  3  3     1.002548081056874e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.111993897669053e+03  # Higgs mixing parameters
     1     1.999999987380908e+03   # mu(Q)MSSM DRbar
     2     9.637991666374793e+00   # tan beta(Q)MSSM DRbar
     3     2.452042316078756e+02   # higgs vev(Q)MSSM DRbar
     4     3.577634731696638e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.111993897669053e+03 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999859e+03   # M_1(Q)
     2     1.999999999999778e+03   # M_2(Q)
     3     1.300000000038878e+02   # M_3(Q)
    21    -5.177651809863398e+04   # mH1^2(Q)
    22    -3.917927383722017e+06   # mH2^2(Q)
    31     2.000000000002358e+03   # meL(Q)
    32     2.000000000002358e+03   # mmuL(Q)
    33     2.000000000002384e+03   # mtauL(Q)
    34     2.000000000001000e+03   # meR(Q)
    35     2.000000000001000e+03   # mmuR(Q)
    36     2.000000000001051e+03   # mtauR(Q)
    41     2.000000000007186e+03   # mqL1(Q)
    42     2.000000000007184e+03   # mqL2(Q)
    43     1.999999999989911e+03   # mqL3(Q)
    44     2.000000000005945e+03   # muR(Q)
    45     2.000000000005944e+03   # mcR(Q)
    46     5.999999999203113e+02   # mtR(Q)
    47     2.000000000005061e+03   # mdR(Q)
    48     2.000000000005058e+03   # msR(Q)
    49     1.999999999999716e+03   # mbR(Q)
Block au Q= 1.111993897669053e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     1.830866483984701e-07   # Ac(Q)MSSM DRbar
  3  3     1.619981785690900e-07   # At(Q)MSSM DRbar
Block ad Q= 1.111993897669053e+03  
  1  1     2.270971178590121e-07   # Ad(Q)MSSM DRbar
  2  2     2.270937684306250e-07   # As(Q)MSSM DRbar
  3  3     1.989274425307235e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.111993897669053e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2    -2.113426512512371e-09   # Amu(Q)MSSM DRbar
  3  3    -2.168929454202075e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14132600E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.84107053E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.27270001E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      4.67130531E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99383939E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13770073E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.13610246E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.23427229E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99986404E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.14051104E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      3.93836659E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.28641700E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.51004405E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99462414E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13764173E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.52458332E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      8.73385861E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99946019E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14132592E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.84042009E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.27268057E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      4.67067419E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99384007E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.92976691E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.69786597E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.31691182E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.89545431E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10446554E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.14051097E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      3.93832134E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.28624375E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.50653486E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99462471E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13764169E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.52391147E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      8.70177010E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99946058E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.57711794E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.61562741E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      7.29903903E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.18175653E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.80997542E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.49432659E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.61721694E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.53149171E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.14364390E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.03423709E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.65493658E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.33397258E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.61586814E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.37703068E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.62296932E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12732396E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.35172985E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.21831579E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.12400683E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97173829E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      4.86751716E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04478248E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74053751E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99447701E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.06299702E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.48227217E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97130960E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17560467E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82435744E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.36287060E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04498241E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46944082E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49778573E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.81549667E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27252908E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74523480E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89777255E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99058080E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.69920794E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.42443598E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97151766E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17580658E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82415554E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.36272986E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96470301E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82048637E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17951363E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73325296E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49906985E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01912185E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.81072251E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.43701071E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02454328E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23150639E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76845660E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.29875134E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.10758432E-09   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   6.07721634E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.49891546E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.49891546E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.03415278E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.18173000E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.18173000E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.18173172E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.64521250E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.64521250E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.64538531E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.06476944E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.06476944E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.56748093E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.56748093E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.56748093E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.56748093E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99935046E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99935046E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.81940892E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.81940892E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.90190608E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06072710E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06072710E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06072710E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06072710E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06072710E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06072710E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.15957501E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.15957501E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.15957501E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.15957501E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94746821E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94746821E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.61462785E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.61462785E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.77655554E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.77655554E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.53476677E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.30412914E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.30412914E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.84521264E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.84521264E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.46243647E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.69618515E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.36652552E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.36652552E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.36652552E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.65157855E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.65157855E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.65157855E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.49161007E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.49161007E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.40884509E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.40884509E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.40884509E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.40884509E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.13235843E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.13235843E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.96313143E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.96313143E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.60474640E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.60474640E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.72339122E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.72339122E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.13449612E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.13449612E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.02366123E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.02366123E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.59959832E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.59959832E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.71494302E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.71494302E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.69385109E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.69385109E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.57550063E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.57550063E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65957971E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65957971E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.90264942E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.90264942E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.90284695E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.90284695E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.76175875E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.76175875E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.90284595E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.90284595E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.90528611E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.90528611E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.76175875E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.76175875E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.03783551E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.03783551E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.70058400E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.70058400E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.76792601E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.76792601E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.82808277E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.91917996E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.97859348E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.97859348E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.24750731E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.34806435E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.32768396E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.51920960E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.43041586E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.01013701E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.01013701E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.01013701E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.32530230E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.32530230E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.32530230E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.06171420E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03351471E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06195464E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.03211144E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.78568532E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61999060E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.73139630E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.72715887E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.57402985E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.72741299E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.57401864E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.80835156E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.14618239E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.16077570E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.79939210E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.56636000E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56497119E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05218423E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03274965E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40804266E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62488894E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.23648210E-02    2            21        21             # BR(h0         -> g          g         )
      6.22977260E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.61258316E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81508449E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77971659E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73857150E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33302380E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22840697E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91812471E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10822986E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.30773222E-05    2            21        21             # BR(H0         -> g          g         )
      1.01896860E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.19844059E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.24313015E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46431177E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.30891797E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69887441E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86937151E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54949712E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53743342E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18119883E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04446884E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14396952E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97893390E-04    2            21        21             # BR(A0         -> g          g         )
      1.67179368E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.27441653E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67184497E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92798425E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71101030E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07696005E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15315959E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.28817911E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.57711794E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.61562741E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      7.29903903E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.18175653E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.80997542E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.217 <==
# gg production cross-section/pb: 72.499972
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112069791795183e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042616420308865e+01   # MW
        25     1.114075017970691e+02   # h0
        35     2.000118615104007e+03   # H0
        36     2.000000076281105e+03   # A0
        37     2.001318730593868e+03   # H+
   1000021     2.919339758586272e+02   # ~g
   1000022     1.933313838405290e+03   # ~neutralino(1)
   1000023    -1.995929837245608e+03   # ~neutralino(2)
   1000024     1.944775125887569e+03   # ~chargino(1)
   1000025     2.002937075260881e+03   # ~neutralino(3)
   1000035     2.072589018406705e+03   # ~neutralino(4)
   1000037     2.065700773241937e+03   # ~chargino(2)
   1000001     2.025585287750083e+03   # ~d_L
   1000002     2.024199745610010e+03   # ~u_L
   1000003     2.025585287750083e+03   # ~s_L
   1000004     2.024199745610010e+03   # ~c_L
   1000005     2.009473100631777e+03   # ~b_1
   1000006     6.548531636667924e+02   # ~t_1
   1000011     2.006427088235179e+03   # ~e_L
   1000012     2.004558390737652e+03   # ~nue_L
   1000013     2.006427133014277e+03   # ~mu_L
   1000014     2.004558390737652e+03   # ~numu_L
   1000015     1.996206591270200e+03   # ~stau_1
   1000016     2.004521329617258e+03   # ~nu_tau_L
   2000001     2.019966274393619e+03   # ~d_R
   2000002     2.019765842510529e+03   # ~u_R
   2000003     2.019966274393619e+03   # ~s_R
   2000004     2.019765842510529e+03   # ~c_R
   2000005     2.032740081917817e+03   # ~b_2
   2000006     2.026949776823810e+03   # ~t_2
   2000011     2.003681486579739e+03   # ~e_R
   2000013     2.003681486579739e+03   # ~mu_R
   2000015     2.013769612625913e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039021529472617e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936117742947252e-01   # N_{1,1}
  1  2    -5.364429667317743e-01   # N_{1,2}
  1  3     5.346050154825218e-01   # N_{1,3}
  1  4    -5.210529646796990e-01   # N_{1,4}
  2  1    -7.122174633308286e-03   # N_{2,1}
  2  2     1.230322571588703e-02   # N_{2,2}
  2  3     7.068662857368132e-01   # N_{2,3}
  2  4     7.072043264531959e-01   # N_{2,4}
  3  1     8.594468024194013e-01   # N_{3,1}
  3  2     5.029219788499188e-01   # N_{3,2}
  3  3    -6.494958227119309e-02   # N_{3,3}
  3  4     6.482459998755126e-02   # N_{3,4}
  4  1    -3.261445071990597e-01   # N_{4,1}
  4  2     6.776039088366288e-01   # N_{4,2}
  4  3     4.586055857404835e-01   # N_{4,3}
  4  4    -4.734592061422315e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365815652689787e-01   # U_{1,1}
  1  2     7.712093819188774e-01   # U_{1,2}
  2  1    -7.712093819188774e-01   # U_{2,1}
  2  2    -6.365815652689787e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.551318381094673e-01   # V_{1,1}
  1  2     7.555145760971861e-01   # V_{1,2}
  2  1    -7.555145760971861e-01   # V_{2,1}
  2  2    -6.551318381094673e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.839539324436745e-03   # F_{11}
  1  2     9.999609305090533e-01   # F_{12}
  2  1     9.999609305090533e-01   # F_{21}
  2  2    -8.839539324436745e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.615560131648821e-01   # F_{11}
  1  2     7.498957537187328e-01   # F_{12}
  2  1     7.498957537187328e-01   # F_{21}
  2  2    -6.615560131648821e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.496703929122677e-01   # F_{11}
  1  2     7.602160091534641e-01   # F_{12}
  2  1     7.602160091534641e-01   # F_{21}
  2  2    -6.496703929122677e-01   # F_{22}
Block gauge Q= 1.112069791795183e+03  
     1     3.618704429611609e-01   # g'(Q)MSSM DRbar
     2     6.355589519103139e-01   # g(Q)MSSM DRbar
     3     1.074052052681012e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112069791795183e+03  
  3  3     8.607181038157292e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112069791795183e+03  
  3  3     1.355164225756689e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112069791795183e+03  
  3  3     1.002489231932622e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112069791795183e+03  # Higgs mixing parameters
     1     1.999999980223714e+03   # mu(Q)MSSM DRbar
     2     9.637157043184299e+00   # tan beta(Q)MSSM DRbar
     3     2.451958987330740e+02   # higgs vev(Q)MSSM DRbar
     4     3.576227028501509e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112069791795183e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000020e+03   # M_1(Q)
     2     2.000000000000128e+03   # M_2(Q)
     3     2.170000000057581e+02   # M_3(Q)
    21    -5.175114084453363e+04   # mH1^2(Q)
    22    -3.917860048053435e+06   # mH2^2(Q)
    31     2.000000000002061e+03   # meL(Q)
    32     2.000000000002061e+03   # mmuL(Q)
    33     2.000000000002092e+03   # mtauL(Q)
    34     2.000000000001117e+03   # meR(Q)
    35     2.000000000001117e+03   # mmuR(Q)
    36     2.000000000001178e+03   # mtauR(Q)
    41     1.999999999996552e+03   # mqL1(Q)
    42     1.999999999996550e+03   # mqL2(Q)
    43     1.999999999972007e+03   # mqL3(Q)
    44     1.999999999995338e+03   # muR(Q)
    45     1.999999999995337e+03   # mcR(Q)
    46     5.999999998346445e+02   # mtR(Q)
    47     1.999999999994620e+03   # mdR(Q)
    48     1.999999999994617e+03   # msR(Q)
    49     1.999999999989529e+03   # mbR(Q)
Block au Q= 1.112069791795183e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.318343284916558e-07   # Ac(Q)MSSM DRbar
  3  3     2.606741890424439e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112069791795183e+03  
  1  1     2.253008892903193e-07   # Ad(Q)MSSM DRbar
  2  2     2.252987140245697e-07   # As(Q)MSSM DRbar
  3  3     2.155288030095843e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112069791795183e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -3.724428191555547e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11263539E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.90959426E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.31572206E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      4.65508000E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99372801E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10892899E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.15721429E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.20611213E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99986221E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11180016E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.00839235E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.31071758E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.50238530E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99453058E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10886648E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.60862713E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      8.62008921E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99945292E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11263531E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.90892719E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.31570213E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      4.65443267E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99372870E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90085998E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.75092271E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.28669192E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.83374745E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16617217E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11180009E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.00834594E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.31053988E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.49878516E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99453116E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10886644E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.60793794E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      8.58715826E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99945332E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.54845097E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.73024593E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.51420119E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.12987158E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.86063407E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.46573524E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.69067570E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.52603328E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.09809958E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.20647260E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.60714424E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.38003573E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.76955645E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.53749131E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.46250869E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09866689E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.42512608E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.43145719E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.15212319E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96916549E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.73583113E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04581914E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74300919E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99443604E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.09835296E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.52288617E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97313171E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17565983E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82430201E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.38963692E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04601927E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46935757E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49781292E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.84583993E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27810445E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74770995E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89912813E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99053800E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.78223456E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.46504614E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97333997E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17586185E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82409999E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.38949498E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96567848E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82046081E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17953919E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73366563E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49905833E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01888314E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.82423333E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.43816196E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02641677E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23159411E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76836861E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.32507788E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.37233622E-05   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.94852325E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.58557340E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.58557340E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.02799974E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.18380705E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.18380705E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.18380877E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.65062401E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.65062401E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.65079742E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.06929559E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.06929559E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.57103994E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.57103994E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.57103994E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.57103994E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99934780E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99934780E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.84628573E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.84628573E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.88328934E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06619793E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06619793E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06619793E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06619793E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06619793E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06619793E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.17670431E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.17670431E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.17670431E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.17670431E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94807728E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94807728E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.61616735E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.61616735E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.73176955E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.73176955E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.47826039E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.28255648E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.28255648E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      8.92276397E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      8.92276397E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.45822469E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.72305927E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.38335059E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.38335059E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.38335059E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.68346825E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.68346825E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.68346825E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.49919500E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.49919500E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.41201448E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.41201448E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.41201448E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.41201448E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.23376823E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.23376823E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.99006345E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.99006345E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.68010370E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.68010370E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.82870152E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.82870152E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.23596109E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.23596109E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.05149670E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.05149670E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.67492685E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.67492685E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.82027521E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.82027521E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.71572033E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.71572033E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.68263566E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.68263566E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65836163E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65836163E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.90857892E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.90857892E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.91376392E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.91376392E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.77489862E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.77489862E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.90877570E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.90877570E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.91620747E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.91620747E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.77489862E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.77489862E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.04044330E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.04044330E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.70463390E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.70463390E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.78108722E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.78108722E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.82715737E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92091578E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.89169794E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.89169794E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.24959922E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.34357217E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.33145387E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.51075969E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.43438539E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.05175459E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.05175459E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.05175459E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.33572309E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.33572309E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.33572309E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.08141573E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.05328359E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.08166499E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.05187159E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.81474904E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61810072E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.93797903E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.74782512E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.59410416E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.74807951E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.59409285E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.82912909E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.15497762E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.17144118E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.84598020E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.56984333E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56409253E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05066881E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03103855E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40803627E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62491508E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.25128472E-02    2            21        21             # BR(h0         -> g          g         )
      6.25289949E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.76196790E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81778514E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77692298E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73530152E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32665911E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22645785E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91418695E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10711608E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.29986921E-05    2            21        21             # BR(H0         -> g          g         )
      1.01815801E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.21194971E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.24583590E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45928997E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.39926311E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69792898E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86925596E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54935418E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53717015E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18111103E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04430621E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14392352E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97881234E-04    2            21        21             # BR(A0         -> g          g         )
      1.67172571E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.27839124E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67090680E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92786515E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71065602E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07679431E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15311271E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.29219349E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.54845097E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.73024593E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.51420119E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.12987158E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.86063407E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.304 <==
# gg production cross-section/pb: 11.131384
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112100749868210e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047291856592560e+01   # MW
        25     1.114964335143236e+02   # h0
        35     2.000115546724367e+03   # H0
        36     1.999997913935731e+03   # A0
        37     2.001315722115759e+03   # H+
   1000021     3.945048541200558e+02   # ~g
   1000022     1.933314212016210e+03   # ~neutralino(1)
   1000023    -1.995913248962973e+03   # ~neutralino(2)
   1000024     1.944776735672680e+03   # ~chargino(1)
   1000025     2.002935881545340e+03   # ~neutralino(3)
   1000035     2.072568254893349e+03   # ~neutralino(4)
   1000037     2.065677728882244e+03   # ~chargino(2)
   1000001     2.025356191314775e+03   # ~d_L
   1000002     2.023972687690612e+03   # ~u_L
   1000003     2.025356191314775e+03   # ~s_L
   1000004     2.023972687690612e+03   # ~c_L
   1000005     2.009310800779697e+03   # ~b_1
   1000006     6.584211933841824e+02   # ~t_1
   1000011     2.006425513776797e+03   # ~e_L
   1000012     2.004558157441581e+03   # ~nue_L
   1000013     2.006425558064178e+03   # ~mu_L
   1000014     2.004558157441581e+03   # ~numu_L
   1000015     1.996206326693739e+03   # ~stau_1
   1000016     2.004521060613441e+03   # ~nu_tau_L
   2000001     2.019738520930058e+03   # ~d_R
   2000002     2.019538294769473e+03   # ~u_R
   2000003     2.019738520930058e+03   # ~s_R
   2000004     2.019538294769473e+03   # ~c_R
   2000005     2.032439686284894e+03   # ~b_2
   2000006     2.026727281764009e+03   # ~t_2
   2000011     2.003681964341131e+03   # ~e_R
   2000013     2.003681964341131e+03   # ~mu_R
   2000015     2.013768651936238e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039030101180620e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936233085028379e-01   # N_{1,1}
  1  2    -5.363827900412571e-01   # N_{1,2}
  1  3     5.346297047673231e-01   # N_{1,3}
  1  4    -5.210808692815746e-01   # N_{1,4}
  2  1    -7.121865846290874e-03   # N_{2,1}
  2  2     1.230051709592653e-02   # N_{2,2}
  2  3     7.068663575371101e-01   # N_{2,3}
  2  4     7.072043049135507e-01   # N_{2,4}
  3  1     8.594222756128367e-01   # N_{3,1}
  3  2     5.029625871736662e-01   # N_{3,2}
  3  3    -6.495433179433859e-02   # N_{3,3}
  3  4     6.482995345653764e-02   # N_{3,4}
  4  1    -3.261952210112842e-01   # N_{4,1}
  4  2     6.776214545971089e-01   # N_{4,2}
  4  3     4.585760200269679e-01   # N_{4,3}
  4  4    -4.734277937714720e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365252606917127e-01   # U_{1,1}
  1  2     7.712558541115569e-01   # U_{1,2}
  2  1    -7.712558541115569e-01   # U_{2,1}
  2  2    -6.365252606917127e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.550724645882655e-01   # V_{1,1}
  1  2     7.555660567668824e-01   # V_{1,2}
  2  1    -7.555660567668824e-01   # V_{2,1}
  2  2    -6.550724645882655e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.473514430431089e-03   # F_{11}
  1  2     9.999551252552968e-01   # F_{12}
  2  1     9.999551252552968e-01   # F_{21}
  2  2    -9.473514430431089e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.615516133710583e-01   # F_{11}
  1  2     7.498996351820355e-01   # F_{12}
  2  1     7.498996351820355e-01   # F_{21}
  2  2    -6.615516133710583e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497118339052158e-01   # F_{11}
  1  2     7.601805922828609e-01   # F_{12}
  2  1     7.601805922828609e-01   # F_{21}
  2  2    -6.497118339052158e-01   # F_{22}
Block gauge Q= 1.112100749868210e+03  
     1     3.618780965261489e-01   # g'(Q)MSSM DRbar
     2     6.354825696876297e-01   # g(Q)MSSM DRbar
     3     1.068718983798951e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112100749868210e+03  
  3  3     8.615674914194814e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112100749868210e+03  
  3  3     1.347389553626374e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112100749868210e+03  
  3  3     1.002576656225510e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112100749868210e+03  # Higgs mixing parameters
     1     1.999999994126230e+03   # mu(Q)MSSM DRbar
     2     9.636875233699824e+00   # tan beta(Q)MSSM DRbar
     3     2.451697918355560e+02   # higgs vev(Q)MSSM DRbar
     4     3.575015493769677e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112100749868210e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000157e+03   # M_1(Q)
     2     2.000000000000435e+03   # M_2(Q)
     3     3.040000000075062e+02   # M_3(Q)
    21    -5.172663252783306e+04   # mH1^2(Q)
    22    -3.917764447807049e+06   # mH2^2(Q)
    31     2.000000000001793e+03   # meL(Q)
    32     2.000000000001793e+03   # mmuL(Q)
    33     2.000000000001829e+03   # mtauL(Q)
    34     2.000000000001273e+03   # meR(Q)
    35     2.000000000001273e+03   # mmuR(Q)
    36     2.000000000001346e+03   # mtauR(Q)
    41     1.999999999982243e+03   # mqL1(Q)
    42     1.999999999982241e+03   # mqL2(Q)
    43     1.999999999947542e+03   # mqL3(Q)
    44     1.999999999980980e+03   # muR(Q)
    45     1.999999999980978e+03   # mcR(Q)
    46     5.999999997175747e+02   # mtR(Q)
    47     1.999999999980443e+03   # mdR(Q)
    48     1.999999999980441e+03   # msR(Q)
    49     1.999999999975452e+03   # mbR(Q)
Block au Q= 1.112100749868210e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.799625263411961e-07   # Ac(Q)MSSM DRbar
  3  3     3.536733754232890e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112100749868210e+03  
  1  1     2.278295180802114e-07   # Ad(Q)MSSM DRbar
  2  2     2.278284134271198e-07   # As(Q)MSSM DRbar
  3  3     2.344368031520672e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112100749868210e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.168520455640285e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07387335E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.02780446E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.38746588E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      4.72881034E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99353732E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.07005910E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.19327861E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.22617866E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99985841E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07301182E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.12957762E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.35124585E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.52429937E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99436667E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.06999231E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.75224638E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      8.69596797E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99943780E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07387327E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.02711337E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.38744524E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      4.72813939E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99353803E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86189816E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      6.85787265E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.27909369E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.74705951E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25285912E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07301176E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.12952955E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.35106176E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.52056817E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99436728E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.06999227E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.75153204E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      8.66183680E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99943822E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.50981529E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.93355553E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.97543260E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.05540111E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.93362308E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.42702094E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      6.83302463E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.56066621E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.12798200E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.41547703E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.54087461E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.44420044E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.79647134E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      3.10006757E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      6.89993243E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.05995860E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.55352891E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.69692158E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.19117813E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96588268E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.82792577E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04488786E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74350260E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99441171E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.11576328E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.54703979E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97212625E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17545446E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82450724E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.40195160E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04508773E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46959482E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49757085E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.85679662E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27857622E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74819824E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89467426E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99051795E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.81788529E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.48919939E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97233424E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17565626E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82430544E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.40180930E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96502893E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82052918E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17947082E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73349725E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49815327E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01969030E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.82738117E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.43882622E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02532824E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23132718E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76863540E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.33723292E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.80048428E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.66403609E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.77691650E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.77691650E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.02802152E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.18897640E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.18897640E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.18897813E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.66522026E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.66522026E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.66539443E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.08185377E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.08185377E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.58021280E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.58021280E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.58021280E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.58021280E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99934544E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99934544E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.86568863E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.86568863E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.84802464E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.07639672E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.07639672E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.07639672E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.07639672E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.07639672E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.07639672E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.20758795E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.20758795E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.20758795E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.20758795E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94957582E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94957582E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.62294622E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.62294622E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.62833215E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.62833215E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.34657464E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.23142991E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.23142991E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.02577655E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.02577655E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.45708500E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.75318800E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.40577388E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.40577388E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.40577388E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.72231354E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.72231354E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.72231354E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.50962227E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.50962227E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.41355684E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.41355684E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.41355684E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.41355684E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.31507318E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.31507318E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.00498691E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.00498691E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.74362649E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.74362649E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.88634080E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.88634080E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.31730571E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.31730571E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.06713102E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.06713102E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.73841653E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.73841653E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.87794913E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.87794913E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.73219001E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.73219001E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.76950800E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.76950800E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65754689E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65754689E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.91960226E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.91960226E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.90401104E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.90401104E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.79221712E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.79221712E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.91979944E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.91979944E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.90646195E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.90646195E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.79221712E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.79221712E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.04394174E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.04394174E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.71068222E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.71068222E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.79843218E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.79843218E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.82879294E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92480637E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.69718169E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.69718169E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.24933444E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.34228641E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.33414150E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.51375430E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.43654560E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.08969216E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.08969216E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.08969216E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.35549027E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.35549027E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.35549027E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.09719628E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.06910387E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.09745147E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.06768266E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.83691184E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61662136E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.01068460E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.77920789E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.62490486E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.77946266E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.62489362E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.86067295E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.16934960E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.18692582E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.87493240E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.56898401E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56361411E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05006402E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.03010265E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40802072E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62489453E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.25942749E-02    2            21        21             # BR(h0         -> g          g         )
      6.26381834E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.83743279E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81717278E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77413780E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73161713E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32031364E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22426142E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91026046E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10600548E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.29074593E-05    2            21        21             # BR(H0         -> g          g         )
      1.01722222E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.20821327E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.24507250E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45384821E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.49705631E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69364791E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86924180E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54933666E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53713789E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18110020E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04428576E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14391774E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97880081E-04    2            21        21             # BR(A0         -> g          g         )
      1.67171874E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.27888050E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66665538E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92785089E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71061326E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07677376E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15310690E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.29267964E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.50981529E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.93355553E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.97543260E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.05540111E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.93362308E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.391 <==
# gg production cross-section/pb: 2.443035
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112109081083927e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047406541225381e+01   # MW
        25     1.115555109394440e+02   # h0
        35     2.000115083944591e+03   # H0
        36     1.999998434324285e+03   # A0
        37     2.001316414147097e+03   # H+
   1000021     4.936740634486974e+02   # ~g
   1000022     1.933310455798650e+03   # ~neutralino(1)
   1000023    -1.995908991950373e+03   # ~neutralino(2)
   1000024     1.944773607113480e+03   # ~chargino(1)
   1000025     2.002935365101986e+03   # ~neutralino(3)
   1000035     2.072566793267214e+03   # ~neutralino(4)
   1000037     2.065675157936143e+03   # ~chargino(2)
   1000001     2.025194942621311e+03   # ~d_L
   1000002     2.023812446828429e+03   # ~u_L
   1000003     2.025194942621311e+03   # ~s_L
   1000004     2.023812446828429e+03   # ~c_L
   1000005     2.009216620870198e+03   # ~b_1
   1000006     6.633505312034661e+02   # ~t_1
   1000011     2.006425300602245e+03   # ~e_L
   1000012     2.004557934167452e+03   # ~nue_L
   1000013     2.006425344864995e+03   # ~mu_L
   1000014     2.004557934167452e+03   # ~numu_L
   1000015     1.996206274942777e+03   # ~stau_1
   1000016     2.004520818207274e+03   # ~nu_tau_L
   2000001     2.019577456108519e+03   # ~d_R
   2000002     2.019377339758557e+03   # ~u_R
   2000003     2.019577456108519e+03   # ~s_R
   2000004     2.019377339758557e+03   # ~c_R
   2000005     2.032210648548391e+03   # ~b_2
   2000006     2.026569109814462e+03   # ~t_2
   2000011     2.003682193669504e+03   # ~e_R
   2000013     2.003682193669504e+03   # ~mu_R
   2000015     2.013768658812284e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039000393289312e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936164557637176e-01   # N_{1,1}
  1  2    -5.363753733140528e-01   # N_{1,2}
  1  3     5.346360629265934e-01   # N_{1,3}
  1  4    -5.210871566950882e-01   # N_{1,4}
  2  1    -7.122077797314776e-03   # N_{2,1}
  2  2     1.230069640761716e-02   # N_{2,2}
  2  3     7.068663470693163e-01   # N_{2,3}
  2  4     7.072043101230490e-01   # N_{2,4}
  3  1     8.594222951973531e-01   # N_{3,1}
  3  2     5.029633844355087e-01   # N_{3,2}
  3  3    -6.495105414187038e-02   # N_{3,3}
  3  4     6.482679230651460e-02   # N_{3,4}
  4  1    -3.262034338837831e-01   # N_{4,1}
  4  2     6.776267303518042e-01   # N_{4,2}
  4  3     4.585690876684696e-01   # N_{4,3}
  4  4    -4.734212984964436e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365130794513736e-01   # U_{1,1}
  1  2     7.712659072507544e-01   # U_{1,2}
  2  1    -7.712659072507544e-01   # U_{2,1}
  2  2    -6.365130794513736e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.550608511797397e-01   # V_{1,1}
  1  2     7.555761253849111e-01   # V_{1,2}
  2  1    -7.555761253849111e-01   # V_{2,1}
  2  2    -6.550608511797397e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.012800239076935e-02   # F_{11}
  1  2     9.999487104684782e-01   # F_{12}
  2  1     9.999487104684782e-01   # F_{21}
  2  2    -1.012800239076935e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.614254016448724e-01   # F_{11}
  1  2     7.500109586258851e-01   # F_{12}
  2  1     7.500109586258851e-01   # F_{21}
  2  2    -6.614254016448724e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497214340646091e-01   # F_{11}
  1  2     7.601723871050748e-01   # F_{12}
  2  1     7.601723871050748e-01   # F_{21}
  2  2    -6.497214340646091e-01   # F_{22}
Block gauge Q= 1.112109081083927e+03  
     1     3.618740284196525e-01   # g'(Q)MSSM DRbar
     2     6.354708328033559e-01   # g(Q)MSSM DRbar
     3     1.064780222612644e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112109081083927e+03  
  3  3     8.617483899137680e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112109081083927e+03  
  3  3     1.339814284412919e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112109081083927e+03  
  3  3     1.002554960943660e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112109081083927e+03  # Higgs mixing parameters
     1     1.999999987344639e+03   # mu(Q)MSSM DRbar
     2     9.636989847227831e+00   # tan beta(Q)MSSM DRbar
     3     2.451769203012227e+02   # higgs vev(Q)MSSM DRbar
     4     3.573883575160522e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112109081083927e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000281e+03   # M_1(Q)
     2     2.000000000000718e+03   # M_2(Q)
     3     3.910000000091701e+02   # M_3(Q)
    21    -5.168868501567435e+04   # mH1^2(Q)
    22    -3.917638034355808e+06   # mH2^2(Q)
    31     2.000000000001521e+03   # meL(Q)
    32     2.000000000001521e+03   # mmuL(Q)
    33     2.000000000001564e+03   # mtauL(Q)
    34     2.000000000001463e+03   # meR(Q)
    35     2.000000000001463e+03   # mmuR(Q)
    36     2.000000000001550e+03   # mtauR(Q)
    41     1.999999999964289e+03   # mqL1(Q)
    42     1.999999999964287e+03   # mqL2(Q)
    43     1.999999999916931e+03   # mqL3(Q)
    44     1.999999999962925e+03   # muR(Q)
    45     1.999999999962923e+03   # mcR(Q)
    46     5.999999995716012e+02   # mtR(Q)
    47     1.999999999962595e+03   # mdR(Q)
    48     1.999999999962593e+03   # msR(Q)
    49     1.999999999957631e+03   # mbR(Q)
Block au Q= 1.112109081083927e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.270543754152337e-07   # Ac(Q)MSSM DRbar
  3  3     4.425452443761080e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112109081083927e+03  
  1  1     2.323362918273254e-07   # Ad(Q)MSSM DRbar
  2  2     2.323361606978076e-07   # As(Q)MSSM DRbar
  3  3     2.541200461211870e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112109081083927e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     2.596687887345689e-09   # Amu(Q)MSSM DRbar
  3  3     2.558021671046393e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02640729E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.19803786E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.48964680E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      4.87759359E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99326341E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02246350E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.24443301E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.28585005E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99985270E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02551401E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.30422809E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.40913288E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.57101909E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99412946E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02239179E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.95597789E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      8.92716682E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99941512E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02640721E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.19731479E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.48962520E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      4.87689156E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99326416E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81423754E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.01327533E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.28792267E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.63569223E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.36422475E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02551394E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.30417780E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.40894026E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.56711469E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99413009E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02239175E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.95523027E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      8.89144227E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99941555E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.46255611E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02284857E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.16987933E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.95810187E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.02916941E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.37955798E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.04080285E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.63673073E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.21916785E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.66433109E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.45552996E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.52703409E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.63911716E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01256331E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.74045234E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.01878564E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.24442881E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96181054E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.16858745E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04506430E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74410191E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99440100E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.12043489E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.55770220E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97244421E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17543596E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82452570E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.40502706E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04526419E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46956925E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49759253E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.86021776E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27896160E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74879814E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89480022E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99050705E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.82859817E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.49986132E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97265222E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17563777E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82432389E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.40488462E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96522453E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82057031E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17942969E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73354603E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49803645E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01975507E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.82910548E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.43917421E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02565072E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23131218E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76865037E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.34024778E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.54871129E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.22527733E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.95494554E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.95494554E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   5.00848154E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.19375929E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.19375929E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.19376103E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.67601211E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.67601211E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.67618646E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.09031843E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.09031843E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.59037160E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.59037160E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.59037160E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.59037160E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99933933E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99933933E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      4.92350645E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      4.92350645E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.81203433E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.08174368E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.08174368E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.08174368E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.08174368E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.08174368E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.08174368E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.22392739E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.22392739E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.22392739E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.22392739E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95190003E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95190003E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.63015405E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.63015405E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.46262329E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.46262329E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.13689281E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.15389346E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.15389346E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.23326474E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.23326474E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.44725736E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.77423645E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.42077248E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.42077248E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.42077248E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.75178139E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.75178139E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.75178139E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.51628210E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.51628210E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.41931957E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.41931957E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.41931957E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.41931957E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.38363137E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.38363137E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.02512101E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.02512101E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.79408040E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.79408040E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.96527272E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.96527272E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.38589922E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.38589922E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.08790608E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.08790608E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.78884220E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.78884220E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.95686421E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.95686421E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.74301577E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.74301577E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.84640909E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.84640909E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65592920E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65592920E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.92752669E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.92752669E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.94352739E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.94352739E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.81583554E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.81583554E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.92772466E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.92772466E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.94598812E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.94598812E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.81583554E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.81583554E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.04823296E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.04823296E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.71763125E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.71763125E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.82207927E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.82207927E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.81853401E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93038246E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.41798422E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.41798422E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.25579243E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.33256677E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.33982529E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.52263650E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.44268133E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.12984666E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.12984666E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.12984666E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.37759191E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.37759191E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.37759191E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.11017322E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.08207957E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.11043381E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.08065004E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.85724309E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61456349E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.02507575E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.81203366E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.65705395E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.81228947E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.65704268E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.89383525E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.18291123E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.20438850E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      8.95270837E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57017130E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56326505E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.04990471E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02941031E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40798024E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62479571E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.26517917E-02    2            21        21             # BR(h0         -> g          g         )
      6.27270498E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.89193866E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82085085E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77138948E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72770552E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31405214E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22192983E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90638649E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10490974E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.28088705E-05    2            21        21             # BR(H0         -> g          g         )
      1.01612862E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.19335641E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.24209258E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44815905E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.59854381E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69347681E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86929360E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54940074E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53725591E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18113959E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04435890E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14393842E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97885382E-04    2            21        21             # BR(A0         -> g          g         )
      1.67174861E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.27709767E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66648514E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92790430E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71077222E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07684829E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15312798E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.29087790E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.46255611E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02284857E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.16987933E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.95810187E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.02916941E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.478 <==
# gg production cross-section/pb: 0.663678
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112105592457340e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041357504763685e+01   # MW
        25     1.115983472693515e+02   # h0
        35     2.000114837518095e+03   # H0
        36     1.999998992769455e+03   # A0
        37     2.001317386478371e+03   # H+
   1000021     5.901916241938710e+02   # ~g
   1000022     1.933310025158333e+03   # ~neutralino(1)
   1000023    -1.995909872751572e+03   # ~neutralino(2)
   1000024     1.944772425893548e+03   # ~chargino(1)
   1000025     2.002935237564690e+03   # ~neutralino(3)
   1000035     2.072569194291989e+03   # ~neutralino(4)
   1000037     2.065678038337045e+03   # ~chargino(2)
   1000001     2.025097441817472e+03   # ~d_L
   1000002     2.023715575046167e+03   # ~u_L
   1000003     2.025097441817472e+03   # ~s_L
   1000004     2.023715575046167e+03   # ~c_L
   1000005     2.009183679882203e+03   # ~b_1
   1000006     6.704948941288033e+02   # ~t_1
   1000011     2.006426172159355e+03   # ~e_L
   1000012     2.004558139486393e+03   # ~nue_L
   1000013     2.006426216692113e+03   # ~mu_L
   1000014     2.004558139486393e+03   # ~numu_L
   1000015     1.996206358005978e+03   # ~stau_1
   1000016     2.004521006555300e+03   # ~nu_tau_L
   2000001     2.019479316313234e+03   # ~d_R
   2000002     2.019279428954924e+03   # ~u_R
   2000003     2.019479316313234e+03   # ~s_R
   2000004     2.019279428954924e+03   # ~c_R
   2000005     2.032049180737318e+03   # ~b_2
   2000006     2.026472632914693e+03   # ~t_2
   2000011     2.003682155094334e+03   # ~e_R
   2000013     2.003682155094334e+03   # ~mu_R
   2000015     2.013769371231576e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038958173397062e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.935982146146811e-01   # N_{1,1}
  1  2    -5.363879383613223e-01   # N_{1,2}
  1  3     5.346366807760418e-01   # N_{1,3}
  1  4    -5.210873675319740e-01   # N_{1,4}
  2  1    -7.121853022641257e-03   # N_{2,1}
  2  2     1.230133796116639e-02   # N_{2,2}
  2  3     7.068663357256773e-01   # N_{2,3}
  2  4     7.072043125657842e-01   # N_{2,4}
  3  1     8.594391862952647e-01   # N_{3,1}
  3  2     5.029344988695323e-01   # N_{3,2}
  3  3    -6.495116979459022e-02   # N_{3,3}
  3  4     6.482684975609933e-02   # N_{3,4}
  4  1    -3.261809462887011e-01   # N_{4,1}
  4  2     6.776382121100523e-01   # N_{4,2}
  4  3     4.585683684346807e-01   # N_{4,3}
  4  4    -4.734210549158693e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365139237142292e-01   # U_{1,1}
  1  2     7.712652104937162e-01   # U_{1,2}
  2  1    -7.712652104937162e-01   # U_{2,1}
  2  2    -6.365139237142292e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.550627668017899e-01   # V_{1,1}
  1  2     7.555744645962990e-01   # V_{1,2}
  2  1    -7.555744645962990e-01   # V_{2,1}
  2  2    -6.550627668017899e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.039541960385812e-02   # F_{11}
  1  2     9.999459661658022e-01   # F_{12}
  2  1     9.999459661658022e-01   # F_{21}
  2  2    -1.039541960385812e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.612467800329764e-01   # F_{11}
  1  2     7.501684450148649e-01   # F_{12}
  2  1     7.501684450148649e-01   # F_{21}
  2  2    -6.612467800329764e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497038597296542e-01   # F_{11}
  1  2     7.601874075860438e-01   # F_{12}
  2  1     7.601874075860438e-01   # F_{21}
  2  2    -6.497038597296542e-01   # F_{22}
Block gauge Q= 1.112105592457340e+03  
     1     3.618621080628772e-01   # g'(Q)MSSM DRbar
     2     6.355006475296083e-01   # g(Q)MSSM DRbar
     3     1.061653902329834e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112105592457340e+03  
  3  3     8.616589705979821e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112105592457340e+03  
  3  3     1.332866386596117e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112105592457340e+03  
  3  3     1.002578040265459e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112105592457340e+03  # Higgs mixing parameters
     1     1.999999983773125e+03   # mu(Q)MSSM DRbar
     2     9.637249602153783e+00   # tan beta(Q)MSSM DRbar
     3     2.451775203557890e+02   # higgs vev(Q)MSSM DRbar
     4     3.572905558195311e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112105592457340e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000397e+03   # M_1(Q)
     2     2.000000000000986e+03   # M_2(Q)
     3     4.780000000107701e+02   # M_3(Q)
    21    -5.163758501257093e+04   # mH1^2(Q)
    22    -3.917494363471485e+06   # mH2^2(Q)
    31     2.000000000001232e+03   # meL(Q)
    32     2.000000000001233e+03   # mmuL(Q)
    33     2.000000000001284e+03   # mtauL(Q)
    34     2.000000000001685e+03   # meR(Q)
    35     2.000000000001686e+03   # mmuR(Q)
    36     2.000000000001790e+03   # mtauR(Q)
    41     1.999999999942795e+03   # mqL1(Q)
    42     1.999999999942793e+03   # mqL2(Q)
    43     1.999999999880478e+03   # mqL3(Q)
    44     1.999999999941289e+03   # muR(Q)
    45     1.999999999941286e+03   # mcR(Q)
    46     5.999999993983699e+02   # mtR(Q)
    47     1.999999999941192e+03   # mdR(Q)
    48     1.999999999941190e+03   # msR(Q)
    49     1.999999999936211e+03   # mbR(Q)
Block au Q= 1.112105592457340e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.730820617259761e-07   # Ac(Q)MSSM DRbar
  3  3     5.282451841720557e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112105592457340e+03  
  1  1     2.379003150854446e-07   # Ad(Q)MSSM DRbar
  2  2     2.379010981440703e-07   # As(Q)MSSM DRbar
  3  3     2.740165119634823e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112105592457340e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.879237578365550e-09   # Amu(Q)MSSM DRbar
  3  3     3.845226621721664e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.71470665E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.42524686E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.62520871E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      5.10796990E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99289833E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.67383113E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.31231360E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.38794514E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99984489E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.70542260E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.53746617E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.48601616E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.64467841E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99381197E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.67306201E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.22636178E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.32489039E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99938410E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.71470588E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.42448288E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.62518590E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      5.10722829E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99289912E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.75911753E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.21667201E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.31284983E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.49916700E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.50074771E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.70542195E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.53741304E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.48581261E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.64055294E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99381264E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.67306157E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.22557163E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.28712717E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99938456E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.40770858E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.06195605E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.27143780E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.83775496E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.14846140E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.32445143E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.31337303E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.75880115E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.37367913E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.81509842E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.35048637E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.63053998E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.66752612E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57580064E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.99796246E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.23087964E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.31423747E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95864093E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.09933880E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04532457E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74347059E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99439902E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.11953826E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.55969797E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97263458E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17550402E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82445766E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.40458320E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04552481E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46941865E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49772846E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.86423577E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.28042486E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74817439E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.90111820E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99049868E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.83549171E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.50184493E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97284299E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17570621E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82425547E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.40444052E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96584159E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82041373E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17958627E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73309740E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49864892E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01889028E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.83551521E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44105651E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02595264E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23148551E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76847705E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.33972424E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   9.18227193E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.70427233E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.40970584E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.40970584E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.96195953E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.19603910E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.19603910E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.19604085E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.67718247E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.67718247E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.67735600E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.08973811E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.08973811E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.59690026E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.59690026E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.59690026E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.59690026E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99933092E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99933092E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.00839539E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.00839539E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.77390738E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.07961876E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.07961876E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.07961876E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.07961876E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.07961876E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.07961876E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.21791989E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.21791989E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.21791989E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.21791989E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95501735E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95501735E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.63794309E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.63794309E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.24885447E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.24885447E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.86727494E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.05681937E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.05681937E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.36023728E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.36023728E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.42587941E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.78710037E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.42185496E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.42185496E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.42185496E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.76097517E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.76097517E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.76097517E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.51611746E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.51611746E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.42887490E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.42887490E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.42887490E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.42887490E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.43629632E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.43629632E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.05317231E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.05317231E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.82741631E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.82741631E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.07642575E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.07642575E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.43859379E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.43859379E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.11650462E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.11650462E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.82215632E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.82215632E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.06792782E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.06792782E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.74819120E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.74819120E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.91032596E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.91032596E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65361868E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65361868E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.93001176E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.93001176E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00455549E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00455549E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.84465764E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.84465764E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.93021088E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.93021088E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00480267E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00480267E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.84465764E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.84465764E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05317718E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05317718E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.72456898E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.72456898E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.85093498E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.85093498E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.79083831E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93706953E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.08280227E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.08280227E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.27226323E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.31188427E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.34703204E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.53139323E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.45232810E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.16021574E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.16021574E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.16021574E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.39141864E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.39141864E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.39141864E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.11946598E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.09134911E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.11973119E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.08991250E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.87490475E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61221164E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.03504213E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.84106258E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.68537776E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.84131991E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.68536638E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.92333610E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.19363738E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.22076875E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.09211726E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57487218E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56298510E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.04992104E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02884770E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40792508E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62465114E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.26953727E-02    2            21        21             # BR(h0         -> g          g         )
      6.28194181E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.93953380E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82764656E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77063487E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72638548E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31233293E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22114298E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90532279E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10460888E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.27742808E-05    2            21        21             # BR(H0         -> g          g         )
      1.01565183E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.17931339E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.23929431E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44629236E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.63085618E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69894208E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86936692E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54949144E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53742296E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18119534E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04446237E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14396769E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97892912E-04    2            21        21             # BR(A0         -> g          g         )
      1.67179100E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.27457454E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67191055E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92797959E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71099633E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07695335E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15315770E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.28833784E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.40770858E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.06195605E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.27143780E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.83775496E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.14846140E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.565 <==
# gg production cross-section/pb: 0.207081
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112094923989810e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041348444347258e+01   # MW
        25     1.116278125668572e+02   # h0
        35     2.000114241714044e+03   # H0
        36     1.999999006644725e+03   # A0
        37     2.001317724649646e+03   # H+
   1000021     6.844939857625335e+02   # ~g
   1000022     1.933312633721876e+03   # ~neutralino(1)
   1000023    -1.995913936757768e+03   # ~neutralino(2)
   1000024     1.944774990240591e+03   # ~chargino(1)
   1000025     2.002935320370903e+03   # ~neutralino(3)
   1000035     2.072570351515028e+03   # ~neutralino(4)
   1000037     2.065679116947333e+03   # ~chargino(2)
   1000001     2.025069055716344e+03   # ~d_L
   1000002     2.023688739882575e+03   # ~u_L
   1000003     2.025069055716344e+03   # ~s_L
   1000004     2.023688739882575e+03   # ~c_L
   1000005     2.009218302949387e+03   # ~b_1
   1000006     6.776627921057915e+02   # ~t_1
   1000011     2.006425788221211e+03   # ~e_L
   1000012     2.004557731609215e+03   # ~nue_L
   1000013     2.006425832758386e+03   # ~mu_L
   1000014     2.004557731609215e+03   # ~numu_L
   1000015     1.996205867914117e+03   # ~stau_1
   1000016     2.004520587599717e+03   # ~nu_tau_L
   2000001     2.019451849476176e+03   # ~d_R
   2000002     2.019252290661935e+03   # ~u_R
   2000003     2.019451849476176e+03   # ~s_R
   2000004     2.019252290661935e+03   # ~c_R
   2000005     2.031961768608353e+03   # ~b_2
   2000006     2.026445704035776e+03   # ~t_2
   2000011     2.003682161325506e+03   # ~e_R
   2000013     2.003682161325506e+03   # ~mu_R
   2000015     2.013769445086448e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038906694861976e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936005830954500e-01   # N_{1,1}
  1  2    -5.364000061081408e-01   # N_{1,2}
  1  3     5.346297986395541e-01   # N_{1,3}
  1  4    -5.210802172801593e-01   # N_{1,4}
  2  1    -7.121807740421576e-03   # N_{2,1}
  2  2     1.230142807897227e-02   # N_{2,2}
  2  3     7.068663388674050e-01   # N_{2,3}
  2  4     7.072043083140240e-01   # N_{2,4}
  3  1     8.594391682743376e-01   # N_{3,1}
  3  2     5.029354150872437e-01   # N_{3,2}
  3  3    -6.494780479431320e-02   # N_{3,3}
  3  4     6.482335180578236e-02   # N_{3,4}
  4  1    -3.261781367249264e-01   # N_{4,1}
  4  2     6.776279779978289e-01   # N_{4,2}
  4  3     4.585768638246160e-01   # N_{4,3}
  4  4    -4.734294102841611e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365287214039983e-01   # U_{1,1}
  1  2     7.712529979376360e-01   # U_{1,2}
  2  1    -7.712529979376360e-01   # U_{2,1}
  2  2    -6.365287214039983e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.550775811974866e-01   # V_{1,1}
  1  2     7.555616206587324e-01   # V_{1,2}
  2  1    -7.555616206587324e-01   # V_{2,1}
  2  2    -6.550775811974866e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.006327979569257e-02   # F_{11}
  1  2     9.999493639178704e-01   # F_{12}
  2  1     9.999493639178704e-01   # F_{21}
  2  2    -1.006327979569257e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.610700734687037e-01   # F_{11}
  1  2     7.503241685858738e-01   # F_{12}
  2  1     7.503241685858738e-01   # F_{21}
  2  2    -6.610700734687037e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497143120956604e-01   # F_{11}
  1  2     7.601784742138274e-01   # F_{12}
  2  1     7.601784742138274e-01   # F_{21}
  2  2    -6.497143120956604e-01   # F_{22}
Block gauge Q= 1.112094923989810e+03  
     1     3.618568668420843e-01   # g'(Q)MSSM DRbar
     2     6.354924219030190e-01   # g(Q)MSSM DRbar
     3     1.059058009018248e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112094923989810e+03  
  3  3     8.613804147644503e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112094923989810e+03  
  3  3     1.326537118796299e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112094923989810e+03  
  3  3     1.002596754876670e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112094923989810e+03  # Higgs mixing parameters
     1     1.999999987002690e+03   # mu(Q)MSSM DRbar
     2     9.637618190602785e+00   # tan beta(Q)MSSM DRbar
     3     2.451818510073714e+02   # higgs vev(Q)MSSM DRbar
     4     3.572194663956161e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112094923989810e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000506e+03   # M_1(Q)
     2     2.000000000001241e+03   # M_2(Q)
     3     5.650000000123179e+02   # M_3(Q)
    21    -5.156630733087817e+04   # mH1^2(Q)
    22    -3.917353516971239e+06   # mH2^2(Q)
    31     2.000000000000922e+03   # meL(Q)
    32     2.000000000000922e+03   # mmuL(Q)
    33     2.000000000000983e+03   # mtauL(Q)
    34     2.000000000001939e+03   # meR(Q)
    35     2.000000000001940e+03   # mmuR(Q)
    36     2.000000000002063e+03   # mtauR(Q)
    41     1.999999999917864e+03   # mqL1(Q)
    42     1.999999999917862e+03   # mqL2(Q)
    43     1.999999999838426e+03   # mqL3(Q)
    44     1.999999999916180e+03   # muR(Q)
    45     1.999999999916177e+03   # mcR(Q)
    46     5.999999991991219e+02   # mtR(Q)
    47     1.999999999916346e+03   # mdR(Q)
    48     1.999999999916344e+03   # msR(Q)
    49     1.999999999911321e+03   # mbR(Q)
Block au Q= 1.112094923989810e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.180586763993714e-07   # Ac(Q)MSSM DRbar
  3  3     6.112762948526660e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112094923989810e+03  
  1  1     2.440063367050669e-07   # Ad(Q)MSSM DRbar
  2  2     2.440079922511413e-07   # As(Q)MSSM DRbar
  3  3     2.938365738810176e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112094923989810e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     5.087522246582281e-09   # Amu(Q)MSSM DRbar
  3  3     5.057874565588991e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.10256385E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.71955929E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.80005665E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      5.43766041E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99242586E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.06019562E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.40027314E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.54126000E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99983456E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.09292091E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.83985600E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.58520448E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.75096982E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99339976E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.05937453E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.57675936E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      9.92368442E-06    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99934307E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.10256308E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.71874391E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.80003233E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      5.43686894E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99242671E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.69774289E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.47264070E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.35581814E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.33652402E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.66338770E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.09292026E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.83979931E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.58498721E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.74656638E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99340047E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.05937409E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.57591568E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      9.88336230E-06    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99934356E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.34635124E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.11097947E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.23510820E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.69315852E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.29337172E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.26283717E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.66277145E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      3.92173429E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.60080091E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.77030173E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.22414698E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.75728850E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.69606152E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.96150076E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.34196579E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.21600983E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.40058586E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95758092E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.11157516E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04519360E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74300065E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99439986E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.11544368E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.55889537E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97238567E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17549137E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82447035E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.40126910E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04539381E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46938091E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49777353E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.86038732E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27969588E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74770387E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.90090659E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99049980E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.82573214E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.50103945E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97259404E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17569354E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82426818E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.40112657E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96570129E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82046664E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17953336E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73304191E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49855873E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01898408E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.83383936E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44118796E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02569194E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23146600E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76849660E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.33645589E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.88239000E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.15978400E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.01331798E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.01331798E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.93509208E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.20266800E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.20266800E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.20266976E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.69201305E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.69201305E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.69218642E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.10131356E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.10131356E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.61135741E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.61135741E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.61135741E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.61135741E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99932448E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99932448E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.06675796E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.06675796E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.72506710E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.08619403E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.08619403E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.08619403E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.08619403E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.08619403E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.08619403E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.23758244E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.23758244E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.23758244E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.23758244E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95835857E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95835857E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.64864145E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.64864145E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.02126223E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.02126223E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.57875676E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      9.50081273E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.50081273E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.49960727E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.49960727E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.41501922E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.80698453E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.43642472E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.43642472E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.43642472E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.78977282E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.78977282E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.78977282E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.52257185E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.52257185E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.43526519E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.43526519E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.43526519E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.43526519E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.47295984E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.47295984E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.06457356E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.06457356E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.85441930E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.85441930E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.12112489E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.12112489E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.47527277E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.47527277E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.12826338E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.12826338E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.84913460E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.84913460E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.11259207E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.11259207E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.75185978E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.75185978E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.95566597E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.95566597E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65202387E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65202387E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.93868938E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.93868938E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00909042E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00909042E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.87100744E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.87100744E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.93888941E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.93888941E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00933873E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00933873E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.87100744E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.87100744E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05791367E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05791367E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73233537E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73233537E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.87731482E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.87731482E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.77152241E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94434238E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.71861748E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.71861748E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.28318076E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.30187506E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.35278518E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.54383919E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.45856263E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.19752188E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.19752188E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.19752188E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.41521029E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.41521029E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.41521029E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.12576735E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.09762720E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.12603454E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.09618395E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.88543608E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.61048475E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.04022286E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.87520132E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.71886234E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.87545981E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.71885091E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.95784617E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.20762717E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.23907199E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.17497545E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57534570E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56278446E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05009929E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02844246E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40787935E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62452970E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27276872E-02    2            21        21             # BR(h0         -> g          g         )
      6.28681331E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.96747431E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82466600E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77280251E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72892863E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31727145E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22265879E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90837803E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10547304E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.28355066E-05    2            21        21             # BR(H0         -> g          g         )
      1.01629507E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.16908441E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.23724286E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45010120E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.56064873E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69883545E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86945612E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54960179E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53762619E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18126315E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04458810E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14400325E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97902171E-04    2            21        21             # BR(A0         -> g          g         )
      1.67184297E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.27150530E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67180404E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92807157E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71127001E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07708150E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15319394E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.28523636E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.34635124E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.11097947E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.23510820E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.69315852E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.29337172E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.652 <==
# gg production cross-section/pb: 0.071532
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112079759865418e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041285982344995e+01   # MW
        25     1.116484765723833e+02   # h0
        35     2.000113698705838e+03   # H0
        36     1.999999006038265e+03   # A0
        37     2.001318055931801e+03   # H+
   1000021     7.768242609142836e+02   # ~g
   1000022     1.933316784349599e+03   # ~neutralino(1)
   1000023    -1.995920052430473e+03   # ~neutralino(2)
   1000024     1.944778986715717e+03   # ~chargino(1)
   1000025     2.002935565106956e+03   # ~neutralino(3)
   1000035     2.072572112304438e+03   # ~neutralino(4)
   1000037     2.065681006526240e+03   # ~chargino(2)
   1000001     2.025122780607577e+03   # ~d_L
   1000002     2.023744336295816e+03   # ~u_L
   1000003     2.025122780607577e+03   # ~s_L
   1000004     2.023744336295816e+03   # ~c_L
   1000005     2.009332797387978e+03   # ~b_1
   1000006     6.830341910359773e+02   # ~t_1
   1000011     2.006425333187574e+03   # ~e_L
   1000012     2.004557254145247e+03   # ~nue_L
   1000013     2.006425377720215e+03   # ~mu_L
   1000014     2.004557254145247e+03   # ~numu_L
   1000015     1.996205251962112e+03   # ~stau_1
   1000016     2.004520103395144e+03   # ~nu_tau_L
   2000001     2.019506916938080e+03   # ~d_R
   2000002     2.019307819311013e+03   # ~u_R
   2000003     2.019506916938080e+03   # ~s_R
   2000004     2.019307819311013e+03   # ~c_R
   2000005     2.031960340792514e+03   # ~b_2
   2000006     2.026501011020008e+03   # ~t_2
   2000011     2.003682091621610e+03   # ~e_R
   2000013     2.003682091621610e+03   # ~mu_R
   2000015     2.013769510214416e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038850989016260e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936062365324947e-01   # N_{1,1}
  1  2    -5.364164001444470e-01   # N_{1,2}
  1  3     5.346195171204107e-01   # N_{1,3}
  1  4    -5.210696192762895e-01   # N_{1,4}
  2  1    -7.121722338159738e-03   # N_{2,1}
  2  2     1.230147626521535e-02   # N_{2,2}
  2  3     7.068663453888208e-01   # N_{2,3}
  2  4     7.072043018175771e-01   # N_{2,4}
  3  1     8.594381513684916e-01   # N_{3,1}
  3  2     5.029380994048082e-01   # N_{3,2}
  3  3    -6.494423207733008e-02   # N_{3,3}
  3  4     6.481958700327196e-02   # N_{3,4}
  4  1    -3.261739959070520e-01   # N_{4,1}
  4  2     6.776130071839296e-01   # N_{4,2}
  4  3     4.585893461371265e-01   # N_{4,3}
  4  4    -4.734415998818663e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365503731968437e-01   # U_{1,1}
  1  2     7.712351278196287e-01   # U_{1,2}
  2  1    -7.712351278196287e-01   # U_{2,1}
  2  2    -6.365503731968437e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.550990746284852e-01   # V_{1,1}
  1  2     7.555429851576299e-01   # V_{1,2}
  2  1    -7.555429851576299e-01   # V_{2,1}
  2  2    -6.550990746284852e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.954769074284369e-03   # F_{11}
  1  2     9.999504500587405e-01   # F_{12}
  2  1     9.999504500587405e-01   # F_{21}
  2  2    -9.954769074284369e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.608879452766629e-01   # F_{11}
  1  2     7.504845926386434e-01   # F_{12}
  2  1     7.504845926386434e-01   # F_{21}
  2  2    -6.608879452766629e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497251574297775e-01   # F_{11}
  1  2     7.601692047188250e-01   # F_{12}
  2  1     7.601692047188250e-01   # F_{21}
  2  2    -6.497251574297775e-01   # F_{22}
Block gauge Q= 1.112079759865418e+03  
     1     3.618515561620124e-01   # g'(Q)MSSM DRbar
     2     6.354824235929473e-01   # g(Q)MSSM DRbar
     3     1.056834707918591e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112079759865418e+03  
  3  3     8.609910229199952e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112079759865418e+03  
  3  3     1.320832498190703e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112079759865418e+03  
  3  3     1.002622579033190e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112079759865418e+03  # Higgs mixing parameters
     1     1.999999987018066e+03   # mu(Q)MSSM DRbar
     2     9.638047998445360e+00   # tan beta(Q)MSSM DRbar
     3     2.451861140274614e+02   # higgs vev(Q)MSSM DRbar
     4     3.571718422092794e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112079759865418e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000612e+03   # M_1(Q)
     2     2.000000000001486e+03   # M_2(Q)
     3     6.520000000138224e+02   # M_3(Q)
    21    -5.147207770352982e+04   # mH1^2(Q)
    22    -3.917219955160227e+06   # mH2^2(Q)
    31     2.000000000000587e+03   # meL(Q)
    32     2.000000000000587e+03   # mmuL(Q)
    33     2.000000000000659e+03   # mtauL(Q)
    34     2.000000000002224e+03   # meR(Q)
    35     2.000000000002224e+03   # mmuR(Q)
    36     2.000000000002368e+03   # mtauR(Q)
    41     1.999999999889596e+03   # mqL1(Q)
    42     1.999999999889594e+03   # mqL2(Q)
    43     1.999999999790960e+03   # mqL3(Q)
    44     1.999999999887701e+03   # muR(Q)
    45     1.999999999887698e+03   # mcR(Q)
    46     5.999999989747615e+02   # mtR(Q)
    47     1.999999999888158e+03   # mdR(Q)
    48     1.999999999888156e+03   # msR(Q)
    49     1.999999999883068e+03   # mbR(Q)
Block au Q= 1.112079759865418e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.620837484607324e-07   # Ac(Q)MSSM DRbar
  3  3     6.920291378055170e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112079759865418e+03  
  1  1     2.504846158470748e-07   # Ad(Q)MSSM DRbar
  2  2     2.504870572021595e-07   # As(Q)MSSM DRbar
  3  3     3.135202108733752e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112079759865418e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.237454904989131e-09   # Amu(Q)MSSM DRbar
  3  3     6.212034554154530e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.43976214E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.09659937E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.02324018E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      5.89286434E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99182107E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.39591402E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.51281466E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.76040685E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99982111E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.42976799E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.22749816E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.71188101E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      1.89871579E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99287066E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.39504421E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.02512633E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.07810736E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99928966E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.43976137E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.09571996E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.02321396E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      5.89201077E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99182199E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.63133696E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.78584446E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.42031552E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.14655403E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.85335390E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.42976734E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.22743704E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.71164664E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.89396608E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99287143E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.39504377E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.02421590E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.07375627E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99929019E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.28001250E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.17157482E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26302788E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.52044887E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.46574094E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.19629746E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.09472363E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.13813159E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      5.91195158E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.81851299E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.07185790E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.90904700E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.71743738E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.29753112E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.77854181E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.32808224E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.50946653E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95488298E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.62987068E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04498056E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74230788E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99440412E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.10917447E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.55470037E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97199455E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17547633E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82448543E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.39636204E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04518074E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46934748E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49781772E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.85472969E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27862592E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74701026E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.90060528E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99050444E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.81088537E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.49684163E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97220288E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17567847E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82428330E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.39621974E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96548040E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82051636E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17948364E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73295636E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49847604E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01908615E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.83134386E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44124374E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02528563E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23144188E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76852077E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.33162248E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.00003960E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.61716158E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.01094887E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.01094887E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.91440034E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.20781130E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.20781130E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.20781306E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.70348528E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.70348528E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.70365788E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.11025104E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.11025104E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.62265108E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.62265108E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.62265108E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.62265108E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99931985E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99931985E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.10889638E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.10889638E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.68608593E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.09127000E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.09127000E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.09127000E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.09127000E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.09127000E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.09127000E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.25256541E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.25256541E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.25256541E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.25256541E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96207490E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96207490E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.65751840E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.65751840E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.77596545E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.77596545E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.26745916E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      8.35018411E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.35018411E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.53711296E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.53711296E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.40632999E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.82075762E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.44736180E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.44736180E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.44736180E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.81145450E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.81145450E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.81145450E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.52741069E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.52741069E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.44035820E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.44035820E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.44035820E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.44035820E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.48169140E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.48169140E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.06790099E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.06790099E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.86082700E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.86082700E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.13414582E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.13414582E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.48400417E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.48400417E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.13168983E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.13168983E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.85552596E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.85552596E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.12557651E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.12557651E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.74933828E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.74933828E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.97499146E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.97499146E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65085437E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65085437E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.94556514E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.94556514E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01277634E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01277634E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.89211058E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.89211058E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.94576593E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.94576593E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01302556E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01302556E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.89211058E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.89211058E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06169191E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06169191E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73854934E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73854934E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.89844156E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.89844156E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.75664963E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95202252E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.33424347E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.33424347E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.29192281E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.29377747E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.35737154E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.55268788E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.46354905E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.22598688E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.22598688E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.22598688E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.43466915E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.43466915E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.43466915E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.12676470E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.09860805E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.12703137E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.09716056E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.88784186E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60930348E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.04057510E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.90277944E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.74592926E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.90303890E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.74591778E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.98573198E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.21891816E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.25387603E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.24852910E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57562709E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56262956E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05036214E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02812627E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40783368E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62440611E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27522836E-02    2            21        21             # BR(h0         -> g          g         )
      6.29046905E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      6.98741812E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82334283E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77380775E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72987758E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31956168E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22322436E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90979483E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10587378E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.28568644E-05    2            21        21             # BR(H0         -> g          g         )
      1.01649901E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.15503600E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.23442556E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45159404E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.53226401E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69876872E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86955247E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54972097E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53784570E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18133639E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04472391E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14404167E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97912174E-04    2            21        21             # BR(A0         -> g          g         )
      1.67189910E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.26819040E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67173706E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92817091E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71156560E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07721989E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15323309E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.28188668E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.28001250E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.17157482E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26302788E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.52044887E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.46574094E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.739 <==
# gg production cross-section/pb: 0.026555
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112062062646480e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041022725339501e+01   # MW
        25     1.116619988883424e+02   # h0
        35     2.000112751051313e+03   # H0
        36     1.999998469683296e+03   # A0
        37     2.001317733500089e+03   # H+
   1000021     8.671557726183438e+02   # ~g
   1000022     1.933323935632164e+03   # ~neutralino(1)
   1000023    -1.995926850176792e+03   # ~neutralino(2)
   1000024     1.944785517716898e+03   # ~chargino(1)
   1000025     2.002935925106706e+03   # ~neutralino(3)
   1000035     2.072571831366221e+03   # ~neutralino(4)
   1000037     2.065681347806951e+03   # ~chargino(2)
   1000001     2.025271666700863e+03   # ~d_L
   1000002     2.023895537245794e+03   # ~u_L
   1000003     2.025271666700863e+03   # ~s_L
   1000004     2.023895537245794e+03   # ~c_L
   1000005     2.009540322560792e+03   # ~b_1
   1000006     6.874914309558992e+02   # ~t_1
   1000011     2.006424880461295e+03   # ~e_L
   1000012     2.004556901556173e+03   # ~nue_L
   1000013     2.006424925002038e+03   # ~mu_L
   1000014     2.004556901556173e+03   # ~numu_L
   1000015     1.996204531872499e+03   # ~stau_1
   1000016     2.004519745089600e+03   # ~nu_tau_L
   2000001     2.019657544465154e+03   # ~d_R
   2000002     2.019459088941985e+03   # ~u_R
   2000003     2.019657544465154e+03   # ~s_R
   2000004     2.019459088941985e+03   # ~c_R
   2000005     2.032057283947217e+03   # ~b_2
   2000006     2.026651853626135e+03   # ~t_2
   2000011     2.003681912880892e+03   # ~e_R
   2000013     2.003681912880892e+03   # ~mu_R
   2000015     2.013769576258438e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038796121376404e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936132301881534e-01   # N_{1,1}
  1  2    -5.364322757518604e-01   # N_{1,2}
  1  3     5.346087497320154e-01   # N_{1,3}
  1  4    -5.210590400928664e-01   # N_{1,4}
  2  1    -7.121343343318332e-03   # N_{2,1}
  2  2     1.230109449646970e-02   # N_{2,2}
  2  3     7.068663700605611e-01   # N_{2,3}
  2  4     7.072042876146760e-01   # N_{2,4}
  3  1     8.594380094129651e-01   # N_{3,1}
  3  2     5.029385602686733e-01   # N_{3,2}
  3  3    -6.494348324711050e-02   # N_{3,3}
  3  4     6.481864357487380e-02   # N_{3,4}
  4  1    -3.261659385437334e-01   # N_{4,1}
  4  2     6.776001041918036e-01   # N_{4,2}
  4  3     4.586019663838234e-01   # N_{4,3}
  4  4    -4.734533934423039e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.365720994901778e-01   # U_{1,1}
  1  2     7.712171951860690e-01   # U_{1,2}
  2  1    -7.712171951860690e-01   # U_{2,1}
  2  2    -6.365720994901778e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.551199984854177e-01   # V_{1,1}
  1  2     7.555248424667891e-01   # V_{1,2}
  2  1    -7.555248424667891e-01   # V_{2,1}
  2  2    -6.551199984854177e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.863960439735432e-03   # F_{11}
  1  2     9.999513499588084e-01   # F_{12}
  2  1     9.999513499588084e-01   # F_{21}
  2  2    -9.863960439735432e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.607098997486255e-01   # F_{11}
  1  2     7.506413447007574e-01   # F_{12}
  2  1     7.506413447007574e-01   # F_{21}
  2  2    -6.607098997486255e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497339439425706e-01   # F_{11}
  1  2     7.601616946997741e-01   # F_{12}
  2  1     7.601616946997741e-01   # F_{21}
  2  2    -6.497339439425706e-01   # F_{22}
Block gauge Q= 1.112062062646480e+03  
     1     3.618455353576992e-01   # g'(Q)MSSM DRbar
     2     6.354740659252487e-01   # g(Q)MSSM DRbar
     3     1.054886887793622e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112062062646480e+03  
  3  3     8.605690613192735e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112062062646480e+03  
  3  3     1.315772254232421e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112062062646480e+03  
  3  3     1.002690843777262e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112062062646480e+03  # Higgs mixing parameters
     1     1.999999990475591e+03   # mu(Q)MSSM DRbar
     2     9.638486950459150e+00   # tan beta(Q)MSSM DRbar
     3     2.451812170750659e+02   # higgs vev(Q)MSSM DRbar
     4     3.571479159845331e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112062062646480e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000713e+03   # M_1(Q)
     2     2.000000000001724e+03   # M_2(Q)
     3     7.390000000152889e+02   # M_3(Q)
    21    -5.135299629986017e+04   # mH1^2(Q)
    22    -3.917101495201199e+06   # mH2^2(Q)
    31     2.000000000000227e+03   # meL(Q)
    32     2.000000000000227e+03   # mmuL(Q)
    33     2.000000000000310e+03   # mtauL(Q)
    34     2.000000000002537e+03   # meR(Q)
    35     2.000000000002538e+03   # mmuR(Q)
    36     2.000000000002705e+03   # mtauR(Q)
    41     1.999999999858080e+03   # mqL1(Q)
    42     1.999999999858078e+03   # mqL2(Q)
    43     1.999999999738232e+03   # mqL3(Q)
    44     1.999999999855944e+03   # muR(Q)
    45     1.999999999855940e+03   # mcR(Q)
    46     5.999999987259931e+02   # mtR(Q)
    47     1.999999999856720e+03   # mdR(Q)
    48     1.999999999856719e+03   # msR(Q)
    49     1.999999999851548e+03   # mbR(Q)
Block au Q= 1.112062062646480e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.052555797046797e-07   # Ac(Q)MSSM DRbar
  3  3     7.708533786354529e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112062062646480e+03  
  1  1     2.572135874138762e-07   # Ad(Q)MSSM DRbar
  2  2     2.572168402009375e-07   # As(Q)MSSM DRbar
  3  3     3.330299054319880e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112062062646480e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     7.341410318529169e-09   # Amu(Q)MSSM DRbar
  3  3     7.320017355657228e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.73992519E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.57673251E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.30650630E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.51108957E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99105148E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.69468930E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.65600112E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.06639423E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99980373E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.72960830E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.72146437E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.87274809E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.10052957E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99219563E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.69377752E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.59564187E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.19798623E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99922062E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.73992442E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.57577363E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.30647774E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.51015895E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99105247E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.56127530E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.16146144E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.51087671E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.92836740E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.07153587E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.72960765E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.72139775E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.87249251E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.09535011E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99219647E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.69377708E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.59464854E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.19323909E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99922119E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.20999660E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.24545281E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.30498155E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.31748916E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.66820630E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.12610146E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.62104061E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.41893127E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.32454575E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.88850710E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.89127496E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.08887043E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.73517534E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.59681396E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.33513304E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.48470106E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.64577210E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95132735E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.03278624E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04451858E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74099395E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99441126E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.10206546E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.54762765E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97120557E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17545519E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82450664E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.39104504E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04471871E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46932345E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49785206E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.84883752E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27760020E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74569528E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.90046633E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99051182E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.79478205E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.48976271E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97141384E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17565730E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82430452E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.39090298E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96507937E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82053894E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17946106E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73273773E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49840827E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01914850E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.82900312E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44153203E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02447960E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23141409E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76854861E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.32638430E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.04337674E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99074979E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99074979E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      9.25020930E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      9.25020930E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.07089994E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.10452039E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.10452039E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.89650535E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.21174102E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.21174102E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.21174279E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.71211134E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.71211134E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.71228247E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.11691295E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.11691295E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.63138794E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.63138794E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.63138794E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.63138794E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99931466E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99931466E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.15811745E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.15811745E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.65307864E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.09502372E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.09502372E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.09502372E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.09502372E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.09502372E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.09502372E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.26336354E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.26336354E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.26336354E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.26336354E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96578605E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96578605E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.66531346E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.66531346E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.52539659E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.52539659E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.94913520E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      7.17501623E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.17501623E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.66190636E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.66190636E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.39869626E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.83105228E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.45502933E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.45502933E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.45502933E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.82690783E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.82690783E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.82690783E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.53077816E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.53077816E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.44450860E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.44450860E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.44450860E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.44450860E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.46038309E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.46038309E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.06286715E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.06286715E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.84502206E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.84502206E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.11439281E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.11439281E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.46267810E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.46267810E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.12647765E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.12647765E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.83971203E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.83971203E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.10577933E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.10577933E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.74048029E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.74048029E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.96590186E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.96590186E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.65003733E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.65003733E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.95105441E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.95105441E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01601295E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01601295E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.90963920E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.90963920E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.95125582E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.95125582E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01626293E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01626293E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.90963920E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.90963920E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06483054E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06483054E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.74365183E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.74365183E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.91598999E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.91598999E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.74355140E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95966666E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.95165590E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.95165590E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.29953097E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.28666003E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.36092081E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.55910033E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.46758600E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.24675821E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.24675821E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.24675821E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.44975221E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.44975221E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.44975221E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.12192467E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.09374750E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.12218795E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.09229798E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.88136331E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60864702E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.03499778E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.92535810E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.76810305E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.92561837E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.76809154E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.00856939E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.22815476E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.26599764E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.31434949E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57587255E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56251455E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05066329E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02788859E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40779072E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62428831E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27701891E-02    2            21        21             # BR(h0         -> g          g         )
      6.29315675E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.00099231E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82240334E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77467317E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73064435E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32153338E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22368130E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91101448E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10621875E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.28737392E-05    2            21        21             # BR(H0         -> g          g         )
      1.01665179E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.14092983E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.23159728E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45282538E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.50873182E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69888787E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86964724E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54983820E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53806162E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18140842E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04485737E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14407941E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97922091E-04    2            21        21             # BR(A0         -> g          g         )
      1.67195463E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.26493019E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67185439E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92826864E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71185632E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07735590E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15327156E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.27859242E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.20999660E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.24545281E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.30498155E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.31748916E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.66820630E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.826 <==
# gg production cross-section/pb: 0.010460
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112042059811445e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041154595967441e+01   # MW
        25     1.116687331843624e+02   # h0
        35     2.000112882422802e+03   # H0
        36     1.999999000735846e+03   # A0
        37     2.001318696813878e+03   # H+
   1000021     9.557765601278179e+02   # ~g
   1000022     1.933327300614392e+03   # ~neutralino(1)
   1000023    -1.995935931169047e+03   # ~neutralino(2)
   1000024     1.944789013280721e+03   # ~chargino(1)
   1000025     2.002936376820105e+03   # ~neutralino(3)
   1000035     2.072577358917818e+03   # ~neutralino(4)
   1000037     2.065686886099297e+03   # ~chargino(2)
   1000001     2.025528143991896e+03   # ~d_L
   1000002     2.024154446251084e+03   # ~u_L
   1000003     2.025528143991896e+03   # ~s_L
   1000004     2.024154446251084e+03   # ~c_L
   1000005     2.009854195012716e+03   # ~b_1
   1000006     6.911516443866113e+02   # ~t_1
   1000011     2.006424356026303e+03   # ~e_L
   1000012     2.004556206954889e+03   # ~nue_L
   1000013     2.006424400546356e+03   # ~mu_L
   1000014     2.004556206954889e+03   # ~numu_L
   1000015     1.996203808390286e+03   # ~stau_1
   1000016     2.004519056120165e+03   # ~nu_tau_L
   2000001     2.019916258788186e+03   # ~d_R
   2000002     2.019718508576311e+03   # ~u_R
   2000003     2.019916258788186e+03   # ~s_R
   2000004     2.019718508576311e+03   # ~c_R
   2000005     2.032264960175380e+03   # ~b_2
   2000006     2.026911188966309e+03   # ~t_2
   2000011     2.003681748817432e+03   # ~e_R
   2000013     2.003681748817432e+03   # ~mu_R
   2000015     2.013769621648737e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038734662592139e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936225265236268e-01   # N_{1,1}
  1  2    -5.364574685612330e-01   # N_{1,2}
  1  3     5.345929842525523e-01   # N_{1,3}
  1  4    -5.210422557009946e-01   # N_{1,4}
  2  1    -7.121521715430369e-03   # N_{2,1}
  2  2     1.230160694944947e-02   # N_{2,2}
  2  3     7.068663603343003e-01   # N_{2,3}
  2  4     7.072042866263305e-01   # N_{2,4}
  3  1     8.594350413742570e-01   # N_{3,1}
  3  2     5.029454491154853e-01   # N_{3,2}
  3  3    -6.493658767193965e-02   # N_{3,3}
  3  4     6.481145310495938e-02   # N_{3,4}
  4  1    -3.261625364747500e-01   # N_{4,1}
  4  2     6.775750365128261e-01   # N_{4,2}
  4  3     4.586213355233421e-01   # N_{4,3}
  4  4    -4.734728506448767e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.366058914109384e-01   # U_{1,1}
  1  2     7.711893016768869e-01   # U_{1,2}
  2  1    -7.711893016768869e-01   # U_{2,1}
  2  2    -6.366058914109384e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.551541154055525e-01   # V_{1,1}
  1  2     7.554952581367854e-01   # V_{1,2}
  2  1    -7.554952581367854e-01   # V_{2,1}
  2  2    -6.551541154055525e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.765059096502753e-03   # F_{11}
  1  2     9.999523206737618e-01   # F_{12}
  2  1     9.999523206737618e-01   # F_{21}
  2  2    -9.765059096502753e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.605248475081891e-01   # F_{11}
  1  2     7.508041860726961e-01   # F_{12}
  2  1     7.508041860726961e-01   # F_{21}
  2  2    -6.605248475081891e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497447716703958e-01   # F_{11}
  1  2     7.601524397691460e-01   # F_{12}
  2  1     7.601524397691460e-01   # F_{21}
  2  2    -6.497447716703958e-01   # F_{22}
Block gauge Q= 1.112042059811445e+03  
     1     3.618401206543080e-01   # g'(Q)MSSM DRbar
     2     6.354603085479081e-01   # g(Q)MSSM DRbar
     3     1.053150833117346e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112042059811445e+03  
  3  3     8.600240901237282e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112042059811445e+03  
  3  3     1.311147169454616e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112042059811445e+03  
  3  3     1.002677458446649e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112042059811445e+03  # Higgs mixing parameters
     1     1.999999987054705e+03   # mu(Q)MSSM DRbar
     2     9.639008203057415e+00   # tan beta(Q)MSSM DRbar
     3     2.451963202088496e+02   # higgs vev(Q)MSSM DRbar
     4     3.571482516792485e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112042059811445e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000811e+03   # M_1(Q)
     2     2.000000000001955e+03   # M_2(Q)
     3     8.260000000167216e+02   # M_3(Q)
    21    -5.120158072817158e+04   # mH1^2(Q)
    22    -3.917007965139139e+06   # mH2^2(Q)
    31     1.999999999999841e+03   # meL(Q)
    32     1.999999999999841e+03   # mmuL(Q)
    33     1.999999999999937e+03   # mtauL(Q)
    34     2.000000000002880e+03   # meR(Q)
    35     2.000000000002881e+03   # mmuR(Q)
    36     2.000000000003073e+03   # mtauR(Q)
    41     1.999999999823399e+03   # mqL1(Q)
    42     1.999999999823396e+03   # mqL2(Q)
    43     1.999999999680423e+03   # mqL3(Q)
    44     1.999999999820993e+03   # muR(Q)
    45     1.999999999820988e+03   # mcR(Q)
    46     5.999999984537446e+02   # mtR(Q)
    47     1.999999999822116e+03   # mdR(Q)
    48     1.999999999822115e+03   # msR(Q)
    49     1.999999999816851e+03   # mbR(Q)
Block au Q= 1.112042059811445e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.475677857893826e-07   # Ac(Q)MSSM DRbar
  3  3     8.477424047390451e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112042059811445e+03  
  1  1     2.641021167209594e-07   # Ad(Q)MSSM DRbar
  2  2     2.641062459821769e-07   # As(Q)MSSM DRbar
  3  3     3.523303958476530e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112042059811445e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     8.405162047240735e-09   # Amu(Q)MSSM DRbar
  3  3     8.387694052410913e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.01388220E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.19188113E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.66831374E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      7.34924002E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99006612E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.96742388E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.83931704E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.49099152E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99978115E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.00328708E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.35476094E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.07834509E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.37535861E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99132924E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.96647911E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.32610513E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.36450463E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99913092E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.01388143E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.19082308E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.66828226E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      7.34821325E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99006722E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.48865319E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.60857023E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.63350421E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.68025154E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.31964603E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.00328643E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.35468748E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.07806304E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.36964281E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99133017E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.96647867E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.32500822E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.35926295E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99913155E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.13741240E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.33513913E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.35476233E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.08049169E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.90461494E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.05330274E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.26160745E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.77762366E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.86306539E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.97207279E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.67838228E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.30085443E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.74974279E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.87008364E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.05035893E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.68274473E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.81689368E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94683386E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.11939300E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04446610E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.74059055E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99442026E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.09272841E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.53872536E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97104452E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17544893E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82451297E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.38374913E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04466616E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46928336E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49790964E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.84015662E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27585983E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74529072E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89978283E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99052164E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.77185105E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.48086217E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97125272E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17565099E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82431091E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.38360742E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96491722E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82060542E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17939458E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73277454E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49834901E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01929596E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.82472499E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44107775E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02429963E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23139114E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76857164E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.31921066E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.01817542E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99676236E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99676236E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.23763914E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.23763914E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.55711510E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.55528086E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.55528086E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.88286644E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.21589594E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.21589594E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.21589772E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.72150414E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.72150414E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.72167331E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.12426725E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.12426725E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.64057030E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.64057030E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.64057030E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.64057030E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99931018E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99931018E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.19972255E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.19972255E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.62435103E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.09907574E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.09907574E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.09907574E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.09907574E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.09907574E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.09907574E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.27477806E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.27477806E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.27477806E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.27477806E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96943718E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96943718E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.67230060E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.67230060E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.27948144E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.27948144E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.63629559E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      6.01988094E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      6.01988094E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.77729381E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.77729381E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.39303520E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.83792322E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.46302932E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.46302932E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.46302932E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.84256298E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.84256298E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.84256298E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.53433758E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.53433758E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.44820102E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.44820102E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.44820102E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.44820102E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.40810312E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.40810312E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.04813636E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.04813636E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.80687311E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.80687311E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      8.05655449E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      8.05655449E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.41036207E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.41036207E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.11128160E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.11128160E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.80156112E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.80156112E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      8.04789461E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      8.04789461E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.72505494E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.72505494E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.92734505E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.92734505E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.64947620E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.64947620E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.95616057E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.95616057E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01852466E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01852466E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.92479662E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.92479662E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.95636254E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.95636254E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01877533E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01877533E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.92479662E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.92479662E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06750747E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06750747E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.74819569E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.74819569E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.93116214E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.93116214E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.73290630E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96697520E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.58594562E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.58594562E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.30518457E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.28142911E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.36435212E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.56522142E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.47111744E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.26667117E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.26667117E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.26667117E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.46559394E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.46559394E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.46559394E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.11107368E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.08285747E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.11133055E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.08140815E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.86555410E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60837285E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.02319290E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.94539384E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.78779378E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.94565485E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.78778225E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.02883636E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.23631532E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.27682490E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.36604438E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57567494E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56243332E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05105420E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02771624E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40774641E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62416493E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27824755E-02    2            21        21             # BR(h0         -> g          g         )
      6.29475781E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.00783825E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82107191E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77555267E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73138212E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32353715E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22412106E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91225420E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10656941E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.28895683E-05    2            21        21             # BR(H0         -> g          g         )
      1.01679479E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.12495154E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.22839235E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45402677E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.48555787E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69863095E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86975313E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54996919E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53830287E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18148893E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04500674E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14412166E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97933007E-04    2            21        21             # BR(A0         -> g          g         )
      1.67201601E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.26128641E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67159867E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92837781E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71218123E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07750814E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15331462E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.27491015E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.13741240E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.33513913E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.35476233E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.08049169E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.90461494E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.600.913 <==
# gg production cross-section/pb: 0.004254
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    6.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.112021295287422e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042115898413397e+01   # MW
        25     1.116710327403381e+02   # h0
        35     2.000113204442605e+03   # H0
        36     1.999999565368569e+03   # A0
        37     2.001319764571474e+03   # H+
   1000021     1.044007541246225e+03   # ~g
   1000022     1.933330986634590e+03   # ~neutralino(1)
   1000023    -1.995945321601263e+03   # ~neutralino(2)
   1000024     1.944791749609032e+03   # ~chargino(1)
   1000025     2.002936917237323e+03   # ~neutralino(3)
   1000035     2.072584603352235e+03   # ~neutralino(4)
   1000037     2.065695237620973e+03   # ~chargino(2)
   1000001     2.025903575674454e+03   # ~d_L
   1000002     2.024532606005443e+03   # ~u_L
   1000003     2.025903575674454e+03   # ~s_L
   1000004     2.024532606005443e+03   # ~c_L
   1000005     2.010285265627289e+03   # ~b_1
   1000006     6.940391497672609e+02   # ~t_1
   1000011     2.006424465404845e+03   # ~e_L
   1000012     2.004556088891824e+03   # ~nue_L
   1000013     2.006424510176052e+03   # ~mu_L
   1000014     2.004556088891824e+03   # ~numu_L
   1000015     1.996203233629484e+03   # ~stau_1
   1000016     2.004518945332079e+03   # ~nu_tau_L
   2000001     2.020293755044441e+03   # ~d_R
   2000002     2.020096889118624e+03   # ~u_R
   2000003     2.020293755044441e+03   # ~s_R
   2000004     2.020096889118624e+03   # ~c_R
   2000005     2.032593567186716e+03   # ~b_2
   2000006     2.027290163393863e+03   # ~t_2
   2000011     2.003681373615210e+03   # ~e_R
   2000013     2.003681373615210e+03   # ~mu_R
   2000015     2.013769951874056e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.038676082409876e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     3.936158885031406e-01   # N_{1,1}
  1  2    -5.364903451915484e-01   # N_{1,2}
  1  3     5.345792897443143e-01   # N_{1,3}
  1  4    -5.210274703032469e-01   # N_{1,4}
  2  1    -7.121348964767509e-03   # N_{2,1}
  2  2     1.230250096826692e-02   # N_{2,2}
  2  3     7.068663465869593e-01   # N_{2,3}
  2  4     7.072042865549193e-01   # N_{2,4}
  3  1     8.594486556024135e-01   # N_{3,1}
  3  2     5.029229028422250e-01   # N_{3,2}
  3  3    -6.493396069386911e-02   # N_{3,3}
  3  4     6.480850969248501e-02   # N_{3,4}
  4  1    -3.261346763072109e-01   # N_{4,1}
  4  2     6.775657250650512e-01   # N_{4,2}
  4  3     4.586376911984844e-01   # N_{4,3}
  4  4    -4.734895240015196e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.366364523773868e-01   # U_{1,1}
  1  2     7.711640730119209e-01   # U_{1,2}
  2  1    -7.711640730119209e-01   # U_{2,1}
  2  2    -6.366364523773868e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.551856269989481e-01   # V_{1,1}
  1  2     7.554679306059227e-01   # V_{1,2}
  2  1    -7.554679306059227e-01   # V_{2,1}
  2  2    -6.551856269989481e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.651287320516755e-03   # F_{11}
  1  2     9.999534252419243e-01   # F_{12}
  2  1     9.999534252419243e-01   # F_{21}
  2  2    -9.651287320516755e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.603374030987142e-01   # F_{11}
  1  2     7.509690500072864e-01   # F_{12}
  2  1     7.509690500072864e-01   # F_{21}
  2  2    -6.603374030987142e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.497375577562466e-01   # F_{11}
  1  2     7.601586058454828e-01   # F_{12}
  2  1     7.601586058454828e-01   # F_{21}
  2  2    -6.497375577562466e-01   # F_{22}
Block gauge Q= 1.112021295287422e+03  
     1     3.618273047149199e-01   # g'(Q)MSSM DRbar
     2     6.354846715127731e-01   # g(Q)MSSM DRbar
     3     1.051582282425470e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.112021295287422e+03  
  3  3     8.594827833153857e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.112021295287422e+03  
  3  3     1.307068027020444e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.112021295287422e+03  
  3  3     1.002692352697378e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.112021295287422e+03  # Higgs mixing parameters
     1     1.999999990001116e+03   # mu(Q)MSSM DRbar
     2     9.639517762732803e+00   # tan beta(Q)MSSM DRbar
     3     2.452044346324629e+02   # higgs vev(Q)MSSM DRbar
     4     3.571680336420913e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.112021295287422e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000906e+03   # M_1(Q)
     2     2.000000000002179e+03   # M_2(Q)
     3     9.130000000181244e+02   # M_3(Q)
    21    -5.101978444746654e+04   # mH1^2(Q)
    22    -3.916940847004388e+06   # mH2^2(Q)
    31     1.999999999999429e+03   # meL(Q)
    32     1.999999999999429e+03   # mmuL(Q)
    33     1.999999999999538e+03   # mtauL(Q)
    34     2.000000000003250e+03   # meR(Q)
    35     2.000000000003251e+03   # mmuR(Q)
    36     2.000000000003470e+03   # mtauR(Q)
    41     1.999999999785627e+03   # mqL1(Q)
    42     1.999999999785624e+03   # mqL2(Q)
    43     1.999999999617621e+03   # mqL3(Q)
    44     1.999999999782923e+03   # muR(Q)
    45     1.999999999782918e+03   # mcR(Q)
    46     5.999999981583535e+02   # mtR(Q)
    47     1.999999999784420e+03   # mdR(Q)
    48     1.999999999784420e+03   # msR(Q)
    49     1.999999999779052e+03   # mbR(Q)
Block au Q= 1.112021295287422e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.891693634868155e-07   # Ac(Q)MSSM DRbar
  3  3     9.230726125904978e-07   # At(Q)MSSM DRbar
Block ad Q= 1.112021295287422e+03  
  1  1     2.711689295893813e-07   # Ad(Q)MSSM DRbar
  2  2     2.711736922001762e-07   # As(Q)MSSM DRbar
  3  3     3.714734552886491e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.112021295287422e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     9.436699288362947e-09   # Amu(Q)MSSM DRbar
  3  3     9.423017337864677e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.26280071E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.99675438E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.14037074E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      8.50171616E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98877763E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.21534608E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.07889136E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.08774670E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99975123E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.25198936E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      7.18397227E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.34682269E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.75517988E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99019355E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.21438064E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      8.28083103E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.59876826E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99901202E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.26279994E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.99556964E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.14033555E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      8.50056677E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98877887E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.41359780E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.14043822E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.79688709E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.39671840E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.60317222E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.25198871E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      7.18389007E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.34650678E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.74877911E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99019459E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.21438020E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      8.27960171E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.59289365E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99901273E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.06238943E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.44458687E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.41205483E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.80131451E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.18310786E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.78013764E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.00470952E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.23735747E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      7.56487285E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.06952158E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.42463891E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.55353314E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   2.76123681E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.11846484E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.99002645E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.93483689E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.03685174E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94106507E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.22801614E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.04455459E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   7.73944339E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.99443296E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      4.08284268E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      5.52612367E-04    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   4.97098490E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.17552227E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.82443971E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      3.37667794E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.04475458E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.46913948E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.49806366E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      4.83130145E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.27485460E-03    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   7.74414145E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.89876890E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.99053550E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      9.74698683E-06    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      5.46825659E-04    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   4.97119299E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.17572422E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.82423777E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      3.37653660E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
# 
#          PDG            Width
Decay   1000015   1.96464810E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.82071029E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.17928971E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
# 
#          PDG            Width
Decay   2000015   1.73298674E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.49839623E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      2.01937852E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      3.81930537E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      4.44032190E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.02420995E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.23143503E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.76852783E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      3.31226767E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.73436066E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99678862E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99678862E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.21137885E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.21137885E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.08472677E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.05132817E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.05132817E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.87473843E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.21996044E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.21996044E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.21996223E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.73124845E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.73124845E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.73141507E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.13209956E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.13209956E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.64968453E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.64968453E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.64968453E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.64968453E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99930672E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99930672E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.23072019E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.23072019E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.59949604E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.10361263E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.10361263E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.10361263E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.10361263E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.10361263E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.10361263E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.28733932E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.28733932E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.28733932E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.28733932E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97295775E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97295775E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.67846284E-05    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      1.67846284E-05    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.04289018E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.04289018E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.33491635E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      4.90675534E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      4.90675534E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.88196191E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.88196191E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.38982286E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      5.84483283E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.47197200E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.47197200E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.47197200E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      6.85911551E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      6.85911551E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      6.85911551E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.53840816E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.53840816E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.45115434E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.45115434E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.45115434E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.45115434E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.32227796E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.32227796E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.02170713E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.02170713E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.74509574E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.74509574E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.95264261E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.95264261E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.32448005E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.32448005E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.08406926E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.08406926E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.73978820E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.73978820E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.94393876E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.94393876E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.70296201E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.70296201E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.85657225E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.85657225E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.64923841E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.64923841E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.96161307E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.96161307E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01969404E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01969404E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.93732467E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.93732467E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.96181545E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.96181545E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01994531E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01994531E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.93732467E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.93732467E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06973517E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06973517E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75227387E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75227387E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.94370170E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.94370170E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.72552731E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97379978E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.24442850E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.24442850E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.31095042E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.27856202E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.36735888E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.57252962E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.47388681E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.28672732E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.28672732E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.28672732E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      5.48148820E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      5.48148820E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      5.48148820E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.09377316E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.06549649E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.09402022E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.06404958E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.83947738E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60855436E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      1.00468710E-03    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.96361479E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.80571641E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.96387641E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.80570479E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.04724716E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.24364412E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.28682003E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.39835209E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.57485306E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56238044E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.05145448E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02760072E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40770722E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62405485E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27903993E-02    2            21        21             # BR(h0         -> g          g         )
      6.29533005E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.00947099E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81893906E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77644272E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73215463E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32556493E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22458156E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91350882E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10692427E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.29063709E-05    2            21        21             # BR(H0         -> g          g         )
      1.01696036E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.10985061E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.22536094E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45527478E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46163225E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69761789E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86985389E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.55009384E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53853245E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18156554E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04514890E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14416187E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97943385E-04    2            21        21             # BR(A0         -> g          g         )
      1.67207439E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.25781894E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67059247E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92848173E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.71249051E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07765307E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15335561E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.27140490E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.06238943E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.44458687E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.41205483E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.80131451E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.18310786E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.1000 <==
# gg production cross-section/pb: 0.001723
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196718431909632e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040958253297654e+01   # MW
        25     1.122347309251466e+02   # h0
        35     2.000098876939982e+03   # H0
        36     1.999998700984271e+03   # A0
        37     2.001321826704286e+03   # H+
   1000021     1.134740112779580e+03   # ~g
   1000022     1.932010355324621e+03   # ~neutralino(1)
   1000023    -1.994754014380902e+03   # ~neutralino(2)
   1000024     1.943938044216522e+03   # ~chargino(1)
   1000025     2.000696052104937e+03   # ~neutralino(3)
   1000035     2.071452135707419e+03   # ~neutralino(4)
   1000037     2.064623693552268e+03   # ~chargino(2)
   1000001     2.028800715776917e+03   # ~d_L
   1000002     2.027434844326238e+03   # ~u_L
   1000003     2.028800715776917e+03   # ~s_L
   1000004     2.027434844326238e+03   # ~c_L
   1000005     2.012716375473118e+03   # ~b_1
   1000006     7.911289380950620e+02   # ~t_1
   1000011     2.007701015848050e+03   # ~e_L
   1000012     2.005833851642949e+03   # ~nue_L
   1000013     2.007701058282414e+03   # ~mu_L
   1000014     2.005833851642949e+03   # ~numu_L
   1000015     1.996958950630070e+03   # ~stau_1
   1000016     2.005779886497464e+03   # ~nu_tau_L
   2000001     2.022114934324369e+03   # ~d_R
   2000002     2.022139907637277e+03   # ~u_R
   2000003     2.022114934324369e+03   # ~s_R
   2000004     2.022139907637277e+03   # ~c_R
   2000005     2.035156416318388e+03   # ~b_2
   2000006     2.030508491385900e+03   # ~t_2
   2000011     2.004111830416966e+03   # ~e_R
   2000013     2.004111830416966e+03   # ~mu_R
   2000015     2.014675696325557e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039708335417946e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.023193898303407e-01   # N_{1,1}
  1  2    -5.316609407915766e-01   # N_{1,2}
  1  3     5.337480501750398e-01   # N_{1,3}
  1  4    -5.201814794256920e-01   # N_{1,4}
  2  1    -7.136361874662873e-03   # N_{2,1}
  2  2     1.230545236621394e-02   # N_{2,2}
  2  3     7.068657368346301e-01   # N_{2,3}
  2  4     7.072046933317766e-01   # N_{2,4}
  3  1     8.581631655234980e-01   # N_{3,1}
  3  2     5.025799065522955e-01   # N_{3,2}
  3  3    -7.411920168137845e-02   # N_{3,3}
  3  4     7.399839735217587e-02   # N_{3,4}
  4  1    -3.188168161255390e-01   # N_{4,1}
  4  2     6.816147426578776e-01   # N_{4,2}
  4  3     4.582141344019124e-01   # N_{4,3}
  4  4    -4.730718628087234e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.350904055300958e-01   # U_{1,1}
  1  2     7.724378141984107e-01   # U_{1,2}
  2  1    -7.724378141984107e-01   # U_{2,1}
  2  2    -6.350904055300958e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.536144662624396e-01   # V_{1,1}
  1  2     7.568276748986299e-01   # V_{1,2}
  2  1    -7.568276748986299e-01   # V_{2,1}
  2  2    -6.536144662624396e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.034054027570794e-02   # F_{11}
  1  2     9.999465351841600e-01   # F_{12}
  2  1     9.999465351841600e-01   # F_{21}
  2  2    -1.034054027570794e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.311738989090792e-01   # F_{11}
  1  2     7.756413535493781e-01   # F_{12}
  2  1     7.756413535493781e-01   # F_{21}
  2  2    -6.311738989090792e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.308642962202137e-01   # F_{11}
  1  2     7.758931883671711e-01   # F_{12}
  2  1     7.758931883671711e-01   # F_{21}
  2  2    -6.308642962202137e-01   # F_{22}
Block gauge Q= 1.196718431909632e+03  
     1     3.620611672808018e-01   # g'(Q)MSSM DRbar
     2     6.355760426379656e-01   # g(Q)MSSM DRbar
     3     1.048420555849973e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196718431909632e+03  
  3  3     8.572001555751299e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196718431909632e+03  
  3  3     1.299380296231061e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196718431909632e+03  
  3  3     1.002045858073777e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196718431909632e+03  # Higgs mixing parameters
     1     1.999999990448784e+03   # mu(Q)MSSM DRbar
     2     9.630640280968569e+00   # tan beta(Q)MSSM DRbar
     3     2.450354677695623e+02   # higgs vev(Q)MSSM DRbar
     4     3.616289336159473e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196718431909632e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001181e+03   # M_1(Q)
     2     2.000000000002831e+03   # M_2(Q)
     3     1.000000000022954e+03   # M_3(Q)
    21    -5.699180399821742e+04   # mH1^2(Q)
    22    -3.915114125182027e+06   # mH2^2(Q)
    31     1.999999999998798e+03   # meL(Q)
    32     1.999999999998798e+03   # mmuL(Q)
    33     1.999999999998943e+03   # mtauL(Q)
    34     2.000000000004317e+03   # meR(Q)
    35     2.000000000004318e+03   # mmuR(Q)
    36     2.000000000004610e+03   # mtauR(Q)
    41     1.999999999698559e+03   # mqL1(Q)
    42     1.999999999698555e+03   # mqL2(Q)
    43     1.999999999466530e+03   # mqL3(Q)
    44     1.999999999694996e+03   # muR(Q)
    45     1.999999999694989e+03   # mcR(Q)
    46     6.999999978027819e+02   # mtR(Q)
    47     1.999999999697237e+03   # mdR(Q)
    48     1.999999999697237e+03   # msR(Q)
    49     1.999999999690749e+03   # mbR(Q)
Block au Q= 1.196718431909632e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.442942247710088e-07   # Ac(Q)MSSM DRbar
  3  3     1.177034379472710e-06   # At(Q)MSSM DRbar
Block ad Q= 1.196718431909632e+03  
  1  1     3.292869744564675e-07   # Ad(Q)MSSM DRbar
  2  2     3.292935194196608e-07   # As(Q)MSSM DRbar
  3  3     4.614676912496256e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196718431909632e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.230465259978623e-08   # Amu(Q)MSSM DRbar
  3  3     1.229250161919109e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.49106162E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      8.66472091E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      5.08994637E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.44547820E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98610046E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.43451040E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.66011950E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      7.07796137E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99966320E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.48010541E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      8.91406359E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.84061773E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.79146883E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98776597E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.43524364E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.06446824E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.83733889E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99865177E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.49106085E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      8.66337837E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      5.08990686E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.44534747E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98610185E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.33624939E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.08185761E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.87815094E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.06685114E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.93301189E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.48010476E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      8.91397059E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.84026778E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.78419299E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98776714E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.43524320E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.06432157E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.83065380E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99865258E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.01482079E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.57660130E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.25332499E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.45059218E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.37556427E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.30716140E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.67747932E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   8.71199904E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.33966434E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      7.18086777E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.16793442E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.53278499E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.32378108E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.64936280E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.14746544E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.34809030E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      9.97447293E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.43151675E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.23842406E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93171082E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.61529809E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24113716E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.56867876E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89534235E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.41319798E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04603427E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31284695E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16045933E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83944746E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.22852776E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.09249049E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24135580E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45930889E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41703460E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.92528596E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23587260E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57362254E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68688963E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89168405E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.29244095E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04499813E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31307503E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16066709E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83923971E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.22830331E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.09231481E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05213498E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66708767E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33243016E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      4.82173958E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94250950E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41132632E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85468364E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.30414618E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90948580E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.36894000E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21776812E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78214098E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.12389844E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.96531901E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.09299060E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99425274E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99425274E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      5.74726357E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.74726357E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.59203434E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.32452329E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.32452329E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.46696340E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.34102018E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.34102018E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.34102258E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.00182724E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.00182724E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.00197893E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.34282272E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.34282272E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.79144153E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.79144153E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.79144153E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.79144153E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99925235E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99925235E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.64483623E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.64483623E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.93778388E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06396410E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06396410E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06396410E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06396410E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06396410E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06396410E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.17513732E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.17513732E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.17513732E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.17513732E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97536101E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97536101E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.69400040E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.69400040E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      8.46453199E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      8.46453199E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.07938266E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      3.97814771E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      3.97814771E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.06648329E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.06648329E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.20418770E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.26145156E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.77119466E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.77119466E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.77119466E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.45171049E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.45171049E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.45171049E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.67084974E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.67084974E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.57849106E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.57849106E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.57849106E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.57849106E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.77407456E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.77407456E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.87075328E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.87075328E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.39796176E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.39796176E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.29012237E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.29012237E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.77576118E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.77576118E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.93071573E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.93071573E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.39233532E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.39233532E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.28088625E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.28088625E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.34312561E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.34312561E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.43241384E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.43241384E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.62589675E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.62589675E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.03826168E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.03826168E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01072101E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01072101E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.99696508E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.99696508E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.03846075E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.03846075E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01098081E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01098081E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.99696508E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.99696508E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07865971E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07865971E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80125876E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80125876E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.00667406E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.00667406E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.49827033E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97899801E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      9.79398661E-04    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      9.79398661E-04    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.41159715E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.09570900E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.46516585E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.07949184E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.57712416E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.01633941E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.01633941E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.01633941E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.55792312E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.55792312E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.55792312E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.75529072E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.43349587E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.75683230E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.41838807E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.74669290E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59373212E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.56176747E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.03984865E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.85860237E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.04009996E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.85859082E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.12564826E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.11079163E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.46287385E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.00817038E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59349982E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55997840E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.04066818E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02307591E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40819535E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62557959E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.32110732E-02    2            21        21             # BR(h0         -> g          g         )
      6.36739158E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.53501133E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82049831E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77603109E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73907580E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32462712E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22870550E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91292547E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10675927E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.31219265E-05    2            21        21             # BR(H0         -> g          g         )
      1.01984738E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.41303404E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.28616953E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46296512E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.34020435E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70099196E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86806207E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54787730E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53445005E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18020343E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04262307E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14344745E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97757488E-04    2            21        21             # BR(A0         -> g          g         )
      1.67103092E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.31947033E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67397189E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92663325E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70699135E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07507970E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15262774E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.33371947E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.01482079E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.57660130E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.25332499E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.45059218E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.37556427E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.30716140E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.67747932E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.130 <==
# gg production cross-section/pb: 954.909911
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196672993226163e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041107067284138e+01   # MW
        25     1.117898491891803e+02   # h0
        35     2.000102024341333e+03   # H0
        36     1.999996933868954e+03   # A0
        37     2.001320592602082e+03   # H+
   1000021     1.848700555597759e+02   # ~g
   1000022     1.932021888225218e+03   # ~neutralino(1)
   1000023    -1.994788984257147e+03   # ~neutralino(2)
   1000024     1.943946866267623e+03   # ~chargino(1)
   1000025     2.000698570565303e+03   # ~neutralino(3)
   1000035     2.071481075910182e+03   # ~neutralino(4)
   1000037     2.064659581502850e+03   # ~chargino(2)
   1000001     2.026991795190641e+03   # ~d_L
   1000002     2.025606119883755e+03   # ~u_L
   1000003     2.026991795190641e+03   # ~s_L
   1000004     2.025606119883755e+03   # ~c_L
   1000005     2.010295310543846e+03   # ~b_1
   1000006     7.476637881413965e+02   # ~t_1
   1000011     2.007703487886643e+03   # ~e_L
   1000012     2.005835436401286e+03   # ~nue_L
   1000013     2.007703530446256e+03   # ~mu_L
   1000014     2.005835436401286e+03   # ~numu_L
   1000015     1.996960828932726e+03   # ~stau_1
   1000016     2.005781582724374e+03   # ~nu_tau_L
   2000001     2.020290140189734e+03   # ~d_R
   2000002     2.020310323173424e+03   # ~u_R
   2000003     2.020290140189734e+03   # ~s_R
   2000004     2.020310323173424e+03   # ~c_R
   2000005     2.033928441213920e+03   # ~b_2
   2000006     2.028645858160394e+03   # ~t_2
   2000011     2.004111576976829e+03   # ~e_R
   2000013     2.004111576976829e+03   # ~mu_R
   2000015     2.014676400605427e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039952127377000e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.023814632125944e-01   # N_{1,1}
  1  2    -5.317327937943045e-01   # N_{1,2}
  1  3     5.336897344701536e-01   # N_{1,3}
  1  4    -5.201198529067820e-01   # N_{1,4}
  2  1    -7.136668165107365e-03   # N_{2,1}
  2  2     1.230711399677634e-02   # N_{2,2}
  2  3     7.068656951802040e-01   # N_{2,3}
  2  4     7.072047029608743e-01   # N_{2,4}
  3  1     8.581507315540868e-01   # N_{3,1}
  3  2     5.025979373812017e-01   # N_{3,2}
  3  3    -7.413068763181674e-02   # N_{3,3}
  3  4     7.400862398789340e-02   # N_{3,4}
  4  1    -3.187719372271942e-01   # N_{4,1}
  4  2     6.815453648062879e-01   # N_{4,2}
  4  3     4.582802608118942e-01   # N_{4,3}
  4  4    -4.731380034383923e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.352082549096475e-01   # U_{1,1}
  1  2     7.723409045846532e-01   # U_{1,2}
  2  1    -7.723409045846532e-01   # U_{2,1}
  2  2    -6.352082549096475e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.537318704535148e-01   # V_{1,1}
  1  2     7.567262659332957e-01   # V_{1,2}
  2  1    -7.567262659332957e-01   # V_{2,1}
  2  2    -6.537318704535148e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     8.604508491323191e-03   # F_{11}
  1  2     9.999629805315908e-01   # F_{12}
  2  1     9.999629805315908e-01   # F_{21}
  2  2    -8.604508491323191e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.330951500163343e-01   # F_{11}
  1  2     7.740739829149377e-01   # F_{12}
  2  1     7.740739829149377e-01   # F_{21}
  2  2    -6.330951500163343e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.307994302629760e-01   # F_{11}
  1  2     7.759459251648306e-01   # F_{12}
  2  1     7.759459251648306e-01   # F_{21}
  2  2    -6.307994302629760e-01   # F_{22}
Block gauge Q= 1.196672993226163e+03  
     1     3.621107381263399e-01   # g'(Q)MSSM DRbar
     2     6.356825358297634e-01   # g(Q)MSSM DRbar
     3     1.080394999167075e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196672993226163e+03  
  3  3     8.558411797555184e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196672993226163e+03  
  3  3     1.358418876425439e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196672993226163e+03  
  3  3     1.001938559007755e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196672993226163e+03  # Higgs mixing parameters
     1     1.999999995961094e+03   # mu(Q)MSSM DRbar
     2     9.629508524685823e+00   # tan beta(Q)MSSM DRbar
     3     2.450368795135165e+02   # higgs vev(Q)MSSM DRbar
     4     3.622335726554377e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196672993226163e+03 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999835e+03   # M_1(Q)
     2     1.999999999999737e+03   # M_2(Q)
     3     1.300000000045719e+02   # M_3(Q)
    21    -5.774596727598616e+04   # mH1^2(Q)
    22    -3.916168365948870e+06   # mH2^2(Q)
    31     2.000000000002784e+03   # meL(Q)
    32     2.000000000002784e+03   # mmuL(Q)
    33     2.000000000002814e+03   # mtauL(Q)
    34     2.000000000001181e+03   # meR(Q)
    35     2.000000000001181e+03   # mmuR(Q)
    36     2.000000000001241e+03   # mtauR(Q)
    41     2.000000000008339e+03   # mqL1(Q)
    42     2.000000000008337e+03   # mqL2(Q)
    43     1.999999999986504e+03   # mqL3(Q)
    44     2.000000000006890e+03   # muR(Q)
    45     2.000000000006888e+03   # mcR(Q)
    46     6.999999999105009e+02   # mtR(Q)
    47     2.000000000005837e+03   # mdR(Q)
    48     2.000000000005833e+03   # msR(Q)
    49     1.999999999999539e+03   # mbR(Q)
Block au Q= 1.196672993226163e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.164792468190140e-07   # Ac(Q)MSSM DRbar
  3  3     1.912674903634434e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196672993226163e+03  
  1  1     2.681823161264983e-07   # Ad(Q)MSSM DRbar
  2  2     2.681783645408636e-07   # As(Q)MSSM DRbar
  3  3     2.350525614865300e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196672993226163e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2    -2.483180186910494e-09   # Amu(Q)MSSM DRbar
  3  3    -2.549132123676481e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14184153E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      3.99873813E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.36131684E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.09548077E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99357885E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13762065E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.22204344E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.83381497E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99984945E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.14102489E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.10364298E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.31485937E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.00047833E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99438136E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13768264E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.89004692E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.13577862E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99939740E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14184146E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      3.99809138E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.36129763E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.09485086E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99357952E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.92968239E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.20433946E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.67033077E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.89528896E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10462229E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.14102482E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.10359799E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.31469102E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      1.99698002E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99438193E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13768260E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.88934512E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.13258121E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99939779E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.60620930E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.41580359E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      6.38763980E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.05295395E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.93970512E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.46564389E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.73031050E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.00075706E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.43759065E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.09636816E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.80705416E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.18110475E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   6.69582856E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.55747371E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.44252629E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12791791E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.55713842E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.18877258E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.08374748E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97218783E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.29835462E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24161767E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.56842625E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89551225E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.37323837E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04433934E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31324036E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16073908E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83916797E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.19793666E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.09728180E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24183614E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45952685E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41683424E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.89045667E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23570007E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57336649E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68484386E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89185643E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.28275307E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04330454E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31346828E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16094665E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83896040E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.19771370E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.09710605E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05185402E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66698936E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33255325E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      4.57391080E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94318508E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41219689E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85440803E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.28705598E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90524512E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.36930189E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21799980E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78190956E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.09390539E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.97014617E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.35574386E-09   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.96697017E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.58518765E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.58518765E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.65332121E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.29006404E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.29006404E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.29006635E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.88781515E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.88781515E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.88798273E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.25394941E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.25394941E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.68718430E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.68718430E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.68718430E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.68718430E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99930307E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99930307E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.17542171E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.17542171E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.28409483E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.01329095E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.01329095E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.01329095E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.01329095E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.01329095E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.01329095E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.02743441E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.02743441E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.02743441E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.02743441E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94464488E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94464488E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.52027848E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.52027848E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.93608322E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.93608322E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.72659051E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.37712725E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.37712725E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.41442803E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.41442803E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.29016151E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.04709081E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.62944977E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.62944977E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.62944977E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.17144892E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.17144892E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.17144892E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.60806655E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.60806655E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.52101616E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.52101616E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.52101616E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.52101616E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.04061570E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.04061570E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.93615950E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.93615950E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.59323029E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.59323029E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.54597755E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.54597755E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.04252862E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.04252862E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.99845889E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.99845889E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.58772387E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.58772387E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.53727172E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.53727172E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.42471632E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.42471632E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.57369069E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.57369069E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.63729706E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.63729706E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.96333632E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.96333632E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.73284614E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.73284614E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.77578384E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.77578384E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.96352819E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.96352819E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.73535007E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.73535007E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.77578384E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.77578384E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.03849380E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.03849380E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73540571E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73540571E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.78511146E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.78511146E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.61699988E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.91398556E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.23367902E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.23367902E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.34010984E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.17807504E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.41222338E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.98576490E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.51861164E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.78495732E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.78495732E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.78495732E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.33050584E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.33050584E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.33050584E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.03404454E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.00253305E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.03424090E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.00105039E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.83023218E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60382153E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.18868719E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.74351105E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.56913141E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.74375346E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.56912026E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.82621283E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.99455956E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.30017280E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.43290349E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.58395773E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56263135E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.04173923E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02835458E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40853604E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62642662E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.27747614E-02    2            21        21             # BR(h0         -> g          g         )
      6.29921913E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.10637335E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81610474E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77911413E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74499674E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33165119E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23223505E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91727182E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10798863E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.32793051E-05    2            21        21             # BR(H0         -> g          g         )
      1.02170387E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.49317916E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.30224260E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47136770E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.19811195E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70141060E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86762927E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54734191E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53346397E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17987437E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04201262E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14327478E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97712813E-04    2            21        21             # BR(A0         -> g          g         )
      1.67077980E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.33436349E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67439433E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92618684E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70566311E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07445783E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15245185E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.34877151E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.60620930E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.41580359E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      6.38763980E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      7.05295395E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.93970512E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.217 <==
# gg production cross-section/pb: 71.527095
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196742226331029e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041334412106475e+01   # MW
        25     1.119666203777291e+02   # h0
        35     2.000101709757253e+03   # H0
        36     1.999997630105470e+03   # A0
        37     2.001320258052220e+03   # H+
   1000021     2.925963502215112e+02   # ~g
   1000022     1.931994188794268e+03   # ~neutralino(1)
   1000023    -1.994739640276586e+03   # ~neutralino(2)
   1000024     1.943920911915225e+03   # ~chargino(1)
   1000025     2.000696352605678e+03   # ~neutralino(3)
   1000035     2.071457642652699e+03   # ~neutralino(4)
   1000037     2.064632291751155e+03   # ~chargino(2)
   1000001     2.026702308193697e+03   # ~d_L
   1000002     2.025317702533982e+03   # ~u_L
   1000003     2.026702308193697e+03   # ~s_L
   1000004     2.025317702533982e+03   # ~c_L
   1000005     2.010064787548925e+03   # ~b_1
   1000006     7.495035313465122e+02   # ~t_1
   1000011     2.007703929377810e+03   # ~e_L
   1000012     2.005836317901085e+03   # ~nue_L
   1000013     2.007703971912877e+03   # ~mu_L
   1000014     2.005836317901085e+03   # ~numu_L
   1000015     1.996962164472691e+03   # ~stau_1
   1000016     2.005782435521391e+03   # ~nu_tau_L
   2000001     2.019999671725491e+03   # ~d_R
   2000002     2.020020093213511e+03   # ~u_R
   2000003     2.019999671725491e+03   # ~s_R
   2000004     2.020020093213511e+03   # ~c_R
   2000005     2.033566473563464e+03   # ~b_2
   2000006     2.028372557111240e+03   # ~t_2
   2000011     2.004112028057006e+03   # ~e_R
   2000013     2.004112028057006e+03   # ~mu_R
   2000015     2.014675878432820e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040040750092726e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.023060048088086e-01   # N_{1,1}
  1  2    -5.316225588356613e-01   # N_{1,2}
  1  3     5.337727027203424e-01   # N_{1,3}
  1  4    -5.202057624271571e-01   # N_{1,4}
  2  1    -7.137001518876403e-03   # N_{2,1}
  2  2     1.230641764681954e-02   # N_{2,2}
  2  3     7.068656776043886e-01   # N_{2,3}
  2  4     7.072047292820587e-01   # N_{2,4}
  3  1     8.581702037422597e-01   # N_{3,1}
  3  2     5.025634857798790e-01   # N_{3,2}
  3  3    -7.413392384936218e-02   # N_{3,3}
  3  4     7.401354946523515e-02   # N_{3,4}
  4  1    -3.188147473268184e-01   # N_{4,1}
  4  2     6.816567683097580e-01   # N_{4,2}
  4  3     4.581831260426408e-01   # N_{4,3}
  4  4    -4.730427360336773e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.350409198969393e-01   # U_{1,1}
  1  2     7.724784981191704e-01   # U_{1,2}
  2  1    -7.724784981191704e-01   # U_{2,1}
  2  2    -6.350409198969393e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.535661229702222e-01   # V_{1,1}
  1  2     7.568694226256418e-01   # V_{1,2}
  2  1    -7.568694226256418e-01   # V_{2,1}
  2  2    -6.535661229702222e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.168465437470281e-03   # F_{11}
  1  2     9.999579687374475e-01   # F_{12}
  2  1     9.999579687374475e-01   # F_{21}
  2  2    -9.168465437470281e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.331775402926048e-01   # F_{11}
  1  2     7.740065907141921e-01   # F_{12}
  2  1     7.740065907141921e-01   # F_{21}
  2  2    -6.331775402926048e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.307901784411771e-01   # F_{11}
  1  2     7.759534462724861e-01   # F_{12}
  2  1     7.759534462724861e-01   # F_{21}
  2  2    -6.307901784411771e-01   # F_{22}
Block gauge Q= 1.196742226331029e+03  
     1     3.621053402612958e-01   # g'(Q)MSSM DRbar
     2     6.356696972204391e-01   # g(Q)MSSM DRbar
     3     1.072167766916038e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196742226331029e+03  
  3  3     8.579621041189698e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196742226331029e+03  
  3  3     1.350834493118656e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196742226331029e+03  
  3  3     1.001881631531221e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196742226331029e+03  # Higgs mixing parameters
     1     1.999999990629804e+03   # mu(Q)MSSM DRbar
     2     9.628490459179217e+00   # tan beta(Q)MSSM DRbar
     3     2.450240536872369e+02   # higgs vev(Q)MSSM DRbar
     4     3.620942348609514e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196742226331029e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000024e+03   # M_1(Q)
     2     2.000000000000149e+03   # M_2(Q)
     3     2.170000000067704e+02   # M_3(Q)
    21    -5.771716617038563e+04   # mH1^2(Q)
    22    -3.916063310081727e+06   # mH2^2(Q)
    31     2.000000000002433e+03   # meL(Q)
    32     2.000000000002433e+03   # mmuL(Q)
    33     2.000000000002468e+03   # mtauL(Q)
    34     2.000000000001319e+03   # meR(Q)
    35     2.000000000001319e+03   # mmuR(Q)
    36     2.000000000001391e+03   # mtauR(Q)
    41     1.999999999995807e+03   # mqL1(Q)
    42     1.999999999995804e+03   # mqL2(Q)
    43     1.999999999965477e+03   # mqL3(Q)
    44     1.999999999994389e+03   # muR(Q)
    45     1.999999999994387e+03   # mcR(Q)
    46     6.999999998244023e+02   # mtR(Q)
    47     1.999999999993531e+03   # mdR(Q)
    48     1.999999999993528e+03   # msR(Q)
    49     1.999999999987532e+03   # mbR(Q)
Block au Q= 1.196742226331029e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.738366913529467e-07   # Ac(Q)MSSM DRbar
  3  3     3.073683297393419e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196742226331029e+03  
  1  1     2.661010385711594e-07   # Ad(Q)MSSM DRbar
  2  2     2.660984650996781e-07   # As(Q)MSSM DRbar
  3  3     2.546137830796407e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196742226331029e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -4.341532770486267e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11305281E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.07511422E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.40870989E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.11761347E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99345486E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10873371E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.24629553E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.82363435E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99984713E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11221586E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.18191401E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.34120358E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.00577477E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99427622E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10879560E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      4.98711847E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.13175924E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99938810E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11305274E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.07445101E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.40869019E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.11696733E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99345555E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90067818E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.27001930E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.64681214E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.83326924E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16664159E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11221580E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.18186788E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.34103092E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.00218560E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99427680E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10879556E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      4.98639855E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.12847776E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99938850E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.57747470E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.53826457E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      7.36499304E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.99929080E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.99237888E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.43688770E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      7.82889144E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.01444911E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.41940623E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.26556831E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.76153079E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.22492630E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.93575448E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.97632672E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.02367328E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09914190E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.64065143E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.38104541E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.11129455E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96981872E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.17230539E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24256569E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57188845E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89538595E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.42896938E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04559672E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31510540E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16071294E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83919375E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.24300556E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.08881956E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24278448E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45948330E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41682582E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.94083264E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23621481E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57683515E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68764250E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89172667E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.29602157E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04456086E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31533367E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16092076E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83898592E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.24278039E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.08864396E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05316198E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66692017E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33258488E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      4.94956063E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94330877E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41213923E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85412190E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.30860825E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90652791E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37126354E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21804334E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78186566E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.13819998E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.96189578E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.05213320E-05   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.83329185E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.67806856E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.67806856E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.64518579E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.29050457E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.29050457E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.29050688E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.88895878E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.88895878E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.88912618E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.25491148E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.25491148E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.68661544E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.68661544E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.68661544E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.68661544E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99930031E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99930031E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.20616646E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.20616646E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.26902363E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.01759898E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.01759898E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.01759898E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.01759898E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.01759898E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.01759898E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.04092363E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.04092363E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.04092363E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.04092363E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94536211E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94536211E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.51692779E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.51692779E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.88407901E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.88407901E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.66097583E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.35271389E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.35271389E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.49021416E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.49021416E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.28487285E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.08340239E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.64600132E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.64600132E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.64600132E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.20387654E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.20387654E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.20387654E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.61542699E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.61542699E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.52422740E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.52422740E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.52422740E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.52422740E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.12958180E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.12958180E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.96111810E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.96111810E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.65922867E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.65922867E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.64323179E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.64323179E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.13154049E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.13154049E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.02421625E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.02421625E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.65369456E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.65369456E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.63453067E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.63453067E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.44017634E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.44017634E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.67209653E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.67209653E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.63613307E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.63613307E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.96768906E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.96768906E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.75074518E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.75074518E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.78767032E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.78767032E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.96788110E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.96788110E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.75325214E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.75325214E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.78767032E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.78767032E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.04095220E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.04095220E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.73870903E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.73870903E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.79702564E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.79702564E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.61493651E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.91592218E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.13669331E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.13669331E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.34319519E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.17249066E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.41573223E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.97421378E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.52292917E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.82979905E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.82979905E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.82979905E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.33410447E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.33410447E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.33410447E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05110016E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.01959948E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05130363E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01810835E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.85585013E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60208734E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.36179368E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.76065664E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.58560088E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.76089912E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.58558970E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.84342336E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.00187824E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.30878693E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.48637934E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.58838653E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56171193E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.04001483E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02656185E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40853102E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62645836E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.29296196E-02    2            21        21             # BR(h0         -> g          g         )
      6.32407863E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.27212198E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81928791E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77663534E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74229882E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32600378E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23062690E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91377781E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10700035E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.32157772E-05    2            21        21             # BR(H0         -> g          g         )
      1.02105859E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.51400136E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.30641789E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46713367E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.27440158E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70140358E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86747346E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54714917E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53310899E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17975595E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04179316E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14321271E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97696536E-04    2            21        21             # BR(A0         -> g          g         )
      1.67068861E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.33972360E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67438770E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92602622E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70518522E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07423411E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15238857E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.35418699E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.57747470E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.53826457E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      7.36499304E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.99929080E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      2.99237888E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.304 <==
# gg production cross-section/pb: 10.954136
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196773242092904e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041348391322356e+01   # MW
        25     1.120652184666470e+02   # h0
        35     2.000101077872168e+03   # H0
        36     1.999997819825186e+03   # A0
        37     2.001320011298197e+03   # H+
   1000021     3.954850926442421e+02   # ~g
   1000022     1.931982763152541e+03   # ~neutralino(1)
   1000023    -1.994716947508856e+03   # ~neutralino(2)
   1000024     1.943910268994716e+03   # ~chargino(1)
   1000025     2.000695226570480e+03   # ~neutralino(3)
   1000035     2.071445320989537e+03   # ~neutralino(4)
   1000037     2.064618016116684e+03   # ~chargino(2)
   1000001     2.026538907142128e+03   # ~d_L
   1000002     2.025155379876898e+03   # ~u_L
   1000003     2.026538907142128e+03   # ~s_L
   1000004     2.025155379876898e+03   # ~c_L
   1000005     2.009968182482300e+03   # ~b_1
   1000006     7.523304219542468e+02   # ~t_1
   1000011     2.007703990047954e+03   # ~e_L
   1000012     2.005836650632701e+03   # ~nue_L
   1000013     2.007704032577357e+03   # ~mu_L
   1000014     2.005836650632701e+03   # ~numu_L
   1000015     1.996962646385684e+03   # ~stau_1
   1000016     2.005782742324652e+03   # ~nu_tau_L
   2000001     2.019836052533063e+03   # ~d_R
   2000002     2.019856648513284e+03   # ~u_R
   2000003     2.019836052533063e+03   # ~s_R
   2000004     2.019856648513284e+03   # ~c_R
   2000005     2.033331402148581e+03   # ~b_2
   2000006     2.028217587323644e+03   # ~t_2
   2000011     2.004112298490232e+03   # ~e_R
   2000013     2.004112298490232e+03   # ~mu_R
   2000015     2.014675651063158e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040061123480834e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022705412893451e-01   # N_{1,1}
  1  2    -5.315718293225372e-01   # N_{1,2}
  1  3     5.338110334622739e-01   # N_{1,3}
  1  4    -5.202456942978075e-01   # N_{1,4}
  2  1    -7.137016202514408e-03   # N_{2,1}
  2  2     1.230589585899423e-02   # N_{2,2}
  2  3     7.068656786537285e-01   # N_{2,3}
  2  4     7.072047371647310e-01   # N_{2,4}
  3  1     8.581798222198839e-01   # N_{3,1}
  3  2     5.025464470163447e-01   # N_{3,2}
  3  3    -7.413561672406380e-02   # N_{3,3}
  3  4     7.401602298718604e-02   # N_{3,4}
  4  1    -3.188336044791250e-01   # N_{4,1}
  4  2     6.817088995964826e-01   # N_{4,2}
  4  3     4.581381922829459e-01   # N_{4,3}
  4  4    -4.729984203330030e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.349632072596323e-01   # U_{1,1}
  1  2     7.725423777544901e-01   # U_{1,2}
  2  1    -7.725423777544901e-01   # U_{2,1}
  2  2    -6.349632072596323e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.534889419046015e-01   # V_{1,1}
  1  2     7.569360625630175e-01   # V_{1,2}
  2  1    -7.569360625630175e-01   # V_{2,1}
  2  2    -6.534889419046015e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.769871658938065e-03   # F_{11}
  1  2     9.999522736649824e-01   # F_{12}
  2  1     9.999522736649824e-01   # F_{21}
  2  2    -9.769871658938065e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.330392260623562e-01   # F_{11}
  1  2     7.741197183035535e-01   # F_{12}
  2  1     7.741197183035535e-01   # F_{21}
  2  2    -6.330392260623562e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.307910136218525e-01   # F_{11}
  1  2     7.759527673344015e-01   # F_{12}
  2  1     7.759527673344015e-01   # F_{21}
  2  2    -6.307910136218525e-01   # F_{22}
Block gauge Q= 1.196773242092904e+03  
     1     3.621006289384384e-01   # g'(Q)MSSM DRbar
     2     6.356612909379203e-01   # g(Q)MSSM DRbar
     3     1.066864137594308e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196773242092904e+03  
  3  3     8.589219672385803e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196773242092904e+03  
  3  3     1.342975339032500e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196773242092904e+03  
  3  3     1.001880198158150e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196773242092904e+03  # Higgs mixing parameters
     1     1.999999990529200e+03   # mu(Q)MSSM DRbar
     2     9.628116758668682e+00   # tan beta(Q)MSSM DRbar
     3     2.450147584647499e+02   # higgs vev(Q)MSSM DRbar
     4     3.619617786823240e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196773242092904e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000185e+03   # M_1(Q)
     2     2.000000000000511e+03   # M_2(Q)
     3     3.040000000088261e+02   # M_3(Q)
    21    -5.769785729350081e+04   # mH1^2(Q)
    22    -3.915945589957574e+06   # mH2^2(Q)
    31     2.000000000002117e+03   # meL(Q)
    32     2.000000000002117e+03   # mmuL(Q)
    33     2.000000000002160e+03   # mtauL(Q)
    34     2.000000000001503e+03   # meR(Q)
    35     2.000000000001503e+03   # mmuR(Q)
    36     2.000000000001589e+03   # mtauR(Q)
    41     1.999999999978932e+03   # mqL1(Q)
    42     1.999999999978929e+03   # mqL2(Q)
    43     1.999999999936642e+03   # mqL3(Q)
    44     1.999999999977454e+03   # muR(Q)
    45     1.999999999977452e+03   # mcR(Q)
    46     6.999999997061668e+02   # mtR(Q)
    47     1.999999999976812e+03   # mdR(Q)
    48     1.999999999976809e+03   # msR(Q)
    49     1.999999999970927e+03   # mbR(Q)
Block au Q= 1.196773242092904e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.305871086323352e-07   # Ac(Q)MSSM DRbar
  3  3     4.168683323548657e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196773242092904e+03  
  1  1     2.692705317931828e-07   # Ad(Q)MSSM DRbar
  2  2     2.692691968359231e-07   # As(Q)MSSM DRbar
  3  3     2.770303087964586e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196773242092904e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.376532401050514e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07414414E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.20677173E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.48786574E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.26065489E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99324261E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.06969295E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.28728830E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.87814142E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99984249E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07328019E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.31712434E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.38531032E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.05163874E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99409231E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.06975505E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.15116547E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.15364552E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99936951E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07414406E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.20608461E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.48784534E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.25998536E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99324332E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86157138E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.39692330E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.65351105E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.74609233E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25381716E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07328012E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.31707654E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.38513141E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.04791920E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99409291E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.06975501E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.15041936E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.15024385E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99936992E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.53878797E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.75417565E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.53617749E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.92212152E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.06835528E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.39789001E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.01539607E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.08050193E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.50156154E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.47158806E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.69865154E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.28572522E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.02263842E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.04069801E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.95930199E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.06026497E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.78588306E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.61928352E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.15054683E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96678931E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.26503965E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24285680E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57316809E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89531354E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.45474969E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04631825E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31573776E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16068002E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83922649E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.26376549E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.08474063E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24307573E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45944587E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41683530E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.96420693E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23649193E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57811768E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68900465E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89165260E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.30220594E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04528180E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31596619E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16088797E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83901855E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.26353930E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.08456511E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05368003E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66689581E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33259220E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      5.11982430E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94327054E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41204155E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85401272E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.31883981E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90757334E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37193704E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21804362E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78186522E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.15859205E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.95790163E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.85847640E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.53297352E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.88971508E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.88971508E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.63237172E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.29293476E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.29293476E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.29293707E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.89440708E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.89440708E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.89457402E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.25917321E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.25917321E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.69095388E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.69095388E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.69095388E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.69095388E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99929646E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99929646E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.24508943E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.24508943E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.24573367E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.02163098E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.02163098E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.02163098E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.02163098E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.02163098E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.02163098E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.05332152E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.05332152E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.05332152E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.05332152E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94718132E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94718132E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.52341084E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.52341084E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.75898588E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.75898588E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.50287322E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.29416563E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.29416563E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.58271657E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.58271657E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.27782830E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.10995514E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.66006075E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.66006075E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.66006075E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.23163847E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.23163847E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.23163847E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.62165794E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.62165794E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.52857982E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.52857982E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.52857982E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.52857982E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.19070477E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.19070477E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.97885705E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.97885705E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.70455773E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.70455773E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.71234958E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.71234958E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.19269332E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.19269332E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.04252193E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.04252193E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.69899870E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.69899870E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.70363589E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.70363589E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.44767017E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.44767017E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.74519314E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.74519314E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.63486226E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.63486226E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.97338993E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.97338993E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.77848230E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.77848230E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.80429966E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.80429966E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.97358243E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.97358243E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.78099543E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.78099543E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.80429966E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.80429966E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.04410704E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.04410704E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.74353140E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.74353140E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.81368821E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.81368821E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.60909418E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92023545E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.92079135E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.92079135E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.34796453E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.16535539E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.42001519E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.97387102E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.52792955E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.86863273E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.86863273E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.86863273E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.34747049E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.34747049E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.34747049E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.06265300E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03113409E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06286096E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.02963557E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.87388687E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.60042975E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.48414880E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.78393355E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.60821897E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.78417654E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.60820776E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.86689774E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.01127841E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.32120444E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.55232469E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59080198E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56117753E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03925607E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02551266E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40850678E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62641543E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.30189454E-02    2            21        21             # BR(h0         -> g          g         )
      6.33834640E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.36610477E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82253485E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77426520E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73925194E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32060389E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22881072E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91043686E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10605538E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.31407532E-05    2            21        21             # BR(H0         -> g          g         )
      1.02024788E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.51455777E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.30652944E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46258223E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.35595549E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70143683E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86743798E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54710528E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53302814E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17972899E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04174319E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14319858E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97692824E-04    2            21        21             # BR(A0         -> g          g         )
      1.67066782E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.34094429E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67442043E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92598966E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70507642E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07418315E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15237415E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.35542010E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.53878797E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.75417565E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.53617749E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.92212152E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.06835528E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.391 <==
# gg production cross-section/pb: 2.397371
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196785467598113e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042458432790851e+01   # MW
        25     1.121291638966237e+02   # h0
        35     2.000101594362582e+03   # H0
        36     1.999999107056433e+03   # A0
        37     2.001321457376228e+03   # H+
   1000021     4.949946049441560e+02   # ~g
   1000022     1.931974869017955e+03   # ~neutralino(1)
   1000023    -1.994708866540705e+03   # ~neutralino(2)
   1000024     1.943902523167073e+03   # ~chargino(1)
   1000025     2.000694678729099e+03   # ~neutralino(3)
   1000035     2.071445610615490e+03   # ~neutralino(4)
   1000037     2.064617448948821e+03   # ~chargino(2)
   1000001     2.026462174904419e+03   # ~d_L
   1000002     2.025079598011832e+03   # ~u_L
   1000003     2.026462174904419e+03   # ~s_L
   1000004     2.025079598011832e+03   # ~c_L
   1000005     2.009958481154549e+03   # ~b_1
   1000006     7.562628968786768e+02   # ~t_1
   1000011     2.007704482989384e+03   # ~e_L
   1000012     2.005837005432767e+03   # ~nue_L
   1000013     2.007704525737465e+03   # ~mu_L
   1000014     2.005837005432767e+03   # ~numu_L
   1000015     1.996962936712202e+03   # ~stau_1
   1000016     2.005783081482771e+03   # ~nu_tau_L
   2000001     2.019758989065311e+03   # ~d_R
   2000002     2.019779731937678e+03   # ~u_R
   2000003     2.019758989065311e+03   # ~s_R
   2000004     2.019779731937678e+03   # ~c_R
   2000005     2.033186778597295e+03   # ~b_2
   2000006     2.028145806626028e+03   # ~t_2
   2000011     2.004112385347312e+03   # ~e_R
   2000013     2.004112385347312e+03   # ~mu_R
   2000015     2.014675897091929e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040045070928787e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022399307232462e-01   # N_{1,1}
  1  2    -5.315654826294756e-01   # N_{1,2}
  1  3     5.338260857615009e-01   # N_{1,3}
  1  4    -5.202604020768882e-01   # N_{1,4}
  2  1    -7.137160141486115e-03   # N_{2,1}
  2  2     1.230674835027066e-02   # N_{2,2}
  2  3     7.068656477826075e-01   # N_{2,3}
  2  4     7.072047517339179e-01   # N_{2,4}
  3  1     8.581969858277065e-01   # N_{3,1}
  3  2     5.025180555702604e-01   # N_{3,2}
  3  3    -7.413238190459741e-02   # N_{3,3}
  3  4     7.401302111976894e-02   # N_{3,4}
  4  1    -3.188260224528616e-01   # N_{4,1}
  4  2     6.817347618009665e-01   # N_{4,2}
  4  3     4.581212242393711e-01   # N_{4,3}
  4  4    -4.729826908677385e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.349359075071244e-01   # U_{1,1}
  1  2     7.725648149884283e-01   # U_{1,2}
  2  1    -7.725648149884283e-01   # U_{2,1}
  2  2    -6.349359075071244e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.534634636096390e-01   # V_{1,1}
  1  2     7.569580581031514e-01   # V_{1,2}
  2  1    -7.569580581031514e-01   # V_{2,1}
  2  2    -6.534634636096390e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.040037826807801e-02   # F_{11}
  1  2     9.999459146033254e-01   # F_{12}
  2  1     9.999459146033254e-01   # F_{21}
  2  2    -1.040037826807801e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.328030382409969e-01   # F_{11}
  1  2     7.743128016460553e-01   # F_{12}
  2  1     7.743128016460553e-01   # F_{21}
  2  2    -6.328030382409969e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.307813796799144e-01   # F_{11}
  1  2     7.759605989024853e-01   # F_{12}
  2  1     7.759605989024853e-01   # F_{21}
  2  2    -6.307813796799144e-01   # F_{22}
Block gauge Q= 1.196785467598113e+03  
     1     3.620903553718832e-01   # g'(Q)MSSM DRbar
     2     6.356848080900548e-01   # g(Q)MSSM DRbar
     3     1.062948426869034e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196785467598113e+03  
  3  3     8.592651612256197e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196785467598113e+03  
  3  3     1.335422655305746e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196785467598113e+03  
  3  3     1.001844585277671e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196785467598113e+03  # Higgs mixing parameters
     1     1.999999984996369e+03   # mu(Q)MSSM DRbar
     2     9.628107828314933e+00   # tan beta(Q)MSSM DRbar
     3     2.450215232103994e+02   # higgs vev(Q)MSSM DRbar
     4     3.618413121877690e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196785467598113e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000332e+03   # M_1(Q)
     2     2.000000000000845e+03   # M_2(Q)
     3     3.910000000107837e+02   # M_3(Q)
    21    -5.767394259786349e+04   # mH1^2(Q)
    22    -3.915815494782251e+06   # mH2^2(Q)
    31     2.000000000001795e+03   # meL(Q)
    32     2.000000000001795e+03   # mmuL(Q)
    33     2.000000000001847e+03   # mtauL(Q)
    34     2.000000000001728e+03   # meR(Q)
    35     2.000000000001728e+03   # mmuR(Q)
    36     2.000000000001831e+03   # mtauR(Q)
    41     1.999999999957750e+03   # mqL1(Q)
    42     1.999999999957747e+03   # mqL2(Q)
    43     1.999999999900523e+03   # mqL3(Q)
    44     1.999999999956152e+03   # muR(Q)
    45     1.999999999956150e+03   # mcR(Q)
    46     6.999999995585390e+02   # mtR(Q)
    47     1.999999999955754e+03   # mdR(Q)
    48     1.999999999955751e+03   # msR(Q)
    49     1.999999999949899e+03   # mbR(Q)
Block au Q= 1.196785467598113e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.861475303583713e-07   # Ac(Q)MSSM DRbar
  3  3     5.216435315072900e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196785467598113e+03  
  1  1     2.747271318554769e-07   # Ad(Q)MSSM DRbar
  2  2     2.747269039061066e-07   # As(Q)MSSM DRbar
  3  3     3.003343714339498e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196785467598113e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.056838478935550e-09   # Amu(Q)MSSM DRbar
  3  3     3.010758555735800e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02648346E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.39468124E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.59967098E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.51206942E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99294037E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02187489E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.34529596E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      2.98912436E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99983558E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02558752E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.51028186E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.44771523E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.13385147E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99382853E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02193743E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.38328909E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.19815567E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99934184E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02648338E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.39396227E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.59964964E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.51136893E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99294112E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81372221E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.57950144E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.68378174E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.63403857E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.36586879E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02558745E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.51023186E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.44752801E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.12995910E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99382915E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02193738E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.38250817E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.19459451E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99934228E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.49140066E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00587817E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.91911712E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.82165105E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.16741200E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.35012535E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.28484184E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.19331141E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.66998011E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.71789233E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.61723323E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.36465072E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.08315344E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      2.63131053E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      7.36868947E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01265377E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.99436661E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.91130713E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.20203447E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96301024E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.61978831E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24345844E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57375643E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89527761E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.46406078E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04667664E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31663487E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16073475E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83917178E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.27144753E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.07547813E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24367741E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45929680E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41697540E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.97162571E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23658081E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57870626E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68889249E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89161669E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.30419934E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04564000E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31686331E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16094268E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83896386E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.27122104E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.07530302E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05399468E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66697239E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33250969E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      5.17923067E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94363591E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41205262E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85403391E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.32068816E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90706590E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37283587E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21809196E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78181689E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.16615170E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.94892293E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.47033357E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.10052346E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.06863778E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.06863778E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.61809125E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.29877406E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.29877406E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.29877637E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.90826163E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.90826163E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.90842827E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.27028657E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.27028657E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.70281126E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.70281126E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.70281126E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.70281126E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99929060E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99929060E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.29911043E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.29911043E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.21212198E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.02826975E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.02826975E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.02826975E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.02826975E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.02826975E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.02826975E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.07332433E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.07332433E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.07332433E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.07332433E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94967036E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94967036E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.53722079E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.53722079E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.58187552E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.58187552E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.27877275E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.21070498E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.21070498E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.80529498E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.80529498E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.27052006E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.13731936E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.68011832E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.68011832E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.68011832E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.26989881E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.26989881E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.26989881E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.63067698E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.63067698E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.53461598E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.53461598E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.53461598E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.53461598E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.23756402E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.23756402E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.99051690E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.99051690E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.74057499E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.74057499E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.75754653E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.75754653E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.23957235E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.23957235E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.05462609E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.05462609E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.73498852E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.73498852E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.74881861E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.74881861E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.45197982E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.45197982E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.80326360E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.80326360E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.63329275E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.63329275E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.98269538E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.98269538E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.80683934E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.80683934E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.82744897E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.82744897E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.98288857E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.98288857E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.80936241E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.80936241E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.82744897E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.82744897E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.04829849E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.04829849E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75084359E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75084359E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.83687772E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.83687772E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.60163568E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92624600E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.61992379E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.61992379E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.35319803E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.15806435E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.42634724E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      5.98563852E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.53436004E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.91940530E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.91940530E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.91940530E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.37610464E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.37610464E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.37610464E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.07137002E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03978704E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.07158072E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.03828086E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.88772025E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59848902E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.57903725E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.81799572E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.64146754E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.81823961E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.64145623E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.90128245E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.02459213E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.34000186E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.61989419E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59152765E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56081197E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03897141E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02478919E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40847259E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62633537E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.30798399E-02    2            21        21             # BR(h0         -> g          g         )
      6.34746275E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.42633863E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82469884E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77193177E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73599071E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31528766E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22686689E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90714792E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10512511E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.30588337E-05    2            21        21             # BR(H0         -> g          g         )
      1.01935625E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.50426283E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.30446123E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45780908E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.44106918E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70038013E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86746676E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54714088E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53309372E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17975091E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04178405E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14321013E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97695624E-04    2            21        21             # BR(A0         -> g          g         )
      1.67068383E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.33995269E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67337130E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92601936E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70516493E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07422483E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15238594E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.35441638E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.49140066E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.00587817E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.91911712E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.82165105E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.16741200E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.478 <==
# gg production cross-section/pb: 0.649311
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196787366578380e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042422379245623e+01   # MW
        25     1.121711159503923e+02   # h0
        35     2.000101160694431e+03   # H0
        36     1.999999313135783e+03   # A0
        37     2.001321673140348e+03   # H+
   1000021     5.918813194204293e+02   # ~g
   1000022     1.931974669151695e+03   # ~neutralino(1)
   1000023    -1.994707081030177e+03   # ~neutralino(2)
   1000024     1.943902584607280e+03   # ~chargino(1)
   1000025     2.000694434806647e+03   # ~neutralino(3)
   1000035     2.071443439574651e+03   # ~neutralino(4)
   1000037     2.064614626845523e+03   # ~chargino(2)
   1000001     2.026467072800089e+03   # ~d_L
   1000002     2.025085900433126e+03   # ~u_L
   1000003     2.026467072800089e+03   # ~s_L
   1000004     2.025085900433126e+03   # ~c_L
   1000005     2.010028967178020e+03   # ~b_1
   1000006     7.613382125596268e+02   # ~t_1
   1000011     2.007704206986781e+03   # ~e_L
   1000012     2.005836799425495e+03   # ~nue_L
   1000013     2.007704249726328e+03   # ~mu_L
   1000014     2.005836799425495e+03   # ~numu_L
   1000015     1.996962730684247e+03   # ~stau_1
   1000016     2.005782858953547e+03   # ~nu_tau_L
   2000001     2.019764698448360e+03   # ~d_R
   2000002     2.019785703251980e+03   # ~u_R
   2000003     2.019764698448360e+03   # ~s_R
   2000004     2.019785703251980e+03   # ~c_R
   2000005     2.033128461480306e+03   # ~b_2
   2000006     2.028154156973993e+03   # ~t_2
   2000011     2.004112480239502e+03   # ~e_R
   2000013     2.004112480239502e+03   # ~mu_R
   2000015     2.014675868795999e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040013414072899e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022360407571321e-01   # N_{1,1}
  1  2    -5.315624297380956e-01   # N_{1,2}
  1  3     5.338289986111193e-01   # N_{1,3}
  1  4    -5.202635399956529e-01   # N_{1,4}
  2  1    -7.137112940143737e-03   # N_{2,1}
  2  2     1.230661268129500e-02   # N_{2,2}
  2  3     7.068656527138526e-01   # N_{2,3}
  2  4     7.072047496422882e-01   # N_{2,4}
  3  1     8.581977222999743e-01   # N_{3,1}
  3  2     5.025172206905189e-01   # N_{3,2}
  3  3    -7.413091627492990e-02   # N_{3,3}
  3  4     7.401161801266047e-02   # N_{3,4}
  4  1    -3.188289487704069e-01   # N_{4,1}
  4  2     6.817377600549356e-01   # N_{4,2}
  4  3     4.581180595736302e-01   # N_{4,3}
  4  4    -4.729794619576288e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.349300204716211e-01   # U_{1,1}
  1  2     7.725696532377563e-01   # U_{1,2}
  2  1    -7.725696532377563e-01   # U_{2,1}
  2  2    -6.349300204716211e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.534575997063733e-01   # V_{1,1}
  1  2     7.569631202284463e-01   # V_{1,2}
  2  1    -7.569631202284463e-01   # V_{2,1}
  2  2    -6.534575997063733e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.103285536007045e-02   # F_{11}
  1  2     9.999391361991008e-01   # F_{12}
  2  1     9.999391361991008e-01   # F_{21}
  2  2    -1.103285536007045e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.325523757147766e-01   # F_{11}
  1  2     7.745175866160768e-01   # F_{12}
  2  1     7.745175866160768e-01   # F_{21}
  2  2    -6.325523757147766e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.307902848723542e-01   # F_{11}
  1  2     7.759533597521531e-01   # F_{12}
  2  1     7.759533597521531e-01   # F_{21}
  2  2    -6.307902848723542e-01   # F_{22}
Block gauge Q= 1.196787366578380e+03  
     1     3.620859838198330e-01   # g'(Q)MSSM DRbar
     2     6.356758834623033e-01   # g(Q)MSSM DRbar
     3     1.059841557586332e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196787366578380e+03  
  3  3     8.593213242433674e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196787366578380e+03  
  3  3     1.328502919120571e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196787366578380e+03  
  3  3     1.001859761017382e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196787366578380e+03  # Higgs mixing parameters
     1     1.999999984977174e+03   # mu(Q)MSSM DRbar
     2     9.628261602316847e+00   # tan beta(Q)MSSM DRbar
     3     2.450214393312699e+02   # higgs vev(Q)MSSM DRbar
     4     3.617436528846589e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196787366578380e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000469e+03   # M_1(Q)
     2     2.000000000001160e+03   # M_2(Q)
     3     4.780000000126669e+02   # M_3(Q)
    21    -5.763917633224369e+04   # mH1^2(Q)
    22    -3.915681138684127e+06   # mH2^2(Q)
    31     2.000000000001453e+03   # meL(Q)
    32     2.000000000001454e+03   # mmuL(Q)
    33     2.000000000001515e+03   # mtauL(Q)
    34     2.000000000001992e+03   # meR(Q)
    35     2.000000000001992e+03   # mmuR(Q)
    36     2.000000000002115e+03   # mtauR(Q)
    41     1.999999999932380e+03   # mqL1(Q)
    42     1.999999999932378e+03   # mqL2(Q)
    43     1.999999999857484e+03   # mqL3(Q)
    44     1.999999999930615e+03   # muR(Q)
    45     1.999999999930612e+03   # mcR(Q)
    46     6.999999993832099e+02   # mtR(Q)
    47     1.999999999930494e+03   # mdR(Q)
    48     1.999999999930491e+03   # msR(Q)
    49     1.999999999924618e+03   # mbR(Q)
Block au Q= 1.196787366578380e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.404499954248955e-07   # Ac(Q)MSSM DRbar
  3  3     6.227637733747793e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196787366578380e+03  
  1  1     2.813156504208629e-07   # Ad(Q)MSSM DRbar
  2  2     2.813164920236315e-07   # As(Q)MSSM DRbar
  3  3     3.238168807192720e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196787366578380e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     4.567683303198319e-09   # Amu(Q)MSSM DRbar
  3  3     4.527080864017022e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.71304460E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.64477551E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.74760508E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      6.88468924E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99253861E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.66522738E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.42249615E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.16227134E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99982612E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.70373668E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.76753338E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.53027819E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.25645890E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99347645E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.66585981E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.69221889E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.26758784E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99930400E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.71304383E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.64401573E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.74758253E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      6.88394899E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99253940E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.75837236E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.81894528E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.73786192E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.49659420E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.50331023E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.70373604E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.76748055E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.53008032E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.25234508E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99347711E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.66585937E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.69139328E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.26382277E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99930446E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.43647536E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.04574891E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.15040632E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.69705742E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.29038020E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.29489228E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.63648326E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.35908934E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      6.92922084E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.00335733E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.51550161E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.46348829E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.02889976E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57536410E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.27347327E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.25971586E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.26811069E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95842242E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.02584478E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24337542E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57367796E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89525572E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.46621860E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04689533E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31652692E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16070355E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83920296E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.27294249E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.07529361E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24359439E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45926952E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41700072E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.97337943E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23660024E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57862795E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68900931E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89159466E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.30473431E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04585854E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31675537E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16091149E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83899504E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.27271592E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.07511851E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05398381E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66699409E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33248682E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      5.19095813E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94355649E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41194292E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85408327E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.32169418E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90756867E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37272682E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21806323E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78184560E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.16760857E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.94871915E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.06649579E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.60158549E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.51525748E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.51525748E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.59570111E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.30486597E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.30486597E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.30486829E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.92187759E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.92187759E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.92204356E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.28090566E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.28090566E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.71534494E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.71534494E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.71534494E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.71534494E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99928449E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99928449E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.35547055E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.35547055E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.17129637E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.03402582E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.03402582E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.03402582E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.03402582E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.03402582E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.03402582E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.09051649E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.09051649E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.09051649E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.09051649E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95287516E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95287516E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.55724446E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.55724446E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.36329749E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.36329749E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.00232918E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.10839356E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.10839356E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      9.94225181E-04    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      9.94225181E-04    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.25955292E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.16369387E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.69761245E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.69761245E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.69761245E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.30450251E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.30450251E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.30450251E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.63842444E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.63842444E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.54187920E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.54187920E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.54187920E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.54187920E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.26577931E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.26577931E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.99962877E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.99962877E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.76173848E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.76173848E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.79299397E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.79299397E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.26779612E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.26779612E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.06402646E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.06402646E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.75612547E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.75612547E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.78422238E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.78422238E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.45273215E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.45273215E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.84233457E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.84233457E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.63155224E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.63155224E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      1.99212597E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      1.99212597E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.85406539E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.85406539E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.85532039E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.85532039E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      1.99232007E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      1.99232007E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.85660041E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.85660041E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.85532039E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.85532039E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05334171E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05334171E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.75915901E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.75915901E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.86479743E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.86479743E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.58906223E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93343980E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.25980433E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.25980433E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.36157700E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.14731326E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.43321257E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.00115174E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.54189845E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      9.96746406E-06    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      9.96746406E-06    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      9.96746406E-06    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.40621965E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.40621965E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.40621965E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.07622390E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.04455577E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.07643538E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.04304220E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.89638237E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59654703E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.63522476E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.85631800E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.67891419E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.85656307E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.67890282E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.94001255E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.03957638E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.36110153E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.70688628E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59240351E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56055533E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03893085E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02427656E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40843393E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62623702E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.31218758E-02    2            21        21             # BR(h0         -> g          g         )
      6.35400988E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.46732471E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82783247E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.76968867E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73273858E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31017720E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22492838E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90398608E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10423079E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.29765451E-05    2            21        21             # BR(H0         -> g          g         )
      1.01843736E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.48950560E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.30150172E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45310011E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.52504707E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70034094E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86752311E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54721058E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53322210E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17979375E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04186352E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14323261E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97701443E-04    2            21        21             # BR(A0         -> g          g         )
      1.67071654E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.33801382E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67333164E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92607746E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70533783E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07430579E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15240884E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.35245697E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.43647536E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.04574891E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.15040632E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.69705742E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.29038020E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.565 <==
# gg production cross-section/pb: 0.202005
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196782964561112e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041247242897548e+01   # MW
        25     1.121985075328796e+02   # h0
        35     2.000099767148587e+03   # H0
        36     1.999998474643359e+03   # A0
        37     2.001320594455302e+03   # H+
   1000021     6.865970065334672e+02   # ~g
   1000022     1.931980649507973e+03   # ~neutralino(1)
   1000023    -1.994708720746189e+03   # ~neutralino(2)
   1000024     1.943908997760267e+03   # ~chargino(1)
   1000025     2.000694384952159e+03   # ~neutralino(3)
   1000035     2.071437404993501e+03   # ~neutralino(4)
   1000037     2.064607985611415e+03   # ~chargino(2)
   1000001     2.026561175200149e+03   # ~d_L
   1000002     2.025181918846883e+03   # ~u_L
   1000003     2.026561175200149e+03   # ~s_L
   1000004     2.025181918846883e+03   # ~c_L
   1000005     2.010186637214504e+03   # ~b_1
   1000006     7.674607080973412e+02   # ~t_1
   1000011     2.007703210157665e+03   # ~e_L
   1000012     2.005836110209613e+03   # ~nue_L
   1000013     2.007703252661820e+03   # ~mu_L
   1000014     2.005836110209613e+03   # ~numu_L
   1000015     1.996962116361277e+03   # ~stau_1
   1000016     2.005782152005972e+03   # ~nu_tau_L
   2000001     2.019860753154875e+03   # ~d_R
   2000002     2.019882161591788e+03   # ~u_R
   2000003     2.019860753154875e+03   # ~s_R
   2000004     2.019882161591788e+03   # ~c_R
   2000005     2.033163827980545e+03   # ~b_2
   2000006     2.028251120460832e+03   # ~t_2
   2000011     2.004112592359223e+03   # ~e_R
   2000013     2.004112592359223e+03   # ~mu_R
   2000015     2.014675535179293e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039973856930208e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022545593025840e-01   # N_{1,1}
  1  2    -5.315560719993768e-01   # N_{1,2}
  1  3     5.338246496383200e-01   # N_{1,3}
  1  4    -5.202601803707469e-01   # N_{1,4}
  2  1    -7.136880683525320e-03   # N_{2,1}
  2  2     1.230543105998360e-02   # N_{2,2}
  2  3     7.068656930578475e-01   # N_{2,3}
  2  4     7.072047322228450e-01   # N_{2,4}
  3  1     8.581832556387098e-01   # N_{3,1}
  3  2     5.025416937922021e-01   # N_{3,2}
  3  3    -7.413170818789916e-02   # N_{3,3}
  3  4     7.401240154834492e-02   # N_{3,4}
  4  1    -3.188445298193740e-01   # N_{4,1}
  4  2     6.817246986045659e-01   # N_{4,2}
  4  3     4.581229368384842e-01   # N_{4,3}
  4  4    -4.729830608586934e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.349356446277472e-01   # U_{1,1}
  1  2     7.725650310369653e-01   # U_{1,2}
  2  1    -7.725650310369653e-01   # U_{2,1}
  2  2    -6.349356446277472e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.534615083364445e-01   # V_{1,1}
  1  2     7.569597460384925e-01   # V_{1,2}
  2  1    -7.569597460384925e-01   # V_{2,1}
  2  2    -6.534615083364445e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.161935005849959e-02   # F_{11}
  1  2     9.999324930735165e-01   # F_{12}
  2  1     9.999324930735165e-01   # F_{21}
  2  2    -1.161935005849959e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.323109781879210e-01   # F_{11}
  1  2     7.747146744854098e-01   # F_{12}
  2  1     7.747146744854098e-01   # F_{21}
  2  2    -6.323109781879210e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.308162704476372e-01   # F_{11}
  1  2     7.759322347592820e-01   # F_{12}
  2  1     7.759322347592820e-01   # F_{21}
  2  2    -6.308162704476372e-01   # F_{22}
Block gauge Q= 1.196782964561112e+03  
     1     3.620873570183702e-01   # g'(Q)MSSM DRbar
     2     6.356343903382088e-01   # g(Q)MSSM DRbar
     3     1.057262793748641e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196782964561112e+03  
  3  3     8.592153804631366e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196782964561112e+03  
  3  3     1.322269551494444e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196782964561112e+03  
  3  3     1.001923484733899e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196782964561112e+03  # Higgs mixing parameters
     1     1.999999990439462e+03   # mu(Q)MSSM DRbar
     2     9.628505588048151e+00   # tan beta(Q)MSSM DRbar
     3     2.450132236233474e+02   # higgs vev(Q)MSSM DRbar
     4     3.616707143335712e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196782964561112e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000598e+03   # M_1(Q)
     2     2.000000000001462e+03   # M_2(Q)
     3     5.650000000144898e+02   # M_3(Q)
    21    -5.758899263365657e+04   # mH1^2(Q)
    22    -3.915548594842289e+06   # mH2^2(Q)
    31     2.000000000001085e+03   # meL(Q)
    32     2.000000000001086e+03   # mmuL(Q)
    33     2.000000000001158e+03   # mtauL(Q)
    34     2.000000000002293e+03   # meR(Q)
    35     2.000000000002294e+03   # mmuR(Q)
    36     2.000000000002439e+03   # mtauR(Q)
    41     1.999999999902948e+03   # mqL1(Q)
    42     1.999999999902945e+03   # mqL2(Q)
    43     1.999999999807793e+03   # mqL3(Q)
    44     1.999999999900972e+03   # muR(Q)
    45     1.999999999900969e+03   # mcR(Q)
    46     6.999999991813347e+02   # mtR(Q)
    47     1.999999999901162e+03   # mdR(Q)
    48     1.999999999901160e+03   # msR(Q)
    49     1.999999999895230e+03   # mbR(Q)
Block au Q= 1.196782964561112e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.935720858317625e-07   # Ac(Q)MSSM DRbar
  3  3     7.208864618176586e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196782964561112e+03  
  1  1     2.885482086183277e-07   # Ad(Q)MSSM DRbar
  2  2     2.885500707275337e-07   # As(Q)MSSM DRbar
  3  3     3.472239017683854e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196782964561112e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     5.992290736789730e-09   # Amu(Q)MSSM DRbar
  3  3     5.956899097464974e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.09796148E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.96898235E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.93854738E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      7.40442730E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99201825E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.04834267E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.52259911E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.41156350E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99981362E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.08829519E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.10122609E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.63684985E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.42821158E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99301900E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.04898509E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.09280460E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.36755023E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99925395E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.09796071E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.96817125E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.93852333E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      7.40363696E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99201910E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.69672267E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.11969288E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.81897777E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.33273599E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.66716462E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.08829455E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.10116971E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.63663861E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.42381914E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99301971E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.04898464E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.09192269E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.36352888E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99925444E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.37518410E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.09614458E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.32177592E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.54661457E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.43905803E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.23337267E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.07950277E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.58597774E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      7.29238608E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.31635934E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.39137202E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.58443765E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.05321686E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.96088835E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.63770273E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.65728702E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.35143297E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95305921E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.21589051E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24265712E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57310909E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89524241E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.46445400E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04702858E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31551235E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16058679E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83931966E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.27089935E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.08363571E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24287609E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45936354E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41690844E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.97244235E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23658298E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57805953E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68952720E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89158085E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.30458427E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04599162E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31574081E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16079478E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83911168E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.27067282E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.08346020E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05371733E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66695293E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33252940E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      5.17669445E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94303778E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41171788E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85413673E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.32312459E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90914146E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37171427E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21796205E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78194673E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.16556701E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.95675482E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.44224718E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.05691599E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.12928230E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.12928230E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.56568477E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.31098017E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.31098017E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.31098251E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.93473362E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.93473362E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.93489848E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.29062078E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.29062078E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.72799989E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.72799989E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.72799989E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.72799989E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99927725E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99927725E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.42327165E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.42327165E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.12439475E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.03885596E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.03885596E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.03885596E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.03885596E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.03885596E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.03885596E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.10475185E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.10475185E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.10475185E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.10475185E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95649280E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95649280E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.58247393E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.58247393E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      2.11676905E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.11676905E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.69051990E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      9.93413170E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.93413170E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.00910464E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.00910464E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.24517876E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.19010552E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.71261419E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.71261419E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.71261419E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.33560027E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.33560027E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.33560027E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.64493046E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.64493046E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.55022378E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.55022378E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.55022378E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.55022378E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.27220768E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.27220768E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.00530987E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.00530987E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.76570942E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.76570942E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.81525379E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.81525379E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.27421968E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.27421968E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.06980777E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.06980777E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.76007161E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.76007161E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.80640826E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.80640826E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.44971657E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.44971657E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.85924663E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.85924663E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.62968544E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.62968544E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.00147951E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.00147951E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.91926803E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.91926803E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.88733936E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.88733936E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.00167473E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.00167473E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.92181664E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.92181664E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.88733936E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.88733936E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05915204E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05915204E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.76828379E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.76828379E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.89687214E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.89687214E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.57166326E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94133199E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.86461923E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.86461923E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.37288062E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.13335738E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.44046576E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.01918531E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.55042945E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.00129424E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.00129424E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.00129424E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.43642592E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.43642592E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.43642592E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.07658996E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.04481594E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.07679996E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.04329553E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.89879944E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59466979E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.64462997E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.89800607E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.71966836E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.89825254E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.71965699E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.98217745E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.05591554E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.38396296E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.81062317E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59363589E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56037180E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03903402E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02390584E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40839335E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62612948E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.31511659E-02    2            21        21             # BR(h0         -> g          g         )
      6.35899226E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.49597865E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.83165317E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.76773622E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.72982143E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.30572893E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22318945E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90123372E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10345230E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.29023233E-05    2            21        21             # BR(H0         -> g          g         )
      1.01758792E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.47308002E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.29821117E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.44891076E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.59973394E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70133045E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86759337E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54729750E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53338219E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17984713E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04196237E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14326057E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97708861E-04    2            21        21             # BR(A0         -> g          g         )
      1.67075797E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.33559707E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67431258E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92614992E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70555328E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07440643E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15243731E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.35001608E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.37518410E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.09614458E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.32177592E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.54661457E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.43905803E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.652 <==
# gg production cross-section/pb: 0.069468
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196774058269674e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041194170280620e+01   # MW
        25     1.122183579631748e+02   # h0
        35     2.000099483303706e+03   # H0
        36     1.999998714835695e+03   # A0
        37     2.001320910555417e+03   # H+
   1000021     7.794253850831345e+02   # ~g
   1000022     1.931984809957847e+03   # ~neutralino(1)
   1000023    -1.994714788088166e+03   # ~neutralino(2)
   1000024     1.943913161753409e+03   # ~chargino(1)
   1000025     2.000694523236481e+03   # ~neutralino(3)
   1000035     2.071438977123087e+03   # ~neutralino(4)
   1000037     2.064609479609573e+03   # ~chargino(2)
   1000001     2.026757513480888e+03   # ~d_L
   1000002     2.025380240924115e+03   # ~u_L
   1000003     2.026757513480888e+03   # ~s_L
   1000004     2.025380240924115e+03   # ~c_L
   1000005     2.010444045654699e+03   # ~b_1
   1000006     7.752565511495688e+02   # ~t_1
   1000011     2.007702811876190e+03   # ~e_L
   1000012     2.005835715772429e+03   # ~nue_L
   1000013     2.007702854369447e+03   # ~mu_L
   1000014     2.005835715772429e+03   # ~numu_L
   1000015     1.996961618560797e+03   # ~stau_1
   1000016     2.005781748917891e+03   # ~nu_tau_L
   2000001     2.020058889046769e+03   # ~d_R
   2000002     2.020080766289176e+03   # ~u_R
   2000003     2.020058889046769e+03   # ~s_R
   2000004     2.020080766289176e+03   # ~c_R
   2000005     2.033305100387658e+03   # ~b_2
   2000006     2.028450051071808e+03   # ~t_2
   2000011     2.004112553320406e+03   # ~e_R
   2000013     2.004112553320406e+03   # ~mu_R
   2000015     2.014675564498494e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039925160687359e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022627031067914e-01   # N_{1,1}
  1  2    -5.315706576985815e-01   # N_{1,2}
  1  3     5.338143154383066e-01   # N_{1,3}
  1  4    -5.202495845228970e-01   # N_{1,4}
  2  1    -7.136798574456100e-03   # N_{2,1}
  2  2     1.230541408731716e-02   # N_{2,2}
  2  3     7.068657002655009e-01   # N_{2,3}
  2  4     7.072047261425861e-01   # N_{2,4}
  3  1     8.581806189077730e-01   # N_{3,1}
  3  2     5.025469343321307e-01   # N_{3,2}
  3  3    -7.412930645138162e-02   # N_{3,3}
  3  4     7.400979698314009e-02   # N_{3,4}
  4  1    -3.188413541659809e-01   # N_{4,1}
  4  2     6.817094626388972e-01   # N_{4,2}
  4  3     4.581353559226053e-01   # N_{4,3}
  4  4    -4.729951321904457e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.349565809908853e-01   # U_{1,1}
  1  2     7.725478239283089e-01   # U_{1,2}
  2  1    -7.725478239283089e-01   # U_{2,1}
  2  2    -6.349565809908853e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.534822224294061e-01   # V_{1,1}
  1  2     7.569418636650533e-01   # V_{1,2}
  2  1    -7.569418636650533e-01   # V_{2,1}
  2  2    -6.534822224294061e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.089727683587031e-02   # F_{11}
  1  2     9.999406229159622e-01   # F_{12}
  2  1     9.999406229159622e-01   # F_{21}
  2  2    -1.089727683587031e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.320586689649850e-01   # F_{11}
  1  2     7.749205372076621e-01   # F_{12}
  2  1     7.749205372076621e-01   # F_{21}
  2  2    -6.320586689649850e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.308267284017886e-01   # F_{11}
  1  2     7.759237325497242e-01   # F_{12}
  2  1     7.759237325497242e-01   # F_{21}
  2  2    -6.308267284017886e-01   # F_{22}
Block gauge Q= 1.196774058269674e+03  
     1     3.620826053714759e-01   # g'(Q)MSSM DRbar
     2     6.356241818075177e-01   # g(Q)MSSM DRbar
     3     1.055055074155805e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196774058269674e+03  
  3  3     8.589365567382734e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196774058269674e+03  
  3  3     1.316597305351577e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196774058269674e+03  
  3  3     1.001945471166745e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196774058269674e+03  # Higgs mixing parameters
     1     1.999999990438229e+03   # mu(Q)MSSM DRbar
     2     9.628859760675752e+00   # tan beta(Q)MSSM DRbar
     3     2.450164886144367e+02   # higgs vev(Q)MSSM DRbar
     4     3.616165052045829e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196774058269674e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000723e+03   # M_1(Q)
     2     2.000000000001752e+03   # M_2(Q)
     3     6.520000000162619e+02   # M_3(Q)
    21    -5.751949241230779e+04   # mH1^2(Q)
    22    -3.915421161760717e+06   # mH2^2(Q)
    31     2.000000000000689e+03   # meL(Q)
    32     2.000000000000690e+03   # mmuL(Q)
    33     2.000000000000774e+03   # mtauL(Q)
    34     2.000000000002630e+03   # meR(Q)
    35     2.000000000002630e+03   # mmuR(Q)
    36     2.000000000002801e+03   # mtauR(Q)
    41     1.999999999869570e+03   # mqL1(Q)
    42     1.999999999869567e+03   # mqL2(Q)
    43     1.999999999751679e+03   # mqL3(Q)
    44     1.999999999867346e+03   # muR(Q)
    45     1.999999999867342e+03   # mcR(Q)
    46     6.999999989538769e+02   # mtR(Q)
    47     1.999999999867880e+03   # mdR(Q)
    48     1.999999999867878e+03   # msR(Q)
    49     1.999999999861868e+03   # mbR(Q)
Block au Q= 1.196774058269674e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.456049236183858e-07   # Ac(Q)MSSM DRbar
  3  3     8.163165095233313e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196774058269674e+03  
  1  1     2.962724844641774e-07   # Ad(Q)MSSM DRbar
  2  2     2.962753515437153e-07   # As(Q)MSSM DRbar
  3  3     3.705176539012443e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196774058269674e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     7.346882577190230e-09   # Amu(Q)MSSM DRbar
  3  3     7.316456422630807e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.43144684E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.38608788E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.18331136E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      8.11014151E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99134931E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.38003655E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.65104364E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.75939244E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99979730E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.42142836E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.53080775E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.77359853E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.66260801E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99242922E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.38069143E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.60679890E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.50700704E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99918860E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.43144607E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.38521273E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.18328544E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      8.10928882E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99135022E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.62997204E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.48828952E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.93241716E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.14111070E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.85878509E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.42142771E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.53074694E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.77337058E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.65786822E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99242998E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.38069099E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.60584675E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.50266562E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99918913E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.30836349E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.15895877E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.20884240E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.36964223E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.61709556E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.16610766E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.63766246E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.88544610E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      7.78325879E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.13469068E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.24603166E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.73153098E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.08428150E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.29127009E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.13296061E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.50108828E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.45562132E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95314399E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.15595084E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24242245E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57247314E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89524621E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.45765570E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04699130E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31510867E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16055901E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83934749E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.26515700E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.08487161E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24264137E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45934487E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41693614E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.96607704E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23649332E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57742267E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68917825E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89158508E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.30297945E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04595439E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31533707E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16076697E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83913954E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.26493075E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.08469608E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05349415E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66698490E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33250221E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      5.12891307E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94294105E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41162001E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85423584E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.32065568E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90937590E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37129414E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21792526E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78198356E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.15991387E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.95793917E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.81953345E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.50453995E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.97218204E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.97218204E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.53399629E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.32023743E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.32023743E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.32023979E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.95542349E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.95542349E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.95558724E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.30674762E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.30674762E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.74735151E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.74735151E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.74735151E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.74735151E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99926984E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99926984E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.48790751E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.48790751E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.06735533E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.04681029E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.04681029E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.04681029E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.04681029E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.04681029E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.04681029E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.12810294E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.12810294E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.12810294E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.12810294E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96029411E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96029411E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.61334536E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.61334536E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.85830670E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.85830670E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.36322760E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      8.72312156E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.72312156E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.02416474E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.02416474E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.23281041E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.21683342E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.73158700E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.73158700E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.73158700E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.37315396E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.37315396E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.37315396E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.65333017E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.65333017E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.55868437E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.55868437E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.55868437E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.55868437E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.25237594E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.25237594E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.00124039E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.00124039E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.75141108E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.75141108E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.79928145E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.79928145E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.25436681E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.25436681E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.06558875E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.06558875E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.74575215E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.74575215E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.79036564E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.79036564E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.44242018E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.44242018E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.84978972E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.84978972E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.62792141E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.62792141E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.01244813E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.01244813E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.97460971E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.97460971E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.91985816E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.91985816E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.01264446E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.01264446E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.97717263E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.97717263E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.91985816E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.91985816E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06498017E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06498017E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.77803921E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.77803921E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.92944484E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.92944484E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.54802082E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94937500E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.46177631E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.46177631E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.38693200E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.12218207E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.44780969E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.03891754E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.55839344E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.00609993E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.00609993E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.00609993E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.47066685E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.47066685E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.47066685E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.07147998E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.03959108E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.07168571E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.03806588E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.89229281E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59314695E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.56836773E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.93935232E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.76011937E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.93960013E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.76010794E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.02398185E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.07196704E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.40687951E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.89694676E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59392381E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56022601E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03925099E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02360833E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40835167E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62601687E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.31744054E-02    2            21        21             # BR(h0         -> g          g         )
      6.36248159E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.51595527E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82625231E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77168200E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73478648E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31471861E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22614888E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90679539E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10502540E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.30240010E-05    2            21        21             # BR(H0         -> g          g         )
      1.01889387E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.46772345E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.29713705E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45625457E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.46594022E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70126840E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86767961E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54740418E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53357866E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17991269E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04208398E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14329497E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97717779E-04    2            21        21             # BR(A0         -> g          g         )
      1.67080808E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.33262973E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67424994E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92623885E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70581789E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07453033E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15247235E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.34701735E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.30836349E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.15895877E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.20884240E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.36964223E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.61709556E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.739 <==
# gg production cross-section/pb: 0.025612
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196762332821822e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042117217776190e+01   # MW
        25     1.122329831462033e+02   # h0
        35     2.000099845052839e+03   # H0
        36     1.999999289975905e+03   # A0
        37     2.001321946366510e+03   # H+
   1000021     8.705278752730721e+02   # ~g
   1000022     1.931988347539841e+03   # ~neutralino(1)
   1000023    -1.994723434906298e+03   # ~neutralino(2)
   1000024     1.943915910814965e+03   # ~chargino(1)
   1000025     2.000694806643131e+03   # ~neutralino(3)
   1000035     2.071445309215285e+03   # ~neutralino(4)
   1000037     2.064616536002800e+03   # ~chargino(2)
   1000001     2.027068991186597e+03   # ~d_L
   1000002     2.025693893472191e+03   # ~u_L
   1000003     2.027068991186597e+03   # ~s_L
   1000004     2.025693893472191e+03   # ~c_L
   1000005     2.010814239768473e+03   # ~b_1
   1000006     7.805032639496164e+02   # ~t_1
   1000011     2.007703091382504e+03   # ~e_L
   1000012     2.005835817122440e+03   # ~nue_L
   1000013     2.007703134111090e+03   # ~mu_L
   1000014     2.005835817122440e+03   # ~numu_L
   1000015     1.996961256979586e+03   # ~stau_1
   1000016     2.005781846289947e+03   # ~nu_tau_L
   2000001     2.020371984430189e+03   # ~d_R
   2000002     2.020394440666814e+03   # ~u_R
   2000003     2.020371984430189e+03   # ~s_R
   2000004     2.020394440666814e+03   # ~c_R
   2000005     2.033564524760687e+03   # ~b_2
   2000006     2.028764169322972e+03   # ~t_2
   2000011     2.004112325841850e+03   # ~e_R
   2000013     2.004112325841850e+03   # ~mu_R
   2000015     2.014675966978039e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039872835004562e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022575946626922e-01   # N_{1,1}
  1  2    -5.316004384322894e-01   # N_{1,2}
  1  3     5.338017073876127e-01   # N_{1,3}
  1  4    -5.202360412205718e-01   # N_{1,4}
  2  1    -7.136614144990438e-03   # N_{2,1}
  2  2     1.230617380618168e-02   # N_{2,2}
  2  3     7.068656889607313e-01   # N_{2,3}
  2  4     7.072047260835210e-01   # N_{2,4}
  3  1     8.581920733789338e-01   # N_{3,1}
  3  2     5.025281648437372e-01   # N_{3,2}
  3  3    -7.412678236394896e-02   # N_{3,3}
  3  4     7.400695146214285e-02   # N_{3,4}
  4  1    -3.188169717318970e-01   # N_{4,1}
  4  2     6.817000626988643e-01   # N_{4,2}
  4  3     4.581504721120648e-01   # N_{4,3}
  4  4    -4.730104734100075e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.349844406571845e-01   # U_{1,1}
  1  2     7.725249252440225e-01   # U_{1,2}
  2  1    -7.725249252440225e-01   # U_{2,1}
  2  2    -6.349844406571845e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.535109074238989e-01   # V_{1,1}
  1  2     7.569170984183090e-01   # V_{1,2}
  2  1    -7.569170984183090e-01   # V_{2,1}
  2  2    -6.535109074238989e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.072808451075488e-02   # F_{11}
  1  2     9.999424524455045e-01   # F_{12}
  2  1     9.999424524455045e-01   # F_{21}
  2  2    -1.072808451075488e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.318042953417237e-01   # F_{11}
  1  2     7.751279458178165e-01   # F_{12}
  2  1     7.751279458178165e-01   # F_{21}
  2  2    -6.318042953417237e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.308188984326814e-01   # F_{11}
  1  2     7.759300982563948e-01   # F_{12}
  2  1     7.759300982563948e-01   # F_{21}
  2  2    -6.308188984326814e-01   # F_{22}
Block gauge Q= 1.196762332821822e+03  
     1     3.620710581279962e-01   # g'(Q)MSSM DRbar
     2     6.356487150817810e-01   # g(Q)MSSM DRbar
     3     1.053121623561938e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196762332821822e+03  
  3  3     8.585653990301456e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196762332821822e+03  
  3  3     1.311507473238000e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196762332821822e+03  
  3  3     1.001961024295543e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196762332821822e+03  # Higgs mixing parameters
     1     1.999999990189859e+03   # mu(Q)MSSM DRbar
     2     9.629269032855762e+00   # tan beta(Q)MSSM DRbar
     3     2.450220716272459e+02   # higgs vev(Q)MSSM DRbar
     4     3.615813069004067e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196762332821822e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000843e+03   # M_1(Q)
     2     2.000000000002033e+03   # M_2(Q)
     3     7.390000000179897e+02   # M_3(Q)
    21    -5.742889406852762e+04   # mH1^2(Q)
    22    -3.915304097526170e+06   # mH2^2(Q)
    31     2.000000000000263e+03   # meL(Q)
    32     2.000000000000264e+03   # mmuL(Q)
    33     2.000000000000361e+03   # mtauL(Q)
    34     2.000000000003001e+03   # meR(Q)
    35     2.000000000003002e+03   # mmuR(Q)
    36     2.000000000003199e+03   # mtauR(Q)
    41     1.999999999832353e+03   # mqL1(Q)
    42     1.999999999832349e+03   # mqL2(Q)
    43     1.999999999689332e+03   # mqL3(Q)
    44     1.999999999829843e+03   # muR(Q)
    45     1.999999999829838e+03   # mcR(Q)
    46     6.999999987016108e+02   # mtR(Q)
    47     1.999999999830755e+03   # mdR(Q)
    48     1.999999999830753e+03   # msR(Q)
    49     1.999999999824644e+03   # mbR(Q)
Block au Q= 1.196762332821822e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.966451293490644e-07   # Ac(Q)MSSM DRbar
  3  3     9.094145446792630e-07   # At(Q)MSSM DRbar
Block ad Q= 1.196762332821822e+03  
  1  1     3.043507407081499e-07   # Ad(Q)MSSM DRbar
  2  2     3.043545140983326e-07   # As(Q)MSSM DRbar
  3  3     3.936527964640533e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196762332821822e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     8.645463324114271e-09   # Amu(Q)MSSM DRbar
  3  3     8.619816419683643e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.72563284E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.92079169E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.49603628E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.05987478E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99049236E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.67253376E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.81539280E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.23861506E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99977607E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.71528857E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.08186894E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.94847647E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.97949987E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99167158E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.67320386E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.26446846E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.69913271E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99910362E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.72563207E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.91983670E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.49600802E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.05894453E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99049335E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.55934815E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.93227794E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.08516175E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.92023668E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.07965315E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.71528792E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.08180262E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.94822767E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.97432749E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99167241E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.67320342E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.26342874E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.69439185E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99910420E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.23781976E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.23564366E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.22916627E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.16044878E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.82600726E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.09521995E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.03225340E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.26972748E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      8.42387820E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.18929533E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.07056837E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.90636949E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.10516639E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.58434052E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.75613720E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.63305435E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.58692577E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94981911E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.22494970E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24251032E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57136480E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89526123E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.44780081E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04684201E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31506771E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16061716E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83928948E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.25755774E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.07798419E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24272917E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45921266E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41707510E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.95666028E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23642673E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57631223E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68823153E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89160119E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.30047715E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04580528E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31529601E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16082502E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83908163E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.25733192E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.07780903E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05322579E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66706583E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33242800E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      5.06176191E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94315849E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41164786E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85432739E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.31550889E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90869658E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37122100E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21795528E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78195369E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.15245464E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.95127999E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.14252017E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.96542205E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.07978332E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.07978332E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.51470113E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.32796612E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.32796612E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.32796849E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.97339864E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.97339864E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.97356059E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.32101745E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.32101745E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.76368483E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.76368483E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.76368483E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.76368483E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99926427E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99926427E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.53587664E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.53587664E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   7.02465725E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.05400864E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.05400864E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.05400864E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.05400864E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.05400864E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.05400864E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.14894758E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.14894758E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.14894758E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.14894758E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96423805E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96423805E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.63723610E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.63723610E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.59187045E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.59187045E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.02546451E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      7.47152901E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.47152901E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.03759748E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.03759748E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.22487453E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.23727299E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.74924748E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.74924748E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.74924748E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.40689029E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.40689029E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.40689029E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.66126728E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.66126728E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.56521663E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.56521663E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.56521663E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.56521663E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.19440204E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.19440204E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.98402816E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.98402816E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.70977474E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.70977474E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.73187576E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.73187576E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.19635044E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.19635044E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.04785743E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.04785743E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.70410620E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.70410620E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.72290142E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.72290142E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.42847570E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.42847570E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.80399641E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.80399641E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.62676376E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.62676376E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.02234605E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.02234605E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00082482E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00082482E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.94529972E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.94529972E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.02254321E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.02254321E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00108227E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00108227E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.94529972E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.94529972E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06948836E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06948836E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.78609554E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.78609554E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.95492738E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.95492738E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.53369728E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95753286E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.05347634E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.05347634E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.39510154E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.11488126E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.45403654E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.05591233E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.56465576E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.01037947E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.01037947E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.01037947E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.50280286E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.50280286E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.50280286E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05937080E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.02738031E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05956895E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.02585363E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.87432605E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59228548E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.43472722E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.97447308E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.79450763E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.97472199E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.79449609E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.05947656E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.08546849E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.42655443E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      9.95713282E-05    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59344069E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56010871E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03952837E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02336687E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40831149E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62590716E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.31931901E-02    2            21        21             # BR(h0         -> g          g         )
      6.36481906E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.52958658E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82355836E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77300166E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73618595E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31772517E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22698308E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90865558E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10555155E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.30566856E-05    2            21        21             # BR(H0         -> g          g         )
      1.01923571E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.45514646E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.29461178E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.45839696E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.42599734E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70030042E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86777210E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54751860E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53378940E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17998303E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04221449E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14333188E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97727297E-04    2            21        21             # BR(A0         -> g          g         )
      1.67086163E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.32944671E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67328852E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92633424E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70610181E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07466339E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15250999E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.34379958E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.23781976E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.23564366E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.22916627E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.16044878E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.82600726E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.826 <==
# gg production cross-section/pb: 0.010028
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196748783051621e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041078405202497e+01   # MW
        25     1.122377766670077e+02   # h0
        35     2.000099089325007e+03   # H0
        36     1.999998710629884e+03   # A0
        37     2.001321420083575e+03   # H+
   1000021     9.598803630607210e+02   # ~g
   1000022     1.931996362804469e+03   # ~neutralino(1)
   1000023    -1.994732455868457e+03   # ~neutralino(2)
   1000024     1.943924486877282e+03   # ~chargino(1)
   1000025     2.000695133294405e+03   # ~neutralino(3)
   1000035     2.071444688143658e+03   # ~neutralino(4)
   1000037     2.064615515016043e+03   # ~chargino(2)
   1000001     2.027505819778015e+03   # ~d_L
   1000002     2.026133542948342e+03   # ~u_L
   1000003     2.027505819778015e+03   # ~s_L
   1000004     2.026133542948342e+03   # ~c_L
   1000005     2.011309184093132e+03   # ~b_1
   1000006     7.848065684289371e+02   # ~t_1
   1000011     2.007701936641316e+03   # ~e_L
   1000012     2.005834812869220e+03   # ~nue_L
   1000013     2.007701979108546e+03   # ~mu_L
   1000014     2.005834812869220e+03   # ~numu_L
   1000015     1.996960384840742e+03   # ~stau_1
   1000016     2.005780839776660e+03   # ~nu_tau_L
   2000001     2.020812435304758e+03   # ~d_R
   2000002     2.020835615169968e+03   # ~u_R
   2000003     2.020812435304758e+03   # ~s_R
   2000004     2.020835615169968e+03   # ~c_R
   2000005     2.033952714269281e+03   # ~b_2
   2000006     2.029204473427493e+03   # ~t_2
   2000011     2.004112299316366e+03   # ~e_R
   2000013     2.004112299316366e+03   # ~mu_R
   2000015     2.014675639137178e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039818588587471e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.022877605402038e-01   # N_{1,1}
  1  2    -5.316118433136225e-01   # N_{1,2}
  1  3     5.337843906841720e-01   # N_{1,3}
  1  4    -5.202188289846567e-01   # N_{1,4}
  2  1    -7.136598119099410e-03   # N_{2,1}
  2  2     1.230543221064050e-02   # N_{2,2}
  2  3     7.068657171938542e-01   # N_{2,3}
  2  4     7.072047109298792e-01   # N_{2,4}
  3  1     8.581728598519718e-01   # N_{3,1}
  3  2     5.025617830916398e-01   # N_{3,2}
  3  3    -7.412417441274147e-02   # N_{3,3}
  3  4     7.400407797459226e-02   # N_{3,4}
  4  1    -3.188306279207233e-01   # N_{4,1}
  4  2     6.816663982935887e-01   # N_{4,2}
  4  3     4.581710258032201e-01   # N_{4,3}
  4  4    -4.730298756437579e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.350170997062129e-01   # U_{1,1}
  1  2     7.724980796615029e-01   # U_{1,2}
  2  1    -7.724980796615029e-01   # U_{2,1}
  2  2    -6.350170997062129e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.535420637991037e-01   # V_{1,1}
  1  2     7.568901973504533e-01   # V_{1,2}
  2  1    -7.568901973504533e-01   # V_{2,1}
  2  2    -6.535420637991037e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.060003011990533e-02   # F_{11}
  1  2     9.999438181025257e-01   # F_{12}
  2  1     9.999438181025257e-01   # F_{21}
  2  2    -1.060003011990533e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.315887509762668e-01   # F_{11}
  1  2     7.753035854684532e-01   # F_{12}
  2  1     7.753035854684532e-01   # F_{21}
  2  2    -6.315887509762668e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.308468612290775e-01   # F_{11}
  1  2     7.759073641082556e-01   # F_{12}
  2  1     7.759073641082556e-01   # F_{21}
  2  2    -6.308468612290775e-01   # F_{22}
Block gauge Q= 1.196748783051621e+03  
     1     3.620723592249082e-01   # g'(Q)MSSM DRbar
     2     6.356015910347556e-01   # g(Q)MSSM DRbar
     3     1.051398647301832e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196748783051621e+03  
  3  3     8.581473321866772e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196748783051621e+03  
  3  3     1.306981546021559e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196748783051621e+03  
  3  3     1.001994203083364e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196748783051621e+03  # Higgs mixing parameters
     1     1.999999990446623e+03   # mu(Q)MSSM DRbar
     2     9.629705324871811e+00   # tan beta(Q)MSSM DRbar
     3     2.450252515668097e+02   # higgs vev(Q)MSSM DRbar
     4     3.615767037438854e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196748783051621e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000958e+03   # M_1(Q)
     2     2.000000000002306e+03   # M_2(Q)
     3     8.260000000196785e+02   # M_3(Q)
    21    -5.731078777656552e+04   # mH1^2(Q)
    22    -3.915213729914030e+06   # mH2^2(Q)
    31     1.999999999999805e+03   # meL(Q)
    32     1.999999999999806e+03   # mmuL(Q)
    33     1.999999999999918e+03   # mtauL(Q)
    34     2.000000000003407e+03   # meR(Q)
    35     2.000000000003408e+03   # mmuR(Q)
    36     2.000000000003634e+03   # mtauR(Q)
    41     1.999999999791386e+03   # mqL1(Q)
    42     1.999999999791382e+03   # mqL2(Q)
    43     1.999999999620931e+03   # mqL3(Q)
    44     1.999999999788557e+03   # muR(Q)
    45     1.999999999788552e+03   # mcR(Q)
    46     6.999999984253089e+02   # mtR(Q)
    47     1.999999999789880e+03   # mdR(Q)
    48     1.999999999789879e+03   # msR(Q)
    49     1.999999999783655e+03   # mbR(Q)
Block au Q= 1.196748783051621e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.467026572759086e-07   # Ac(Q)MSSM DRbar
  3  3     1.000456267367247e-06   # At(Q)MSSM DRbar
Block ad Q= 1.196748783051621e+03  
  1  1     3.124996974786718e-07   # Ad(Q)MSSM DRbar
  2  2     3.125044445512746e-07   # As(Q)MSSM DRbar
  3  3     4.164661685410696e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196748783051621e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     9.901472225975541e-09   # Amu(Q)MSSM DRbar
  3  3     9.880433477742000e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.99380815E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.60578608E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.89535517E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.03397363E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98939522E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.93923591E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.02636635E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.89621516E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99974840E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.98318783E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.78828256E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.17176666E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.40743540E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99069906E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.93992430E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      8.10870954E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.96276318E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99899283E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.99380738E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.60473136E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.89532400E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.03387089E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98939632E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.48619616E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.46126965E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.28570148E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.66900769E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.33087484E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.98318719E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.78820936E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.17149185E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.40172168E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99069998E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.93992385E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      8.10756009E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.95752311E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99899347E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.16470749E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.32871261E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26853137E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.91691509E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.06905173E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.02182244E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.11521352E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.76273067E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.25221684E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.28107836E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.86230332E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.11362053E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.12229526E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.85176370E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.55568945E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.83142502E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.75323621E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94527367E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.32402984E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24183138E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.57075750E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89528022E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.43769203E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04665315E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31407105E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16050748E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83939915E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.24860340E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.08832725E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24205017E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45931938E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41698886E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.94765854E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23622289E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57570445E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68815135E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89162037E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.29825019E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04561653E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31429930E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16071535E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83919128E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.24837796E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.08815165E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05288191E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66704491E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33245601E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      4.99077529E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94273246E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41145235E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85445767E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.31326465E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90957335E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.37021347E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21784774E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78206121E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.14363219E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.96127666E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.75923412E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.96454998E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.96454998E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      3.54500159E-03    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      3.54500159E-03    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.45637328E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.56868672E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.56868672E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.49375179E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.33247365E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.33247365E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.33247603E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      2.98275016E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      2.98275016E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      2.98290926E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.32801562E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.32801562E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.77316827E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.77316827E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.77316827E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.77316827E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99925904E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99925904E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.58497721E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.58497721E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.99104945E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.05713020E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.05713020E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.05713020E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.05713020E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.05713020E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.05713020E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.15735883E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.15735883E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.15735883E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.15735883E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96816699E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96816699E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.65852394E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.65852394E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.32762612E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.32762612E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.69041075E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      6.23538547E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      6.23538547E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.04903238E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.04903238E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.21575281E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.24709779E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.75622594E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.75622594E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.75622594E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.42198253E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.42198253E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.42198253E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.66423256E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.66423256E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.57046181E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.57046181E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.57046181E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.57046181E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.09367637E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.09367637E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.95894952E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.95894952E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.63436019E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.63436019E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.63417838E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.63417838E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.09556013E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.09556013E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.02186819E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.02186819E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.62869613E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.62869613E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.62511547E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.62511547E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.40665150E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.40665150E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.71806592E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.71806592E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.62610442E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.62610442E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.02775991E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.02775991E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00527359E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00527359E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.96546961E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.96546961E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.02795783E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.02795783E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00553193E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00553193E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.96546961E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.96546961E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07310369E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07310369E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.79175299E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.79175299E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.97513029E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.97513029E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.51881538E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96535632E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.66188158E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.66188158E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.40356848E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.10636142E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.45821740E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.06378560E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.56964581E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.01250196E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.01250196E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.01250196E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.52148987E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.52148987E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.52148987E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.03891285E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.00685244E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.03909991E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.00532802E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.84391685E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59224439E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.21901143E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.99892533E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.81846103E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.99917516E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.81844952E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.08423618E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.09503154E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.43999897E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.00204555E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59398462E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56004087E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03987625E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02322147E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40827018E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62579171E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.32029817E-02    2            21        21             # BR(h0         -> g          g         )
      6.36657397E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.53638220E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82307373E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77407199E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73723528E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32016370E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22760847E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91016409E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10597822E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.30806217E-05    2            21        21             # BR(H0         -> g          g         )
      1.01945545E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.44141292E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.29186069E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46004371E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.39517106E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70113196E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86786789E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54763710E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53400765E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18005582E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04234938E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14337003E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97737327E-04    2            21        21             # BR(A0         -> g          g         )
      1.67091778E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.32615138E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67411280E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92643301E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70639557E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07480079E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15254885E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.34047091E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.16470749E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.32871261E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.26853137E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.91691509E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.06905173E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.700.913 <==
# gg production cross-section/pb: 0.004105
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    7.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.196734269831901e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.046823939435636e+01   # MW
        25     1.122372428642284e+02   # h0
        35     2.000097909661182e+03   # H0
        36     1.999997602216520e+03   # A0
        37     2.001320236747051e+03   # H+
   1000021     1.047478908805719e+03   # ~g
   1000022     1.932006608436873e+03   # ~neutralino(1)
   1000023    -1.994741640607147e+03   # ~neutralino(2)
   1000024     1.943934989015582e+03   # ~chargino(1)
   1000025     2.000695528955073e+03   # ~neutralino(3)
   1000035     2.071442102293817e+03   # ~neutralino(4)
   1000037     2.064612845852967e+03   # ~chargino(2)
   1000001     2.028079394280710e+03   # ~d_L
   1000002     2.026710938488694e+03   # ~u_L
   1000003     2.028079394280710e+03   # ~s_L
   1000004     2.026710938488694e+03   # ~c_L
   1000005     2.011939993217409e+03   # ~b_1
   1000006     7.883368481811158e+02   # ~t_1
   1000011     2.007700195465284e+03   # ~e_L
   1000012     2.005833886224383e+03   # ~nue_L
   1000013     2.007700237662540e+03   # ~mu_L
   1000014     2.005833886224383e+03   # ~numu_L
   1000015     1.996959233808390e+03   # ~stau_1
   1000016     2.005779910840459e+03   # ~nu_tau_L
   2000001     2.021390799405494e+03   # ~d_R
   2000002     2.021414858070535e+03   # ~u_R
   2000003     2.021390799405494e+03   # ~s_R
   2000004     2.021414858070535e+03   # ~c_R
   2000005     2.034480130413856e+03   # ~b_2
   2000006     2.029782806051677e+03   # ~t_2
   2000011     2.004112197662689e+03   # ~e_R
   2000013     2.004112197662689e+03   # ~mu_R
   2000015     2.014674914425556e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.039766015683541e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.023200460746524e-01   # N_{1,1}
  1  2    -5.316211361722992e-01   # N_{1,2}
  1  3     5.337671089164699e-01   # N_{1,3}
  1  4    -5.202020968242214e-01   # N_{1,4}
  2  1    -7.136367563281926e-03   # N_{2,1}
  2  2     1.230430247232554e-02   # N_{2,2}
  2  3     7.068657605390445e-01   # N_{2,3}
  2  4     7.072046895886859e-01   # N_{2,4}
  3  1     8.581531834635715e-01   # N_{3,1}
  3  2     5.025954543512557e-01   # N_{3,2}
  3  3    -7.412405240542287e-02   # N_{3,3}
  3  4     7.400370147358151e-02   # N_{3,4}
  4  1    -3.188428554881373e-01   # N_{4,1}
  4  2     6.816343455115789e-01   # N_{4,2}
  4  3     4.581911117334225e-01   # N_{4,3}
  4  4    -4.730483671377197e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.350486740484483e-01   # U_{1,1}
  1  2     7.724721235030476e-01   # U_{1,2}
  2  1    -7.724721235030476e-01   # U_{2,1}
  2  2    -6.350486740484483e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.535715692070613e-01   # V_{1,1}
  1  2     7.568647196984540e-01   # V_{1,2}
  2  1    -7.568647196984540e-01   # V_{2,1}
  2  2    -6.535715692070613e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.047472675540763e-02   # F_{11}
  1  2     9.999451385448102e-01   # F_{12}
  2  1     9.999451385448102e-01   # F_{21}
  2  2    -1.047472675540763e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.314013988477246e-01   # F_{11}
  1  2     7.754561712522098e-01   # F_{12}
  2  1     7.754561712522098e-01   # F_{21}
  2  2    -6.314013988477246e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.308853538616981e-01   # F_{11}
  1  2     7.758760663165220e-01   # F_{12}
  2  1     7.758760663165220e-01   # F_{21}
  2  2    -6.308853538616981e-01   # F_{22}
Block gauge Q= 1.196734269831901e+03  
     1     3.620735534055099e-01   # g'(Q)MSSM DRbar
     2     6.355530114648598e-01   # g(Q)MSSM DRbar
     3     1.049842126047513e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.196734269831901e+03  
  3  3     8.577235951597770e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.196734269831901e+03  
  3  3     1.303004720702562e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.196734269831901e+03  
  3  3     1.002058104436448e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.196734269831901e+03  # Higgs mixing parameters
     1     1.999999995911063e+03   # mu(Q)MSSM DRbar
     2     9.630137984527096e+00   # tan beta(Q)MSSM DRbar
     3     2.450212803466834e+02   # higgs vev(Q)MSSM DRbar
     4     3.615953065388618e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.196734269831901e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001071e+03   # M_1(Q)
     2     2.000000000002572e+03   # M_2(Q)
     3     9.130000000213330e+02   # M_3(Q)
    21    -5.716608144850559e+04   # mH1^2(Q)
    22    -3.915149324728017e+06   # mH2^2(Q)
    31     1.999999999999317e+03   # meL(Q)
    32     1.999999999999317e+03   # mmuL(Q)
    33     1.999999999999446e+03   # mtauL(Q)
    34     2.000000000003846e+03   # meR(Q)
    35     2.000000000003847e+03   # mmuR(Q)
    36     2.000000000004105e+03   # mtauR(Q)
    41     1.999999999746758e+03   # mqL1(Q)
    42     1.999999999746754e+03   # mqL2(Q)
    43     1.999999999546600e+03   # mqL3(Q)
    44     1.999999999743579e+03   # muR(Q)
    45     1.999999999743573e+03   # mcR(Q)
    46     6.999999981254218e+02   # mtR(Q)
    47     1.999999999745345e+03   # mdR(Q)
    48     1.999999999745344e+03   # msR(Q)
    49     1.999999999738993e+03   # mbR(Q)
Block au Q= 1.196734269831901e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.959144425422841e-07   # Ac(Q)MSSM DRbar
  3  3     1.089709599029427e-06   # At(Q)MSSM DRbar
Block ad Q= 1.196734269831901e+03  
  1  1     3.207785363202679e-07   # Ad(Q)MSSM DRbar
  2  2     3.207842005842159e-07   # As(Q)MSSM DRbar
  3  3     4.390411869310459e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.196734269831901e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.112114937050913e-08   # Amu(Q)MSSM DRbar
  3  3     1.110464469001969e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.24892623E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      7.48977183E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.40906198E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.20682191E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98798021E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.19318439E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.29869622E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      5.80226813E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99971210E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.23810189E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      7.70066557E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.45921957E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.98755167E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98944119E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.19389414E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      9.19846594E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.32598581E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99884753E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.24892546E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      7.48859170E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.40902716E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.20670694E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98798143E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.41182448E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.00834901E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.54483008E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.38652692E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.61334680E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.23810125E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      7.70058374E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.45891205E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.98115702E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98944222E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.19389370E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      9.19717828E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.32011702E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99884824E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.09034157E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.44004957E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.07044441E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.17979335E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.31576664E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.63568587E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.34969391E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.47169887E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.21614628E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.37673937E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.03125547E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.39163644E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.61677217E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.35792843E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.13634850E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.10632949E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      8.59073167E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.09116016E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.96076346E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93943887E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.45115860E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.24088068E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   8.56969960E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.89530264E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      5.42727481E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      1.04643002E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.31274551E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.16038752E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.83951910E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      5.23957207E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      4.09902811E-06    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.24109901E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.45945398E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.41688753E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      6.93176176E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      1.23589177E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   8.57463698E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.68181973E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.89164926E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.29471326E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      1.04539453E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.31297324E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.16059496E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.83931166E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      5.23934749E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      4.09885241E-06    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.05168792E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.66720521E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.33230383E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      4.90959021E-05    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   1.94285213E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.41072421E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.85544902E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.30262893E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      6.90800485E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.36873818E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.21760962E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.78229931E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      5.13486348E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      3.97172013E-06    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.52427121E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.99375169E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.99375169E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      6.24831433E-04    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      6.24831433E-04    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.00373623E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.05123257E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.05123257E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.49503860E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.34145239E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.34145239E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.34145479E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.00705809E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.00705809E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.00721463E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.34856213E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.34856213E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.79039299E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.79039299E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.79039299E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.79039299E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99925733E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99925733E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.59154834E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.59154834E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.95215510E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06914192E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06914192E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06914192E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06914192E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06914192E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06914192E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.19198072E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.19198072E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.19198072E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.19198072E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97179252E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97179252E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.68315191E-06    2       1000015       -15             # BR(~chi_30    -> ~tau_1-    tau+      )
      3.68315191E-06    2      -1000015        15             # BR(~chi_30    -> ~tau_1+    tau-      )
      1.08392474E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.08392474E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.38055385E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      5.07914896E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      5.07914896E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.06022003E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.06022003E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.21698158E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      6.27154544E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.78118622E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.78118622E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.78118622E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.46391602E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.46391602E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.46391602E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.67597247E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.67597247E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.57218195E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.57218195E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.57218195E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.57218195E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.95963567E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.95963567E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.91135414E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.91135414E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.54009367E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.54009367E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.44756140E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.44756140E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.96143012E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.96143012E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.97299813E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.97299813E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.53443330E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.53443330E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.43846968E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.43846968E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.38144437E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.38144437E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.59653035E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.59653035E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.62630881E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.62630881E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.04082864E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.04082864E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00328750E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00328750E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.98375876E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.98375876E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.04102704E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.04102704E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00354677E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00354677E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.98375876E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.98375876E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07640822E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07640822E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.79903144E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.79903144E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.99344971E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.99344971E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.51670843E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97251061E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.30426981E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.30426981E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.40154607E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   2.10791320E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.46131225E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.07938154E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.57125891E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.01615936E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.01615936E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.01615936E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      6.55496597E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      6.55496597E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      6.55496597E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.01235762E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.80215710E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.01252937E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.78694672E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.80110519E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.59290494E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.93884964E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.03218925E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.85118175E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.03243964E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.85117028E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.11771871E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.10918549E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.45757300E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.00060097E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59002702E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56001780E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.04026153E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02316863E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40824545E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62572174E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.32078695E-02    2            21        21             # BR(h0         -> g          g         )
      6.36459473E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.52865788E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81625959E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77505972E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.73818518E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32241404E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22817454E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91155607E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10637194E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.31021692E-05    2            21        21             # BR(H0         -> g          g         )
      1.01973680E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.42799271E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.28915133E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46154725E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.36708004E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69572719E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86796063E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54775181E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53421892E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.18012628E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04247983E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14340693E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97747117E-04    2            21        21             # BR(A0         -> g          g         )
      1.67097247E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.32296185E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.66874570E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92652896E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70668091E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07493413E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15258657E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.33723808E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.09034157E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.44004957E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.07044441E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.17979335E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.31576664E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.63568587E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.34969391E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.1000 <==
# gg production cross-section/pb: 0.001662
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276292554851615e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040747191585712e+01   # MW
        25     1.127374439934104e+02   # h0
        35     2.000072325821447e+03   # H0
        36     1.999968282412936e+03   # A0
        37     2.001438311072344e+03   # H+
   1000021     1.138265478837502e+03   # ~g
   1000022     1.930893164842606e+03   # ~neutralino(1)
   1000023    -1.993792536651421e+03   # ~neutralino(2)
   1000024     1.943241015537127e+03   # ~chargino(1)
   1000025     1.998750186137978e+03   # ~neutralino(3)
   1000035     2.070502810690361e+03   # ~neutralino(4)
   1000037     2.063718680233597e+03   # ~chargino(2)
   1000001     2.030896206520872e+03   # ~d_L
   1000002     2.029531902556570e+03   # ~u_L
   1000003     2.030896206520872e+03   # ~s_L
   1000004     2.029531902556570e+03   # ~c_L
   1000005     2.014304962618884e+03   # ~b_1
   1000006     8.863608221547299e+02   # ~t_1
   1000011     2.008813106653322e+03   # ~e_L
   1000012     2.006946954592246e+03   # ~nue_L
   1000013     2.008813147340936e+03   # ~mu_L
   1000014     2.006946954592246e+03   # ~numu_L
   1000015     1.997613399303676e+03   # ~stau_1
   1000016     2.006878129517462e+03   # ~nu_tau_L
   2000001     2.023267405281255e+03   # ~d_R
   2000002     2.023468987719387e+03   # ~u_R
   2000003     2.023267405281255e+03   # ~s_R
   2000004     2.023468987719387e+03   # ~c_R
   2000005     2.037025595042747e+03   # ~b_2
   2000006     2.032857220403638e+03   # ~t_2
   2000011     2.004507600099214e+03   # ~e_R
   2000013     2.004507600099214e+03   # ~mu_R
   2000015     2.015488544219054e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040656694119478e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.102616592149029e-01   # N_{1,1}
  1  2    -5.275276004164166e-01   # N_{1,2}
  1  3     5.327718070743961e-01   # N_{1,3}
  1  4    -5.191860970440320e-01   # N_{1,4}
  2  1    -7.150447392813701e-03   # N_{2,1}
  2  2     1.230868216070827e-02   # N_{2,2}
  2  3     7.068650992972614e-01   # N_{2,3}
  2  4     7.072051320805176e-01   # N_{2,4}
  3  1     8.566720729164652e-01   # N_{3,1}
  3  2     5.026458721928440e-01   # N_{3,2}
  3  3    -8.209990786707626e-02   # N_{3,3}
  3  4     8.197372616100398e-02   # N_{3,4}
  4  1    -3.126454886374085e-01   # N_{4,1}
  4  2     6.847702200810571e-01   # N_{4,2}
  4  3     4.579907620360621e-01   # N_{4,3}
  4  4    -4.728498768260848e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.340395194146065e-01   # U_{1,1}
  1  2     7.733006451701013e-01   # U_{1,2}
  2  1    -7.733006451701013e-01   # U_{2,1}
  2  2    -6.340395194146065e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.525362605410948e-01   # V_{1,1}
  1  2     7.577574999160644e-01   # V_{1,2}
  2  1    -7.577574999160644e-01   # V_{2,1}
  2  2    -6.525362605410948e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.128574718083872e-02   # F_{11}
  1  2     9.999363139273272e-01   # F_{12}
  2  1     9.999363139273272e-01   # F_{21}
  2  2    -1.128574718083872e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.063087802579523e-01   # F_{11}
  1  2     7.952293147150160e-01   # F_{12}
  2  1     7.952293147150160e-01   # F_{21}
  2  2    -6.063087802579523e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148523180580522e-01   # F_{11}
  1  2     7.886422680649572e-01   # F_{12}
  2  1     7.886422680649572e-01   # F_{21}
  2  2    -6.148523180580522e-01   # F_{22}
Block gauge Q= 1.276292554851615e+03  
     1     3.622647927574594e-01   # g'(Q)MSSM DRbar
     2     6.357028717737846e-01   # g(Q)MSSM DRbar
     3     1.046905147139125e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276292554851615e+03  
  3  3     8.556383026268932e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276292554851615e+03  
  3  3     1.295797913750255e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276292554851615e+03  
  3  3     1.001480229335716e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276292554851615e+03  # Higgs mixing parameters
     1     1.999999996793723e+03   # mu(Q)MSSM DRbar
     2     9.622496170934475e+00   # tan beta(Q)MSSM DRbar
     3     2.448784312302737e+02   # higgs vev(Q)MSSM DRbar
     4     3.655487263629079e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276292554851615e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001362e+03   # M_1(Q)
     2     2.000000000003261e+03   # M_2(Q)
     3     1.000000000026375e+03   # M_3(Q)
    21    -6.219443419928241e+04   # mH1^2(Q)
    22    -3.913079457192964e+06   # mH2^2(Q)
    31     1.999999999998605e+03   # meL(Q)
    32     1.999999999998606e+03   # mmuL(Q)
    33     1.999999999998772e+03   # mtauL(Q)
    34     2.000000000004981e+03   # meR(Q)
    35     2.000000000004982e+03   # mmuR(Q)
    36     2.000000000005318e+03   # mtauR(Q)
    41     1.999999999652544e+03   # mqL1(Q)
    42     1.999999999652540e+03   # mqL2(Q)
    43     1.999999999383000e+03   # mqL3(Q)
    44     1.999999999648454e+03   # muR(Q)
    45     1.999999999648446e+03   # mcR(Q)
    46     7.999999977733090e+02   # mtR(Q)
    47     1.999999999651034e+03   # mdR(Q)
    48     1.999999999651034e+03   # msR(Q)
    49     1.999999999643540e+03   # mbR(Q)
Block au Q= 1.276292554851615e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.578589045736383e-07   # Ac(Q)MSSM DRbar
  3  3     1.355818344854817e-06   # At(Q)MSSM DRbar
Block ad Q= 1.276292554851615e+03  
  1  1     3.802093028705130e-07   # Ad(Q)MSSM DRbar
  2  2     3.802167215272870e-07   # As(Q)MSSM DRbar
  3  3     5.322704142888733e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276292554851615e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.414930693582114e-08   # Amu(Q)MSSM DRbar
  3  3     1.413495551183096e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.47589198E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      9.21733866E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      5.38642211E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.89436087E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98520641E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.41195970E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.91449561E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.26091341E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99961593E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.46492626E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      9.49294936E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.96211194E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      6.34456113E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98691025E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.41407055E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.17020630E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.76332510E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99845342E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.47589122E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      9.21599829E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      5.38638292E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.89422971E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98520781E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.33445953E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.18197636E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.75535810E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.05538849E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.94445575E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.46492563E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      9.49285657E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.96176990E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      6.33727873E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98691141E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.41407011E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.17005328E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.75664367E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99845424E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.03747595E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.57235960E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58560652E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.35317811E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.28475367E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.17228525E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.81325547E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   8.45446478E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.57291703E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      8.49301210E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.50451010E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.85127148E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.49632759E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.47335140E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.52626846E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.33379252E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      1.06343807E-03    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.57570312E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.14225466E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93025456E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.93148586E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42790837E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43567730E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73136421E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.46500260E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68571055E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61669127E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14647597E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85335030E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      6.96951611E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.04038492E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42814365E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41855568E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34106771E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.80543646E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40288552E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44083353E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47629607E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72797876E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.54231157E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68390717E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61693676E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14668809E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85313818E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      6.96921151E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.04033945E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.12966062E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52654073E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47176747E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.69180759E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14196557E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31357406E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71976912E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.66258866E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.20030934E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67512278E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20481660E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79501388E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.82623160E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.01252308E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.04167789E+00   # ~g              
#           BR         NDA      ID1        ID2       ID3
      4.98830473E-01    2       1000006        -6             # BR(~g         -> ~t_1       tbar      )
      4.98830473E-01    2      -1000006         6             # BR(~g         -> ~t_1bar    t         )
      1.16952676E-03    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      1.16952676E-03    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.54207290E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.36285922E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.36285922E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.03895883E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.49852966E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.49852966E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.49853267E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.35454413E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.35454413E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.35469239E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.61790705E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.61790705E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.00175310E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.00175310E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.00175310E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.00175310E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.00175310E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.00175310E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.00419633E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.00419633E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.00419633E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.00419633E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99918311E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99918311E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.15703137E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.15703137E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.24203996E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.05622552E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.05622552E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.05622552E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.05622552E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.05622552E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.05622552E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.15579168E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.15579168E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.15579168E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.15579168E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97380645E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97380645E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      8.93962336E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      8.93962336E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.13644471E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      4.19156928E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      4.19156928E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.15455363E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.15455363E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.01274746E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.06547919E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.70270493E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.12907228E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.12907228E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.12907228E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.15915069E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.15915069E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.15915069E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.82938086E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.82938086E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.73240779E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.73240779E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.73240779E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.73240779E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.49253991E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.49253991E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.81023685E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.81023685E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.23699252E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.23699252E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      6.99555963E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      6.99555963E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.49387382E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.49387382E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.87031562E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.87031562E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.23094358E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.23094358E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      6.98570068E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      6.98570068E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.11763404E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.11763404E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.19163180E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.19163180E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.59542101E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.59542101E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.14579782E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.14579782E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.02349776E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.02349776E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.16700780E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.16700780E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.14599784E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.14599784E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.02377095E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.02377095E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.16700780E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.16700780E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10651373E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10651373E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.88132030E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.88132030E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.18016298E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.18016298E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.25770282E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97754986E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.04492909E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.04492909E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.54854745E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.90923539E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.58739136E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.59742617E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.70540113E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.11826133E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.11826133E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.11826133E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.85427785E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.85427785E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.85427785E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.08637830E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      8.72709616E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.08725686E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      8.71104413E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.73258261E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57044602E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      7.64213311E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.25998380E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.05345493E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.26023058E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.05344315E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.34977016E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.05896337E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.69529827E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.09400053E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60978902E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55785079E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03087737E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01906126E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40862979E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62693509E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.35842429E-02    2            21        21             # BR(h0         -> g          g         )
      6.43156242E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.02148855E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81705331E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77859422E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74940820E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33046668E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23486145E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91653246E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10777950E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.34197139E-05    2            21        21             # BR(H0         -> g          g         )
      1.02361638E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.70500974E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.34472765E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47590610E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.12206860E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70330525E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86638179E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54579874E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53062178E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17892511E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04024776E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14277560E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97587495E-04    2            21        21             # BR(A0         -> g          g         )
      1.67006987E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.37731272E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67655103E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92488680E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70180865E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07267454E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15194745E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.39239094E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.03747595E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.57235960E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58560652E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.35317811E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.28475367E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.17228525E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.81325547E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.130 <==
# gg production cross-section/pb: 946.114743
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276224711020146e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041059989210366e+01   # MW
        25     1.122657049488985e+02   # h0
        35     2.000077887038784e+03   # H0
        36     1.999972364293811e+03   # A0
        37     2.001501563533272e+03   # H+
   1000021     1.851896986996649e+02   # ~g
   1000022     1.930919118880423e+03   # ~neutralino(1)
   1000023    -1.993861736642150e+03   # ~neutralino(2)
   1000024     1.943263550388538e+03   # ~chargino(1)
   1000025     1.998753097808728e+03   # ~neutralino(3)
   1000035     2.070551272839810e+03   # ~neutralino(4)
   1000037     2.063776022279796e+03   # ~chargino(2)
   1000001     2.027936514625129e+03   # ~d_L
   1000002     2.026551309718364e+03   # ~u_L
   1000003     2.027936514625129e+03   # ~s_L
   1000004     2.026551309718364e+03   # ~c_L
   1000005     2.010728003611751e+03   # ~b_1
   1000006     8.439427942371333e+02   # ~t_1
   1000011     2.008815642449031e+03   # ~e_L
   1000012     2.006948149013597e+03   # ~nue_L
   1000013     2.008815683250735e+03   # ~mu_L
   1000014     2.006948149013597e+03   # ~numu_L
   1000015     1.997614583598108e+03   # ~stau_1
   1000016     2.006879448412561e+03   # ~nu_tau_L
   2000001     2.020286606527426e+03   # ~d_R
   2000002     2.020483607975068e+03   # ~u_R
   2000003     2.020286606527426e+03   # ~s_R
   2000004     2.020483607975068e+03   # ~c_R
   2000005     2.034644717319525e+03   # ~b_2
   2000006     2.029830601856946e+03   # ~t_2
   2000011     2.004507391602086e+03   # ~e_R
   2000013     2.004507391602086e+03   # ~mu_R
   2000015     2.015490084571448e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040808987415487e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.103845911330260e-01   # N_{1,1}
  1  2    -5.276739586267800e-01   # N_{1,2}
  1  3     5.326535138920712e-01   # N_{1,3}
  1  4    -5.190615713825782e-01   # N_{1,4}
  2  1    -7.151041456902949e-03   # N_{2,1}
  2  2     1.231150661894124e-02   # N_{2,2}
  2  3     7.068650405037791e-01   # N_{2,3}
  2  4     7.072051356745399e-01   # N_{2,4}
  3  1     8.566367464214962e-01   # N_{3,1}
  3  2     5.027040772173151e-01   # N_{3,2}
  3  3    -8.210736276030575e-02   # N_{3,3}
  3  4     8.197851187981132e-02   # N_{3,4}
  4  1    -3.125809249571285e-01   # N_{4,1}
  4  2     6.846146587248935e-01   # N_{4,2}
  4  3     4.581270889530193e-01   # N_{4,3}
  4  4    -4.729857342239572e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.342781897567920e-01   # U_{1,1}
  1  2     7.731048945640216e-01   # U_{1,2}
  2  1    -7.731048945640216e-01   # U_{2,1}
  2  2    -6.342781897567920e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.527742799515740e-01   # V_{1,1}
  1  2     7.575524664560892e-01   # V_{1,2}
  2  1    -7.575524664560892e-01   # V_{2,1}
  2  2    -6.527742799515740e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.041653917257416e-03   # F_{11}
  1  2     9.999591234117725e-01   # F_{12}
  2  1     9.999591234117725e-01   # F_{21}
  2  2    -9.041653917257416e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.088002053852515e-01   # F_{11}
  1  2     7.933235846253883e-01   # F_{12}
  2  1     7.933235846253883e-01   # F_{21}
  2  2    -6.088002053852515e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.147937244646734e-01   # F_{11}
  1  2     7.886879461224542e-01   # F_{12}
  2  1     7.886879461224542e-01   # F_{21}
  2  2    -6.147937244646734e-01   # F_{22}
Block gauge Q= 1.276224711020146e+03  
     1     3.623127409225494e-01   # g'(Q)MSSM DRbar
     2     6.358034695544150e-01   # g(Q)MSSM DRbar
     3     1.078713972522899e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276224711020146e+03  
  3  3     8.531503365519910e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276224711020146e+03  
  3  3     1.354448313051603e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276224711020146e+03  
  3  3     1.001340965779517e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276224711020146e+03  # Higgs mixing parameters
     1     1.999999991121815e+03   # mu(Q)MSSM DRbar
     2     9.622225885714442e+00   # tan beta(Q)MSSM DRbar
     3     2.449080318677136e+02   # higgs vev(Q)MSSM DRbar
     4     3.662485383381824e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276224711020146e+03 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999810e+03   # M_1(Q)
     2     1.999999999999695e+03   # M_2(Q)
     3     1.300000000052491e+02   # M_3(Q)
    21    -6.246159161227327e+04   # mH1^2(Q)
    22    -3.914221773032452e+06   # mH2^2(Q)
    31     2.000000000003207e+03   # meL(Q)
    32     2.000000000003207e+03   # mmuL(Q)
    33     2.000000000003241e+03   # mtauL(Q)
    34     2.000000000001357e+03   # meR(Q)
    35     2.000000000001357e+03   # mmuR(Q)
    36     2.000000000001426e+03   # mtauR(Q)
    41     2.000000000009440e+03   # mqL1(Q)
    42     2.000000000009437e+03   # mqL2(Q)
    43     1.999999999982453e+03   # mqL3(Q)
    44     2.000000000007790e+03   # muR(Q)
    45     2.000000000007788e+03   # mcR(Q)
    46     7.999999998999692e+02   # mtR(Q)
    47     2.000000000006563e+03   # mdR(Q)
    48     2.000000000006559e+03   # msR(Q)
    49     1.999999999999317e+03   # mbR(Q)
Block au Q= 1.276224711020146e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.497385080240606e-07   # Ac(Q)MSSM DRbar
  3  3     2.203378756881069e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276224711020146e+03  
  1  1     3.090382485909041e-07   # Ad(Q)MSSM DRbar
  2  2     3.090336650699573e-07   # As(Q)MSSM DRbar
  3  3     2.710094906181752e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276224711020146e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2    -2.848867486364277e-09   # Amu(Q)MSSM DRbar
  3  3    -2.925323141433791e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14229590E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.13802702E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.43860801E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      7.50878384E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99334812E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13755388E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.30234943E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.40836572E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99983568E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.14147787E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.24939853E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.33760617E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.48481489E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99416442E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13771355E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.23065336E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.38794553E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99933813E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14229583E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.13738272E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.43858899E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      7.50815318E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99334879E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.92961419E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.67759157E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.00900431E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.89514316E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10475997E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.14147781E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.24935371E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.33744199E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.48132206E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99416498E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13771350E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.22992345E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.38476065E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99933852E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.63013780E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.22488127E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      5.61474175E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.95036503E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.04308191E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.44204545E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.76076955E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.42283356E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      7.72806027E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.13401500E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.93699580E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.05066647E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   7.74578711E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.66516982E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.33483018E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12839859E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.73433707E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.15118470E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.03713050E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97279738E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      5.85131071E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42831437E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43447858E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73164364E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.38361132E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68292439E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61669835E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14682740E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85299909E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      6.90053948E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.04503093E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42854924E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41883559E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34081606E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.72836416E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40261074E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.43962679E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47217124E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72826311E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.52257961E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68112456E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61694342E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14703915E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85278735E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      6.90023841E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.04498533E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.12879530E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52648597E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47188053E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.63349732E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14295346E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31448396E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71974195E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.62995100E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19474586E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67502810E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20506547E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79476523E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.75855328E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.01709033E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.33023170E-09   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.87980304E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.66148790E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.66148790E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.23516023E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.43474546E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.43474546E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.43474834E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.21191376E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.21191376E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.21208300E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.50680602E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.50680602E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.87945145E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.87945145E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.87945145E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.87945145E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99923873E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99923873E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.65133182E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.65133182E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.60359615E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      9.97519530E-06    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      9.97519530E-06    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      9.97519530E-06    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      9.97519530E-06    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      9.97519530E-06    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      9.97519530E-06    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      2.98541472E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      2.98541472E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      2.98541472E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      2.98541472E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94030049E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94030049E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.17359424E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.17359424E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.01961980E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.48522053E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.48522053E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.02046502E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.02046502E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.10457836E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.01036382E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.40811200E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.94559623E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.94559623E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.94559623E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.79618631E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.79618631E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.79618631E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.74813253E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.74813253E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.65964197E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.65964197E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.65964197E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.65964197E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.07101161E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.07101161E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.95686334E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.95686334E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.66572937E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.66572937E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.56620945E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.56620945E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.07276226E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.07276226E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.02224415E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.02224415E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.65977391E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.65977391E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.55708061E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.55708061E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.23782542E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.23782542E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.63653223E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.63653223E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.60859912E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.60859912E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.05496261E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.05496261E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.79756492E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.79756492E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.90498930E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.90498930E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.05515443E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.05515443E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.80018428E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.80018428E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.90498930E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.90498930E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.05882790E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.05882790E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80229861E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80229861E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.91755326E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.91755326E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.38021586E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.90652517E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.60038780E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.60038780E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.46621119E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.99749839E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.52091896E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.45959995E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.63150600E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.06863291E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.06863291E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.06863291E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.54791739E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.54791739E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.54791739E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.02791386E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.92832135E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.02807468E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.91244696E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.91321265E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.58075947E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.87936145E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.90806701E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.71075283E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.90830398E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.71074153E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      7.99417249E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.92650250E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.49780123E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.02515565E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.59906617E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.56059589E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03276634E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02451595E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40893921E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62768841E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.31308838E-02    2            21        21             # BR(h0         -> g          g         )
      6.35979656E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.55075973E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81361683E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78087977E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.75359866E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33567385E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23735979E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91975526E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10869106E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.35301553E-05    2            21        21             # BR(H0         -> g          g         )
      1.02491476E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.75715145E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.35518393E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.48197455E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.02010006E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70338234E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86610439E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54545559E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52998976E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17871438E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03985768E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14266526E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97558098E-04    2            21        21             # BR(A0         -> g          g         )
      1.66990584E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.38685329E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67673642E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92459490E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70094735E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07228254E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15183657E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.40211960E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.63013780E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.22488127E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      5.61474175E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.95036503E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.04308191E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.217 <==
# gg production cross-section/pb: 70.690663
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276288228403809e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.047150030942402e+01   # MW
        25     1.124512024058219e+02   # h0
        35     2.000077620608734e+03   # H0
        36     1.999969576064212e+03   # A0
        37     2.001486977784941e+03   # H+
   1000021     2.931738448667369e+02   # ~g
   1000022     1.930886823050108e+03   # ~neutralino(1)
   1000023    -1.993796936704935e+03   # ~neutralino(2)
   1000024     1.943233706966666e+03   # ~chargino(1)
   1000025     1.998750900928449e+03   # ~neutralino(3)
   1000035     2.070515899538790e+03   # ~neutralino(4)
   1000037     2.063735840313581e+03   # ~chargino(2)
   1000001     2.027684133081236e+03   # ~d_L
   1000002     2.026300838624096e+03   # ~u_L
   1000003     2.027684133081236e+03   # ~s_L
   1000004     2.026300838624096e+03   # ~c_L
   1000005     2.010536541439259e+03   # ~b_1
   1000006     8.454344384941662e+02   # ~t_1
   1000011     2.008814519288429e+03   # ~e_L
   1000012     2.006948320217705e+03   # ~nue_L
   1000013     2.008814559820848e+03   # ~mu_L
   1000014     2.006948320217705e+03   # ~numu_L
   1000015     1.997615482670891e+03   # ~stau_1
   1000016     2.006879591478618e+03   # ~nu_tau_L
   2000001     2.020034806964735e+03   # ~d_R
   2000002     2.020232098595542e+03   # ~u_R
   2000003     2.020034806964735e+03   # ~s_R
   2000004     2.020232098595542e+03   # ~c_R
   2000005     2.034320714341045e+03   # ~b_2
   2000006     2.029598094730990e+03   # ~t_2
   2000011     2.004507887876915e+03   # ~e_R
   2000013     2.004507887876915e+03   # ~mu_R
   2000015     2.015488458540613e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040918069558146e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.102933630532702e-01   # N_{1,1}
  1  2    -5.275247115350336e-01   # N_{1,2}
  1  3     5.327616891964054e-01   # N_{1,3}
  1  4    -5.191743613458872e-01   # N_{1,4}
  2  1    -7.151370857077914e-03   # N_{2,1}
  2  2     1.230970003561655e-02   # N_{2,2}
  2  3     7.068650473490672e-01   # N_{2,3}
  2  4     7.072051569495931e-01   # N_{2,4}
  3  1     8.566554213171690e-01   # N_{3,1}
  3  2     5.026710596435421e-01   # N_{3,2}
  3  3    -8.210979676875831e-02   # N_{3,3}
  3  4     8.198338977705033e-02   # N_{3,4}
  4  1    -3.126494894561733e-01   # N_{4,1}
  4  2     6.847539381425649e-01   # N_{4,2}
  4  3     4.580008391208329e-01   # N_{4,3}
  4  4    -4.728610496812521e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.340597108890751e-01   # U_{1,1}
  1  2     7.732840894698808e-01   # U_{1,2}
  2  1    -7.732840894698808e-01   # U_{2,1}
  2  2    -6.340597108890751e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.525564847514970e-01   # V_{1,1}
  1  2     7.577400835436708e-01   # V_{1,2}
  2  1    -7.577400835436708e-01   # V_{2,1}
  2  2    -6.525564847514970e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.590232011037057e-03   # F_{11}
  1  2     9.999540126675699e-01   # F_{12}
  2  1     9.999540126675699e-01   # F_{21}
  2  2    -9.590232011037057e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.088440724538144e-01   # F_{11}
  1  2     7.932899189059788e-01   # F_{12}
  2  1     7.932899189059788e-01   # F_{21}
  2  2    -6.088440724538144e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148154361979687e-01   # F_{11}
  1  2     7.886710210301260e-01   # F_{12}
  2  1     7.886710210301260e-01   # F_{21}
  2  2    -6.148154361979687e-01   # F_{22}
Block gauge Q= 1.276288228403809e+03  
     1     3.623138374145477e-01   # g'(Q)MSSM DRbar
     2     6.357551922683156e-01   # g(Q)MSSM DRbar
     3     1.070523599594760e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276288228403809e+03  
  3  3     8.554742083301934e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276288228403809e+03  
  3  3     1.346953237641692e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276288228403809e+03  
  3  3     1.001312499513534e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276288228403809e+03  # Higgs mixing parameters
     1     1.999999993199532e+03   # mu(Q)MSSM DRbar
     2     9.621032785286625e+00   # tan beta(Q)MSSM DRbar
     3     2.448847731356296e+02   # higgs vev(Q)MSSM DRbar
     4     3.661029538049001e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276288228403809e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000028e+03   # M_1(Q)
     2     2.000000000000169e+03   # M_2(Q)
     3     2.170000000077722e+02   # M_3(Q)
    21    -6.249397589002532e+04   # mH1^2(Q)
    22    -3.914071165499748e+06   # mH2^2(Q)
    31     2.000000000002802e+03   # meL(Q)
    32     2.000000000002802e+03   # mmuL(Q)
    33     2.000000000002843e+03   # mtauL(Q)
    34     2.000000000001518e+03   # meR(Q)
    35     2.000000000001518e+03   # mmuR(Q)
    36     2.000000000001600e+03   # mtauR(Q)
    41     1.999999999995024e+03   # mqL1(Q)
    42     1.999999999995021e+03   # mqL2(Q)
    43     1.999999999958367e+03   # mqL3(Q)
    44     1.999999999993410e+03   # muR(Q)
    45     1.999999999993408e+03   # mcR(Q)
    46     7.999999998138398e+02   # mtR(Q)
    47     1.999999999992410e+03   # mdR(Q)
    48     1.999999999992406e+03   # msR(Q)
    49     1.999999999985504e+03   # mbR(Q)
Block au Q= 1.276288228403809e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.156097502904687e-07   # Ac(Q)MSSM DRbar
  3  3     3.536753572420316e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276288228403809e+03  
  1  1     3.066723574390512e-07   # Ad(Q)MSSM DRbar
  2  2     3.066694462637567e-07   # As(Q)MSSM DRbar
  3  3     2.934976864617233e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276288228403809e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -4.948539863789480e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11342120E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.22111477E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.48970787E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      7.57225008E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99321329E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10856644E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.32955993E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.41785867E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99983286E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11258323E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.33478676E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.36559929E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.50439549E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99404908E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10872880E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.33999779E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.39213598E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99932677E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11342112E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.22045415E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.48968837E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      7.57160313E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99321398E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90052510E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.75518218E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      1.99330537E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.83285068E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16705183E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11258316E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.33474081E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.36543094E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.50081179E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99404965E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10872875E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.33924905E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.38886721E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99932717E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.60132733E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.34869555E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      6.40417948E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.89538007E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.09726517E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.41315772E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      8.88700263E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.44869820E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      7.74041249E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.29600882E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.89348464E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.09254468E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   7.06028656E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.23593365E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.76406635E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09951417E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.82613731E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.32549411E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.06208332E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97062258E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.75503472E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42888688E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43867104E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73149969E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.45967239E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68435629E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61828864E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14670699E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85311910E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      6.96563483E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.04250107E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42912177E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41888660E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34076449E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.79213784E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40260995E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44381952E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47036695E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72812006E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.53936636E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68255635E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61853371E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14691868E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85290742E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      6.96533100E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.04245560E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.12961698E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52657953E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47173350E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.68696512E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14330700E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31385721E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.72026190E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.65064734E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19374417E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67661659E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20493075E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79489956E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.82265782E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.01462935E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.33579229E-05   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.76564549E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.74141798E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.74141798E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.24342354E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.43913008E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.43913008E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.43913296E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.22650009E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.22650009E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.22666957E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.52001408E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.52001408E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.88447839E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.88447839E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.88447839E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.88447839E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99923826E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99923826E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.65362127E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.65362127E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.58175099E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.01012192E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.01012192E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.01012192E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.01012192E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.01012192E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.01012192E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.02357874E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.02357874E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.02357874E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.02357874E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94088593E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94088593E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.13119477E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.13119477E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.96495612E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.46154988E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.46154988E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.02958277E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.02958277E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.10703169E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.02159851E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.47580390E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.98360704E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.98360704E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.98360704E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.86303640E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.86303640E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.86303640E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.76573223E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.76573223E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.66023663E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.66023663E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.66023663E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.66023663E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.15730674E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.15730674E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.96940602E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.96940602E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.73539176E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.73539176E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.61392192E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.61392192E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.15909356E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.15909356E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.03551922E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.03551922E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.72939749E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.72939749E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.60484933E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.60484933E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.25230329E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.25230329E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.73092692E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.73092692E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.60794712E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.60794712E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.06664192E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.06664192E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.76535327E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.76535327E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.91762820E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.91762820E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.06683368E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.06683368E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.76797631E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.76797631E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.91762820E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.91762820E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06140160E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06140160E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80776902E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80776902E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.93023137E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.93023137E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.38741309E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.90857726E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.49800524E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.49800524E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.46177145E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.99943227E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.52401840E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.45429355E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.63379853E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.07585736E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.07585736E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.07585736E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.56321400E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.56321400E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.56321400E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.04451805E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.00938076E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.04468397E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.00778282E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.93586514E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57923925E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.03899059E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.93545702E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.73720002E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.93569363E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.73718875E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.02154942E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.93889403E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.51118970E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.02505198E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60000535E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55965199E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03085885E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02267774E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40894891E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62776339E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.32923623E-02    2            21        21             # BR(h0         -> g          g         )
      6.38336123E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.72272676E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81071711E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77877846E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.75155430E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.33088645E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23614120E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91679333E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10785328E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.34837352E-05    2            21        21             # BR(H0         -> g          g         )
      1.02454624E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.78548576E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.36084653E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47864719E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.08013048E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69802643E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86590908E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54521399E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52954478E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17856582E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03958176E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14258722E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97538229E-04    2            21        21             # BR(A0         -> g          g         )
      1.66979369E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.39357592E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67140046E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92439491E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70035072E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07200073E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15175686E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.40888780E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.60132733E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.34869555E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      6.40417948E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.89538007E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.09726517E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.304 <==
# gg production cross-section/pb: 10.801197
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276318796954958e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041072693840394e+01   # MW
        25     1.125584181653686e+02   # h0
        35     2.000077356641365e+03   # H0
        36     1.999969880390211e+03   # A0
        37     2.001475974527516e+03   # H+
   1000021     3.963372753729421e+02   # ~g
   1000022     1.930871028578549e+03   # ~neutralino(1)
   1000023    -1.993765735045067e+03   # ~neutralino(2)
   1000024     1.943217606599882e+03   # ~chargino(1)
   1000025     1.998749781131758e+03   # ~neutralino(3)
   1000035     2.070501448387736e+03   # ~neutralino(4)
   1000037     2.063720034367183e+03   # ~chargino(2)
   1000001     2.027577900768525e+03   # ~d_L
   1000002     2.026195136676478e+03   # ~u_L
   1000003     2.027577900768525e+03   # ~s_L
   1000004     2.026195136676478e+03   # ~c_L
   1000005     2.010496576106811e+03   # ~b_1
   1000006     8.477264423629196e+02   # ~t_1
   1000011     2.008816044839034e+03   # ~e_L
   1000012     2.006949539309128e+03   # ~nue_L
   1000013     2.008816085657324e+03   # ~mu_L
   1000014     2.006949539309128e+03   # ~numu_L
   1000015     1.997616458783483e+03   # ~stau_1
   1000016     2.006880782264222e+03   # ~nu_tau_L
   2000001     2.019927012589762e+03   # ~d_R
   2000002     2.020124519922804e+03   # ~u_R
   2000003     2.019927012589762e+03   # ~s_R
   2000004     2.020124519922804e+03   # ~c_R
   2000005     2.034142543473727e+03   # ~b_2
   2000006     2.029501800695138e+03   # ~t_2
   2000011     2.004507910188395e+03   # ~e_R
   2000013     2.004507910188395e+03   # ~mu_R
   2000015     2.015488972134861e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040956188213303e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.102197165737785e-01   # N_{1,1}
  1  2    -5.274678807616270e-01   # N_{1,2}
  1  3     5.328179140906165e-01   # N_{1,3}
  1  4    -5.192325965529238e-01   # N_{1,4}
  2  1    -7.151037635019056e-03   # N_{2,1}
  2  2     1.230953267486076e-02   # N_{2,2}
  2  3     7.068650405736498e-01   # N_{2,3}
  2  4     7.072051700043498e-01   # N_{2,4}
  3  1     8.566907633380906e-01   # N_{3,1}
  3  2     5.026099475177681e-01   # N_{3,2}
  3  3    -8.211191733459633e-02   # N_{3,3}
  3  4     8.198664341843949e-02   # N_{3,4}
  4  1    -3.126492968264458e-01   # N_{4,1}
  4  2     6.848425737542542e-01   # N_{4,2}
  4  3     4.579350585733452e-01   # N_{4,3}
  4  4    -4.727965191253051e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339494139101326e-01   # U_{1,1}
  1  2     7.733745150979565e-01   # U_{1,2}
  2  1    -7.733745150979565e-01   # U_{2,1}
  2  2    -6.339494139101326e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.524477431718186e-01   # V_{1,1}
  1  2     7.578337168732997e-01   # V_{1,2}
  2  1    -7.578337168732997e-01   # V_{2,1}
  2  2    -6.524477431718186e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.017143569648989e-02   # F_{11}
  1  2     9.999482696099194e-01   # F_{12}
  2  1     9.999482696099194e-01   # F_{21}
  2  2    -1.017143569648989e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.085975991995867e-01   # F_{11}
  1  2     7.934790244540174e-01   # F_{12}
  2  1     7.934790244540174e-01   # F_{21}
  2  2    -6.085975991995867e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.147780990786708e-01   # F_{11}
  1  2     7.887001260892610e-01   # F_{12}
  2  1     7.887001260892610e-01   # F_{21}
  2  2    -6.147780990786708e-01   # F_{22}
Block gauge Q= 1.276318796954958e+03  
     1     3.623012559821714e-01   # g'(Q)MSSM DRbar
     2     6.357897813451230e-01   # g(Q)MSSM DRbar
     3     1.065244845457945e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276318796954958e+03  
  3  3     8.566182874609248e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276318796954958e+03  
  3  3     1.339170720727054e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276318796954958e+03  
  3  3     1.001340141901303e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276318796954958e+03  # Higgs mixing parameters
     1     1.999999996992225e+03   # mu(Q)MSSM DRbar
     2     9.620506522842595e+00   # tan beta(Q)MSSM DRbar
     3     2.448651117991604e+02   # higgs vev(Q)MSSM DRbar
     4     3.659575226312256e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276318796954958e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000213e+03   # M_1(Q)
     2     2.000000000000585e+03   # M_2(Q)
     3     3.040000000101326e+02   # M_3(Q)
    21    -6.254046957966848e+04   # mH1^2(Q)
    22    -3.913928510465563e+06   # mH2^2(Q)
    31     2.000000000002438e+03   # meL(Q)
    32     2.000000000002439e+03   # mmuL(Q)
    33     2.000000000002488e+03   # mtauL(Q)
    34     2.000000000001730e+03   # meR(Q)
    35     2.000000000001731e+03   # mmuR(Q)
    36     2.000000000001829e+03   # mtauR(Q)
    41     1.999999999975602e+03   # mqL1(Q)
    42     1.999999999975599e+03   # mqL2(Q)
    43     1.999999999925216e+03   # mqL3(Q)
    44     1.999999999973918e+03   # muR(Q)
    45     1.999999999973915e+03   # mcR(Q)
    46     7.999999996949671e+02   # mtR(Q)
    47     1.999999999973166e+03   # mdR(Q)
    48     1.999999999973162e+03   # msR(Q)
    49     1.999999999966390e+03   # mbR(Q)
Block au Q= 1.276318796954958e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.809096217316946e-07   # Ac(Q)MSSM DRbar
  3  3     4.795859406887883e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276318796954958e+03  
  1  1     3.104782534315669e-07   # Ad(Q)MSSM DRbar
  2  2     3.104766955965205e-07   # As(Q)MSSM DRbar
  3  3     3.193864181914448e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276318796954958e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3     1.584072633102668e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07438552E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.36404385E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.57499087E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      7.78821314E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99298292E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.06937746E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.37507992E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.50833879E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99982740E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07352013E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.48176337E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.41248734E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.57569344E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99384808E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.06954371E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.52282358E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.42913757E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99930479E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07438544E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.36335944E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.57497067E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      7.78754293E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99298363E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86129261E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      7.90023980E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.01534235E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.74524930E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25465155E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07352007E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.48171578E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.41231288E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.57197974E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99384867E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.06954366E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.52204765E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.42574854E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99930521E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.56258263E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.57394790E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      7.36118336E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.81615416E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.17551122E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.37392927E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.11475744E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.54867665E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      7.87894794E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.49677719E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.83364152E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.15035496E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   6.20972427E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.56876468E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.43123532E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.06048894E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.98549231E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.54022760E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.10147556E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96780969E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.87785447E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42959251E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43936734E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73139062E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.49620314E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68544339E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61935946E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14676026E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85306599E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      6.99826687E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03762546E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42982804E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41866725E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34092763E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.83607526E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40316760E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44452831E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47796777E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72800312E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.54956963E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68363953E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61960524E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14697252E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85285374E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      6.99796080E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03758008E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13095533E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52642671E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47185666E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.71662742E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14282474E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31436304E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71915888E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.67257594E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19752320E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67788325E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20514087E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79468960E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.85454475E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.00984911E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.83595954E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.42743812E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.83607491E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.83607491E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.21602853E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.43580228E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.43580228E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.43580515E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.21429092E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.21429092E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.21445844E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.50867543E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.50867543E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.87857633E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.87857633E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.87857633E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.87857633E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99923101E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99923101E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.73565752E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.73565752E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.57020990E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.00593951E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.00593951E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.00593951E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.00593951E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.00593951E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.00593951E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.01130781E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.01130781E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.01130781E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.01130781E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94302675E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94302675E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.97573003E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.97573003E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.76984289E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.39297151E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.39297151E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.04967005E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.04967005E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.09293195E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.02919317E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.49265404E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.98087325E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.98087325E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.98087325E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.86587405E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.86587405E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.86587405E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.76376399E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.76376399E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.66747766E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.66747766E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.66747766E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.66747766E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.19689297E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.19689297E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.99264977E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.99264977E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.75997665E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.75997665E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.70496135E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.70496135E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.19870075E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.19870075E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.05917478E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.05917478E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.75396878E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.75396878E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.69580867E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.69580867E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.25245160E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.25245160E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.78840382E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.78840382E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.60621909E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.60621909E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.06469356E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.06469356E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.84181305E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.84181305E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.93230640E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.93230640E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.06488583E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.06488583E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.84444008E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.84444008E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.93230640E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.93230640E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06442241E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06442241E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.80993626E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.80993626E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.94494922E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.94494922E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.37322657E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.91347358E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.25247145E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.25247145E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.47449637E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.98540222E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.52885421E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.44474173E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.64165658E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.07856867E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.07856867E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.07856867E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.55728675E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.55728675E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.55728675E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05159221E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.01641860E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05176138E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01481561E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.94960798E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57754309E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.11531953E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.94660461E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.74772313E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.94684181E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.74771177E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.03290524E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.94224210E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.51775380E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.03737219E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60666221E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55906806E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02990761E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02152809E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40891687E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62770029E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.33879664E-02    2            21        21             # BR(h0         -> g          g         )
      6.40147931E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.83721204E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81910060E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77686879E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74925266E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32653563E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23476927E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91410151E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10709191E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.34279684E-05    2            21        21             # BR(H0         -> g          g         )
      1.02387620E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.79251838E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.36227692E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47514105E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.14292508E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70370697E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86584092E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54512967E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52938949E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17851402E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03948576E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14256007E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97531108E-04    2            21        21             # BR(A0         -> g          g         )
      1.66975380E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.39592066E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67702141E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92432537E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70014259E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07190139E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15172876E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.41125176E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.56258263E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.57394790E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      7.36118336E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.81615416E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.17551122E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.391 <==
# gg production cross-section/pb: 2.358959
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276332877444434e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041166855395659e+01   # MW
        25     1.126241064557521e+02   # h0
        35     2.000077948080097e+03   # H0
        36     1.999971176845952e+03   # A0
        37     2.001467074093259e+03   # H+
   1000021     4.961377403245291e+02   # ~g
   1000022     1.930862596206787e+03   # ~neutralino(1)
   1000023    -1.993752077365637e+03   # ~neutralino(2)
   1000024     1.943210199826481e+03   # ~chargino(1)
   1000025     1.998749158284581e+03   # ~neutralino(3)
   1000035     2.070495212083674e+03   # ~neutralino(4)
   1000037     2.063711991501024e+03   # ~chargino(2)
   1000001     2.027573336438851e+03   # ~d_L
   1000002     2.026191763244159e+03   # ~u_L
   1000003     2.027573336438851e+03   # ~s_L
   1000004     2.026191763244159e+03   # ~c_L
   1000005     2.010559894597473e+03   # ~b_1
   1000006     8.509211256405833e+02   # ~t_1
   1000011     2.008815769349591e+03   # ~e_L
   1000012     2.006949348416447e+03   # ~nue_L
   1000013     2.008815810128282e+03   # ~mu_L
   1000014     2.006949348416447e+03   # ~numu_L
   1000015     1.997616597060062e+03   # ~stau_1
   1000016     2.006880576266962e+03   # ~nu_tau_L
   2000001     2.019923139190250e+03   # ~d_R
   2000002     2.020120822721894e+03   # ~u_R
   2000003     2.019923139190250e+03   # ~s_R
   2000004     2.020120822721894e+03   # ~c_R
   2000005     2.034070760706735e+03   # ~b_2
   2000006     2.029504177659635e+03   # ~t_2
   2000011     2.004508112275405e+03   # ~e_R
   2000013     2.004508112275405e+03   # ~mu_R
   2000015     2.015488712599201e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040952394511742e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.101964883171828e-01   # N_{1,1}
  1  2    -5.274401872055438e-01   # N_{1,2}
  1  3     5.328405644049836e-01   # N_{1,3}
  1  4    -5.192558356122833e-01   # N_{1,4}
  2  1    -7.151269266813665e-03   # N_{2,1}
  2  2     1.230949041454405e-02   # N_{2,2}
  2  3     7.068650300751310e-01   # N_{2,3}
  2  4     7.072051788911700e-01   # N_{2,4}
  3  1     8.566960338957373e-01   # N_{3,1}
  3  2     5.026020183781361e-01   # N_{3,2}
  3  3    -8.210843689973660e-02   # N_{3,3}
  3  4     8.198366434491312e-02   # N_{3,4}
  4  1    -3.126653255918195e-01   # N_{4,1}
  4  2     6.848697222746374e-01   # N_{4,2}
  4  3     4.579093433981716e-01   # N_{4,3}
  4  4    -4.727714996831744e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339047853551818e-01   # U_{1,1}
  1  2     7.734110957982184e-01   # U_{1,2}
  2  1    -7.734110957982184e-01   # U_{2,1}
  2  2    -6.339047853551818e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.524038694811267e-01   # V_{1,1}
  1  2     7.578714871837131e-01   # V_{1,2}
  2  1    -7.578714871837131e-01   # V_{2,1}
  2  2    -6.524038694811267e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.078430064454186e-02   # F_{11}
  1  2     9.999418477389613e-01   # F_{12}
  2  1     9.999418477389613e-01   # F_{21}
  2  2    -1.078430064454186e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.082911335431088e-01   # F_{11}
  1  2     7.937139893266589e-01   # F_{12}
  2  1     7.937139893266589e-01   # F_{21}
  2  2    -6.082911335431088e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.147865045084963e-01   # F_{11}
  1  2     7.886935741301717e-01   # F_{12}
  2  1     7.886935741301717e-01   # F_{21}
  2  2    -6.147865045084963e-01   # F_{22}
Block gauge Q= 1.276332877444434e+03  
     1     3.622979464098682e-01   # g'(Q)MSSM DRbar
     2     6.357765591976101e-01   # g(Q)MSSM DRbar
     3     1.061348328091358e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276332877444434e+03  
  3  3     8.571063780066086e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276332877444434e+03  
  3  3     1.331655037190433e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276332877444434e+03  
  3  3     1.001313267982711e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276332877444434e+03  # Higgs mixing parameters
     1     1.999999990767058e+03   # mu(Q)MSSM DRbar
     2     9.620384256408016e+00   # tan beta(Q)MSSM DRbar
     3     2.448676327093522e+02   # higgs vev(Q)MSSM DRbar
     4     3.658320495789901e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276332877444434e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000382e+03   # M_1(Q)
     2     2.000000000000970e+03   # M_2(Q)
     3     3.910000000123810e+02   # M_3(Q)
    21    -6.257468861686509e+04   # mH1^2(Q)
    22    -3.913794810394285e+06   # mH2^2(Q)
    31     2.000000000002067e+03   # meL(Q)
    32     2.000000000002067e+03   # mmuL(Q)
    33     2.000000000002126e+03   # mtauL(Q)
    34     2.000000000001991e+03   # meR(Q)
    35     2.000000000001991e+03   # mmuR(Q)
    36     2.000000000002109e+03   # mtauR(Q)
    41     1.999999999951211e+03   # mqL1(Q)
    42     1.999999999951208e+03   # mqL2(Q)
    43     1.999999999883644e+03   # mqL3(Q)
    44     1.999999999949388e+03   # muR(Q)
    45     1.999999999949385e+03   # mcR(Q)
    46     7.999999995463290e+02   # mtR(Q)
    47     1.999999999948919e+03   # mdR(Q)
    48     1.999999999948916e+03   # msR(Q)
    49     1.999999999942176e+03   # mbR(Q)
Block au Q= 1.276332877444434e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.448327464295818e-07   # Ac(Q)MSSM DRbar
  3  3     6.001434146857703e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276332877444434e+03  
  1  1     3.167771671994017e-07   # Ad(Q)MSSM DRbar
  2  2     3.167769003201667e-07   # As(Q)MSSM DRbar
  3  3     3.462088344445724e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276332877444434e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.516734733056754e-09   # Amu(Q)MSSM DRbar
  3  3     3.463226421389657e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02655736E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.56703617E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.69489208E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      8.14845802E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99265641E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02136837E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.43969874E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.67217745E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99981930E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02566000E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.69071785E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.47840014E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.69529320E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99356125E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02153941E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.78230752E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.49588869E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99927216E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02655728E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.56631998E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.69487095E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      8.14775664E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99265716E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81328195E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.10932396E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.06810048E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.63260398E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.36729424E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02565993E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.69066805E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.47821757E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.69140629E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99356187E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02153937E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.78149523E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.49234035E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99927260E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.51505723E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.88590519E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.48491531E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.71334059E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.27716918E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.32593126E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.44203601E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.69944427E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      8.13088283E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.73586595E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.75569651E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.22587232E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.29405450E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      3.60544206E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      6.39455794E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01268823E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.21240005E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.80439088E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.15134671E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96430284E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      9.27381231E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42985746E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.44051578E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73134301E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.51256078E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68591780E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61990167E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14671852E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85310767E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      7.01192145E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03692715E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.43009308E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41863238E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34096684E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.85083453E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40312280E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44567863E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47864155E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72795468E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.55341077E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68411337E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.62014755E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14693084E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85289535E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      7.01161468E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03688178E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13135751E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52645137E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47182030E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.72833419E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14283725E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31426140E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71916791E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.67845160E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19786168E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67845060E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20511699E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79471342E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.86795312E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.00916319E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   9.22279749E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.00910298E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.15947608E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.15947608E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.20091405E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.44056345E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.44056345E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.44056633E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.22502487E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.22502487E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.22519136E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.51708043E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.51708043E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.88752115E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.88752115E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.88752115E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.88752115E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99922589E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99922589E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.78453750E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.78453750E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.54131506E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.01105878E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.01105878E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.01105878E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.01105878E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.01105878E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.01105878E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.02664479E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.02664479E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.02664479E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.02664479E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94592555E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94592555E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.77810977E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.77810977E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.52022580E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.30055446E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.30055446E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.06184822E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.06184822E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.08514570E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.03497302E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.52158206E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      3.99850223E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      3.99850223E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      3.99850223E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.90058187E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.90058187E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.90058187E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.77158701E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.77158701E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.67363673E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.67363673E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.67363673E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.67363673E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.22053515E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.22053515E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.00006273E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.00006273E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.77795904E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.77795904E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.73359705E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.73359705E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.22234893E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.22234893E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.06682594E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.06682594E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.77192813E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.77192813E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.72440880E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.72440880E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.25139001E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.25139001E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.82607965E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.82607965E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.60474490E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.60474490E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.07240388E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.07240388E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.87747752E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.87747752E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.95422430E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.95422430E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.07259681E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.07259681E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.88011362E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.88011362E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.95422430E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.95422430E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.06845238E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.06845238E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.81652578E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.81652578E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.96691783E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.96691783E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.36517651E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92011440E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.92008949E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.92008949E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.48111329E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.97762181E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.53484011E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.45280345E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.64828857E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.08339616E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.08339616E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.08339616E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.58280425E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.58280425E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.58280425E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05566457E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.02040667E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05583417E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01879722E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.95675554E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57587716E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.16026155E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      7.97717052E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.77743508E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      7.97740850E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.77742368E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.06377229E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.95388824E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.53473437E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.04498244E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60814444E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55869845E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02952314E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02079674E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40888555E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62762859E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.34493943E-02    2            21        21             # BR(h0         -> g          g         )
      6.41123253E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.90276015E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82148587E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77507150E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74679851E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32244089E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23330651E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91156830E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10637540E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.33666285E-05    2            21        21             # BR(H0         -> g          g         )
      1.02320320E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.78696242E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.36116233E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47152106E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.20742137E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70361306E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86584813E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54513860E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52940593E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17851954E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03949622E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14256302E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97531667E-04    2            21        21             # BR(A0         -> g          g         )
      1.66975724E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.39567124E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67691003E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92433376E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70016656E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07191105E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15173149E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.41098459E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.51505723E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.88590519E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      8.48491531E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.71334059E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.27716918E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.478 <==
# gg production cross-section/pb: 0.637515
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276337623301068e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048283053315168e+01   # MW
        25     1.126679397747638e+02   # h0
        35     2.000079576353268e+03   # H0
        36     1.999973508112893e+03   # A0
        37     2.001460329832926e+03   # H+
   1000021     5.933343565266277e+02   # ~g
   1000022     1.930858605469422e+03   # ~neutralino(1)
   1000023    -1.993748193031106e+03   # ~neutralino(2)
   1000024     1.943207189452644e+03   # ~chargino(1)
   1000025     1.998748855914828e+03   # ~neutralino(3)
   1000035     2.070494324128755e+03   # ~neutralino(4)
   1000037     2.063709704882434e+03   # ~chargino(2)
   1000001     2.027667640438422e+03   # ~d_L
   1000002     2.026287992321893e+03   # ~u_L
   1000003     2.027667640438422e+03   # ~s_L
   1000004     2.026287992321893e+03   # ~c_L
   1000005     2.010720669383054e+03   # ~b_1
   1000006     8.550778374685864e+02   # ~t_1
   1000011     2.008814798938841e+03   # ~e_L
   1000012     2.006948902065226e+03   # ~nue_L
   1000013     2.008814839663462e+03   # ~mu_L
   1000014     2.006948902065226e+03   # ~numu_L
   1000015     1.997616301820376e+03   # ~stau_1
   1000016     2.006880120554870e+03   # ~nu_tau_L
   2000001     2.020019287667099e+03   # ~d_R
   2000002     2.020217193511966e+03   # ~u_R
   2000003     2.020019287667099e+03   # ~s_R
   2000004     2.020217193511966e+03   # ~c_R
   2000005     2.034102573698422e+03   # ~b_2
   2000006     2.029604083771904e+03   # ~t_2
   2000011     2.004508270248385e+03   # ~e_R
   2000013     2.004508270248385e+03   # ~mu_R
   2000015     2.015488146861159e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040927302061489e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.101901293574389e-01   # N_{1,1}
  1  2    -5.274339200631133e-01   # N_{1,2}
  1  3     5.328462787698782e-01   # N_{1,3}
  1  4    -5.192613609211437e-01   # N_{1,4}
  2  1    -7.151570157879639e-03   # N_{2,1}
  2  2     1.230971847686706e-02   # N_{2,2}
  2  3     7.068650164720419e-01   # N_{2,3}
  2  4     7.072051854753872e-01   # N_{2,4}
  3  1     8.566950940207555e-01   # N_{3,1}
  3  2     5.026052713496089e-01   # N_{3,2}
  3  3    -8.210331186622440e-02   # N_{3,3}
  3  4     8.197867572089983e-02   # N_{3,4}
  4  1    -3.126762362297036e-01   # N_{4,1}
  4  2     6.848721574202470e-01   # N_{4,2}
  4  3     4.579036338244878e-01   # N_{4,3}
  4  4    -4.727662862536756e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.338942849645973e-01   # U_{1,1}
  1  2     7.734197020306774e-01   # U_{1,2}
  2  1    -7.734197020306774e-01   # U_{2,1}
  2  2    -6.338942849645973e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.523940100279236e-01   # V_{1,1}
  1  2     7.578799744548510e-01   # V_{1,2}
  2  1    -7.578799744548510e-01   # V_{2,1}
  2  2    -6.523940100279236e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.141313709482170e-02   # F_{11}
  1  2     9.999348680297406e-01   # F_{12}
  2  1     9.999348680297406e-01   # F_{21}
  2  2    -1.141313709482170e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.079711281731341e-01   # F_{11}
  1  2     7.939591345326826e-01   # F_{12}
  2  1     7.939591345326826e-01   # F_{21}
  2  2    -6.079711281731341e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148103149333928e-01   # F_{11}
  1  2     7.886750133302705e-01   # F_{12}
  2  1     7.886750133302705e-01   # F_{21}
  2  2    -6.148103149333928e-01   # F_{22}
Block gauge Q= 1.276337623301068e+03  
     1     3.622950726408492e-01   # g'(Q)MSSM DRbar
     2     6.357609152839476e-01   # g(Q)MSSM DRbar
     3     1.058257611087796e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276337623301068e+03  
  3  3     8.572415834361856e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276337623301068e+03  
  3  3     1.324698640502291e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276337623301068e+03  
  3  3     1.001277016978561e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276337623301068e+03  # Higgs mixing parameters
     1     1.999999988530574e+03   # mu(Q)MSSM DRbar
     2     9.620478978775830e+00   # tan beta(Q)MSSM DRbar
     3     2.448772218096705e+02   # higgs vev(Q)MSSM DRbar
     4     3.657260710414942e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276337623301068e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000540e+03   # M_1(Q)
     2     2.000000000001333e+03   # M_2(Q)
     3     4.780000000145442e+02   # M_3(Q)
    21    -6.259172612008313e+04   # mH1^2(Q)
    22    -3.913662205243728e+06   # mH2^2(Q)
    31     2.000000000001672e+03   # meL(Q)
    32     2.000000000001673e+03   # mmuL(Q)
    33     2.000000000001743e+03   # mtauL(Q)
    34     2.000000000002296e+03   # meR(Q)
    35     2.000000000002296e+03   # mmuR(Q)
    36     2.000000000002437e+03   # mtauR(Q)
    41     1.999999999921993e+03   # mqL1(Q)
    42     1.999999999921989e+03   # mqL2(Q)
    43     1.999999999834069e+03   # mqL3(Q)
    44     1.999999999919976e+03   # muR(Q)
    45     1.999999999919972e+03   # mcR(Q)
    46     7.999999993696136e+02   # mtR(Q)
    47     1.999999999919827e+03   # mdR(Q)
    48     1.999999999919824e+03   # msR(Q)
    49     1.999999999913058e+03   # mbR(Q)
Block au Q= 1.276337623301068e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.073510360682676e-07   # Ac(Q)MSSM DRbar
  3  3     7.165079578442436e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276337623301068e+03  
  1  1     3.244286912793917e-07   # Ad(Q)MSSM DRbar
  2  2     3.244296851808616e-07   # As(Q)MSSM DRbar
  3  3     3.732851243447063e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276337623301068e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     5.252347885407683e-09   # Amu(Q)MSSM DRbar
  3  3     5.205159681444902e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.71175106E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.83800945E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.85402761E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      8.66914017E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99222109E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.65786904E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.52578672E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.91859874E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99980823E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.70243079E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.96988066E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.56594443E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.86907689E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99317716E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.65963433E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.12797031E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.59614456E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99922757E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.71175029E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.83725250E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.85400529E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      8.66839885E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99222187E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.75773930E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.38333170E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.15272808E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.49437783E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.50551681E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.70243016E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.96982804E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.56575144E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.86496817E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99317781E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.65963388E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.12711137E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.59239231E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99922803E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.45995941E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02893623E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.77401431E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.58595075E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.40322855E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.27043077E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.87534488E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.90521593E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      8.50278629E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.01421486E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.65802992E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.32070631E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.40633405E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      2.27974230E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      7.72025770E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57347261E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.51618625E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.12470851E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.21283782E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96000957E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.09878327E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42995601E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.44128590E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73132261E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.51745949E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68612137E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.62022289E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14667727E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85314886E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      7.01550365E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03707804E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.43019121E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41863135E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34100514E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.84539527E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40275057E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44643993E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47264327E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72794013E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.55290011E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68431938E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.62046826E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14688915E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85293699E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      7.01519738E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03703276E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13081267E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52665028E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47162102E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.72869931E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14356716E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31371149E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.72014099E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.67048395E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19442684E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67862870E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20495330E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79487705E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.87164803E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.00933345E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   3.07573073E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.53272914E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.59601069E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.59601069E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.19985760E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.45382830E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.45382830E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.45383120E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.26035678E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.26035678E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.26052320E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.54680086E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.54680086E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.91211937E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.91211937E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.91211937E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.91211937E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99922231E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99922231E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.80532469E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.80532469E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.49437071E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.02700182E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.02700182E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.02700182E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.02700182E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.02700182E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.02700182E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.07415066E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.07415066E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.07415066E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.07415066E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94923230E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94923230E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.55341786E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.55341786E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.23521821E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.19176330E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.19176330E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.07747689E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.07747689E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.08442919E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.04046032E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.57192616E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.04153671E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.04153671E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.04153671E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.97578505E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.97578505E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.97578505E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.79154460E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.79154460E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.67875153E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.67875153E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.67875153E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.67875153E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.23032111E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.23032111E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.99011043E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.99011043E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.79193311E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.79193311E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.69369386E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.69369386E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.23212526E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.23212526E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.05694491E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.05694491E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.78586689E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.78586689E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.68452423E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.68452423E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.25057539E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.25057539E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.84470387E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.84470387E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.60349581E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.60349581E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.09138139E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.09138139E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.86379227E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.86379227E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      5.98405440E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      5.98405440E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.09157503E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.09157503E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.86644272E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.86644272E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      5.98405440E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      5.98405440E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07361913E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07361913E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.82814274E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.82814274E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      5.99681336E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      5.99681336E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.36453013E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92790562E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.53055419E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.53055419E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.48037267E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.97680146E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.54236235E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.48036144E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.65389531E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.09137970E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.09137970E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.09137970E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.64170865E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.64170865E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.64170865E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05718304E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.02177852E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05735012E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.02016064E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.95747850E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57414579E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.17601702E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.02987761E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.82895156E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.03011648E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.82894010E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.11686052E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.97479491E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.56374367E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.04681992E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60445103E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55845029E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02944079E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02030519E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40886306E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62757622E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.34928704E-02    2            21        21             # BR(h0         -> g          g         )
      6.41489085E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.93671206E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81705114E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77338822E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74434398E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31860588E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23184364E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90919601E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10570441E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.33043515E-05    2            21        21             # BR(H0         -> g          g         )
      1.02260049E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.77516629E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.35877321E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46795316E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.27076174E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69701180E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86589360E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54519484E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52950952E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17855419E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03956084E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14258130E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97536047E-04    2            21        21             # BR(A0         -> g          g         )
      1.66978236E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.39410458E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67033928E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92438184E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70030884E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07197645E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15174999E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.40937567E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.45995941E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.02893623E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      9.77401431E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.58595075E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.40322855E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.565 <==
# gg production cross-section/pb: 0.197795
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276336815127595e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041103568171221e+01   # MW
        25     1.126981922006637e+02   # h0
        35     2.000075924542273e+03   # H0
        36     1.999970634613701e+03   # A0
        37     2.001449125412262e+03   # H+
   1000021     6.883852018988808e+02   # ~g
   1000022     1.930862015280138e+03   # ~neutralino(1)
   1000023    -1.993748043238018e+03   # ~neutralino(2)
   1000024     1.943210317975974e+03   # ~chargino(1)
   1000025     1.998748764220087e+03   # ~neutralino(3)
   1000035     2.070490613758551e+03   # ~neutralino(4)
   1000037     2.063705903765358e+03   # ~chargino(2)
   1000001     2.027870185543228e+03   # ~d_L
   1000002     2.026491861120215e+03   # ~u_L
   1000003     2.027870185543228e+03   # ~s_L
   1000004     2.026491861120215e+03   # ~c_L
   1000005     2.010986225760535e+03   # ~b_1
   1000006     8.601892276764920e+02   # ~t_1
   1000011     2.008815154028263e+03   # ~e_L
   1000012     2.006948886303162e+03   # ~nue_L
   1000013     2.008815194781186e+03   # ~mu_L
   1000014     2.006948886303162e+03   # ~numu_L
   1000015     1.997616195381854e+03   # ~stau_1
   1000016     2.006880084560897e+03   # ~nu_tau_L
   2000001     2.020222880111006e+03   # ~d_R
   2000002     2.020421175828535e+03   # ~u_R
   2000003     2.020222880111006e+03   # ~s_R
   2000004     2.020421175828535e+03   # ~c_R
   2000005     2.034246069231958e+03   # ~b_2
   2000006     2.029809979981088e+03   # ~t_2
   2000011     2.004508244534720e+03   # ~e_R
   2000013     2.004508244534720e+03   # ~mu_R
   2000015     2.015488535302833e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040896662486956e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.101882821564131e-01   # N_{1,1}
  1  2    -5.274327918354299e-01   # N_{1,2}
  1  3     5.328472239703470e-01   # N_{1,3}
  1  4    -5.192629961641306e-01   # N_{1,4}
  2  1    -7.151183047670796e-03   # N_{2,1}
  2  2     1.230917917654966e-02   # N_{2,2}
  2  3     7.068650401432747e-01   # N_{2,3}
  2  4     7.072051751169988e-01   # N_{2,4}
  3  1     8.566974558277786e-01   # N_{3,1}
  3  2     5.026005535946370e-01   # N_{3,2}
  3  3    -8.210541992185387e-02   # N_{3,3}
  3  4     8.198080704672282e-02   # N_{3,4}
  4  1    -3.126721972622462e-01   # N_{4,1}
  4  2     6.848764981593749e-01   # N_{4,2}
  4  3     4.579021193986741e-01   # N_{4,3}
  4  4    -4.727641360957417e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.338911382136426e-01   # U_{1,1}
  1  2     7.734222810950127e-01   # U_{1,2}
  2  1    -7.734222810950127e-01   # U_{2,1}
  2  2    -6.338911382136426e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.523902600639219e-01   # V_{1,1}
  1  2     7.578832024617833e-01   # V_{1,2}
  2  1    -7.578832024617833e-01   # V_{2,1}
  2  2    -6.523902600639219e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.202903194342232e-02   # F_{11}
  1  2     9.999276485778880e-01   # F_{12}
  2  1     9.999276485778880e-01   # F_{21}
  2  2    -1.202903194342232e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.076388487194275e-01   # F_{11}
  1  2     7.942134659692749e-01   # F_{12}
  2  1     7.942134659692749e-01   # F_{21}
  2  2    -6.076388487194275e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148044131297234e-01   # F_{11}
  1  2     7.886796140361537e-01   # F_{12}
  2  1     7.886796140361537e-01   # F_{21}
  2  2    -6.148044131297234e-01   # F_{22}
Block gauge Q= 1.276336815127595e+03  
     1     3.622896717310083e-01   # g'(Q)MSSM DRbar
     2     6.357577862945808e-01   # g(Q)MSSM DRbar
     3     1.055693002033909e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276336815127595e+03  
  3  3     8.572453614924070e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276336815127595e+03  
  3  3     1.318492763735042e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276336815127595e+03  
  3  3     1.001339762303856e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276336815127595e+03  # Higgs mixing parameters
     1     1.999999990722345e+03   # mu(Q)MSSM DRbar
     2     9.620640078855782e+00   # tan beta(Q)MSSM DRbar
     3     2.448670374688917e+02   # higgs vev(Q)MSSM DRbar
     4     3.656381403548308e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276336815127595e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000690e+03   # M_1(Q)
     2     2.000000000001681e+03   # M_2(Q)
     3     5.650000000166393e+02   # M_3(Q)
    21    -6.261102741491940e+04   # mH1^2(Q)
    22    -3.913526745162927e+06   # mH2^2(Q)
    31     2.000000000001248e+03   # meL(Q)
    32     2.000000000001249e+03   # mmuL(Q)
    33     2.000000000001332e+03   # mtauL(Q)
    34     2.000000000002643e+03   # meR(Q)
    35     2.000000000002643e+03   # mmuR(Q)
    36     2.000000000002811e+03   # mtauR(Q)
    41     1.999999999888090e+03   # mqL1(Q)
    42     1.999999999888087e+03   # mqL2(Q)
    43     1.999999999776787e+03   # mqL3(Q)
    44     1.999999999885831e+03   # muR(Q)
    45     1.999999999885827e+03   # mcR(Q)
    46     7.999999991659329e+02   # mtR(Q)
    47     1.999999999886040e+03   # mdR(Q)
    48     1.999999999886038e+03   # msR(Q)
    49     1.999999999879205e+03   # mbR(Q)
Block au Q= 1.276336815127595e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.685916382537369e-07   # Ac(Q)MSSM DRbar
  3  3     8.295554360229145e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276336815127595e+03  
  1  1     3.329059145105157e-07   # Ad(Q)MSSM DRbar
  2  2     3.329081048336886e-07   # As(Q)MSSM DRbar
  3  3     4.003450092364530e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276336815127595e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     6.888379197319919e-09   # Amu(Q)MSSM DRbar
  3  3     6.847204265493284e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.09430356E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.18984323E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.05974025E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.38578654E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99165636E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.03833579E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.63736477E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.26695612E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99979359E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.08461999E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.33243599E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.67913724E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.10909101E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99267740E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.04016110E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.57596141E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.73776392E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99916861E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.09430280E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.18903501E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.05971643E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.38499506E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99165720E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.69586816E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.72645420E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.27377445E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.32951171E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.67037828E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.08461936E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.33237982E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.67893117E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.10470343E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99267810E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.04016066E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.57504373E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.73375502E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99916910E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.39850192E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.08096739E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.08678235E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.12584905E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.43209700E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.55554428E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.20861350E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.04145504E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.20243241E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.01314067E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.34008153E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.53850027E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.43691530E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.42208895E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.95656464E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.91306331E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.50412689E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.29487531E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95479214E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.30477436E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42965773E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.44036938E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73128890E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.51753700E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68645846E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61965253E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14664090E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85318526E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      7.01570793E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03680943E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42989337E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41857742E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34101856E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.85519855E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40315469E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44553258E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47885208E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72790032E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.55463992E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68465361E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61989842E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14685325E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85297292E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      7.01540097E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03676407E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13133494E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52648434E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47178408E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.73157453E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14264903E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31403898E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71926442E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.68065369E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19890062E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67820013E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20504496E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79478542E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.87164903E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.00904094E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   8.32504167E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.97528521E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.24860027E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.24860027E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.15707771E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.45521194E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.45521194E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.45521485E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.25777793E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.25777793E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.25794169E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.54261236E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.54261236E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.91649696E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.91649696E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.91649696E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.91649696E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99921263E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99921263E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.90520545E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.90520545E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.46029714E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.02356117E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.02356117E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.02356117E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.02356117E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.02356117E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.02356117E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.06351536E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.06351536E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.06351536E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.06351536E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95340854E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95340854E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.26929381E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.26929381E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.87732476E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.06268894E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.06268894E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.09126263E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.09126263E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.06378830E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.04606554E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.58318117E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.03918820E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.03918820E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.03918820E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      7.98105795E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      7.98105795E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      7.98105795E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.78960508E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.78960508E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.69052369E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.69052369E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.69052369E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.69052369E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.19767025E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.19767025E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.99689927E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.99689927E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.76173919E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.76173919E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.72093386E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.72093386E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.19945161E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.19945161E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.06351449E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.06351449E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.75566317E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.75566317E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.71161509E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.71161509E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.23925781E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.23925781E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.82792803E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.82792803E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.60114997E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.60114997E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.09345056E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.09345056E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      9.97890516E-05    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      9.97890516E-05    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.01498430E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.01498430E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.09364544E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.09364544E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      9.98156790E-05    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      9.98156790E-05    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.01498430E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.01498430E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.07942322E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.07942322E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.83493803E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.83493803E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.02781374E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.02781374E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.33994222E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93666405E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.09164058E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.09164058E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.49995707E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.95670183E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.55061557E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.49148823E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.66559462E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.09463160E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.09463160E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.09463160E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.65926141E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.65926141E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.65926141E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.04973885E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.01422400E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.04990180E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01260275E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.95026878E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57230791E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.10867338E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.06071071E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.85885822E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.06095114E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.85884671E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.14821626E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.98515718E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.58185395E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.06300222E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60969686E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55824396E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02944813E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01988687E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40881388E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62744503E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.35238307E-02    2            21        21             # BR(h0         -> g          g         )
      6.42289368E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.97804487E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82594470E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77188172E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74208814E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31517360E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23049865E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90707173E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10510356E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.32470496E-05    2            21        21             # BR(H0         -> g          g         )
      1.02186106E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.76207923E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.35617208E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46472244E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.32852737E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70353968E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86594933E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54526378E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52963649E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17859645E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03963874E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14260334E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97542253E-04    2            21        21             # BR(A0         -> g          g         )
      1.66981652E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.39218985E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67680489E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92443984E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70048012E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07205465E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15177211E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.40744031E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.39850192E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.08096739E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.08678235E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.12584905E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.43209700E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.55554428E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.652 <==
# gg production cross-section/pb: 0.067818
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276331864436160e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042134867746638e+01   # MW
        25     1.127205885207912e+02   # h0
        35     2.000079558090531e+03   # H0
        36     1.999975085979788e+03   # A0
        37     2.001447164091090e+03   # H+
   1000021     7.815874724386974e+02   # ~g
   1000022     1.930863299422599e+03   # ~neutralino(1)
   1000023    -1.993753943206669e+03   # ~neutralino(2)
   1000024     1.943211036733700e+03   # ~chargino(1)
   1000025     1.998748874324394e+03   # ~neutralino(3)
   1000035     2.070496356029887e+03   # ~neutralino(4)
   1000037     2.063711915920208e+03   # ~chargino(2)
   1000001     2.028191418787396e+03   # ~d_L
   1000002     2.026814990686342e+03   # ~u_L
   1000003     2.028191418787396e+03   # ~s_L
   1000004     2.026814990686342e+03   # ~c_L
   1000005     2.011368308373081e+03   # ~b_1
   1000006     8.661364566809035e+02   # ~t_1
   1000011     2.008815641209780e+03   # ~e_L
   1000012     2.006949188557127e+03   # ~nue_L
   1000013     2.008815682206863e+03   # ~mu_L
   1000014     2.006949188557127e+03   # ~numu_L
   1000015     1.997616048289326e+03   # ~stau_1
   1000016     2.006880379802727e+03   # ~nu_tau_L
   2000001     2.020545574380255e+03   # ~d_R
   2000002     2.020744291058742e+03   # ~u_R
   2000003     2.020545574380255e+03   # ~s_R
   2000004     2.020744291058742e+03   # ~c_R
   2000005     2.034512166452440e+03   # ~b_2
   2000006     2.030134701733380e+03   # ~t_2
   2000011     2.004508077503136e+03   # ~e_R
   2000013     2.004508077503136e+03   # ~mu_R
   2000015     2.015488984492025e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040854200243171e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.101779167382219e-01   # N_{1,1}
  1  2    -5.274574655865617e-01   # N_{1,2}
  1  3     5.328393398580594e-01   # N_{1,3}
  1  4    -5.192542118432177e-01   # N_{1,4}
  2  1    -7.151073157512429e-03   # N_{2,1}
  2  2     1.231002018860802e-02   # N_{2,2}
  2  3     7.068650228157465e-01   # N_{2,3}
  2  4     7.072051789087422e-01   # N_{2,4}
  3  1     8.567100709600353e-01   # N_{3,1}
  3  2     5.025803111452779e-01   # N_{3,2}
  3  3    -8.210168309327473e-02   # N_{3,3}
  3  4     8.197681866246265e-02   # N_{3,4}
  4  1    -3.126512323478665e-01   # N_{4,1}
  4  2     6.848723357305891e-01   # N_{4,2}
  4  3     4.579119905097193e-01   # N_{4,3}
  4  4    -4.727744701331856e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339099906095979e-01   # U_{1,1}
  1  2     7.734068294276560e-01   # U_{1,2}
  2  1    -7.734068294276560e-01   # U_{2,1}
  2  2    -6.339099906095979e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.524102161535020e-01   # V_{1,1}
  1  2     7.578660236866017e-01   # V_{1,2}
  2  1    -7.578660236866017e-01   # V_{2,1}
  2  2    -6.524102161535020e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.258610816360328e-02   # F_{11}
  1  2     9.999207918036779e-01   # F_{12}
  2  1     9.999207918036779e-01   # F_{21}
  2  2    -1.258610816360328e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.073120459698086e-01   # F_{11}
  1  2     7.944633904843981e-01   # F_{12}
  2  1     7.944633904843981e-01   # F_{21}
  2  2    -6.073120459698086e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.147927057792568e-01   # F_{11}
  1  2     7.886887402014943e-01   # F_{12}
  2  1     7.886887402014943e-01   # F_{21}
  2  2    -6.147927057792568e-01   # F_{22}
Block gauge Q= 1.276331864436160e+03  
     1     3.622783425050792e-01   # g'(Q)MSSM DRbar
     2     6.357850845412055e-01   # g(Q)MSSM DRbar
     3     1.053498078553614e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276331864436160e+03  
  3  3     8.570497671783252e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276331864436160e+03  
  3  3     1.312830368815833e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276331864436160e+03  
  3  3     1.001340157864208e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276331864436160e+03  # Higgs mixing parameters
     1     1.999999994328261e+03   # mu(Q)MSSM DRbar
     2     9.620934636547451e+00   # tan beta(Q)MSSM DRbar
     3     2.448731305562297e+02   # higgs vev(Q)MSSM DRbar
     4     3.655717535919071e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276331864436160e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000833e+03   # M_1(Q)
     2     2.000000000002015e+03   # M_2(Q)
     3     6.520000000186761e+02   # M_3(Q)
    21    -6.258160993995768e+04   # mH1^2(Q)
    22    -3.913399433427274e+06   # mH2^2(Q)
    31     2.000000000000791e+03   # meL(Q)
    32     2.000000000000791e+03   # mmuL(Q)
    33     2.000000000000889e+03   # mtauL(Q)
    34     2.000000000003032e+03   # meR(Q)
    35     2.000000000003032e+03   # mmuR(Q)
    36     2.000000000003228e+03   # mtauR(Q)
    41     1.999999999849638e+03   # mqL1(Q)
    42     1.999999999849634e+03   # mqL2(Q)
    43     1.999999999712080e+03   # mqL3(Q)
    44     1.999999999847091e+03   # muR(Q)
    45     1.999999999847086e+03   # mcR(Q)
    46     7.999999989363369e+02   # mtR(Q)
    47     1.999999999847698e+03   # mdR(Q)
    48     1.999999999847696e+03   # msR(Q)
    49     1.999999999840767e+03   # mbR(Q)
Block au Q= 1.276331864436160e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.285974553526817e-07   # Ac(Q)MSSM DRbar
  3  3     9.395272533170249e-07   # At(Q)MSSM DRbar
Block ad Q= 1.276331864436160e+03  
  1  1     3.419526900013020e-07   # Ad(Q)MSSM DRbar
  2  2     3.419559785327375e-07   # As(Q)MSSM DRbar
  3  3     4.272840958133564e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276331864436160e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     8.444031619452159e-09   # Amu(Q)MSSM DRbar
  3  3     8.408590216461895e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.42503782E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.64319055E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.32384079E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.03514568E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99092923E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.36699960E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.78083905E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.74749577E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99977444E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.41500044E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.79995873E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.82462027E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.43384537E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99203190E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.36888694E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.15196277E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.93297273E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99909149E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.42503705E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.64231825E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.32381511E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.03506028E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99093014E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.62886481E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.14756268E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.43828282E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.13659012E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.86329402E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.41499980E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.79989813E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.82439781E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.42910976E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99203266E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.36888650E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.15097172E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.92864300E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99909202E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.33185228E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.14490159E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.21337942E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.28146487E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.24946427E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.73655485E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.14163319E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.10934361E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.57850012E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.68959965E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.68999119E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.39437482E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.57746325E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.44570154E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.28779865E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.42675764E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.93749475E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.39419099E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94871245E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.54393397E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42989580E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43953362E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73128307E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.51058596E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68651747E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61985980E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14669901E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85312738E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      7.01019321E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03504491E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.43013137E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41843366E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34116773E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.84781400E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40310137E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44469498E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47803068E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72789540E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.55276803E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68471292E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.62010559E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14691127E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85291513E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      7.00988663E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03499964E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13116621E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52654569E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47172837E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.72593423E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14295102E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31409311E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71934758E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.67642768E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19795034E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67837842E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20507703E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79475357E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.86624739E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.00732787E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.02155849E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.42763394E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.08919797E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.08919797E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.13202458E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.46649392E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.46649392E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.46649686E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.28386564E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.28386564E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.28402780E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.56327127E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.56327127E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.93926600E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.93926600E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.93926600E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.93926600E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99920522E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99920522E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      5.96743736E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      5.96743736E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.40830408E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.03298348E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.03298348E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.03298348E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.03298348E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.03298348E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.03298348E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.09111416E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.09111416E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.09111416E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.09111416E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95755478E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95755478E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.98725159E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.98725159E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.52060106E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      9.30401126E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      9.30401126E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.10797000E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.10797000E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.05209692E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.05217758E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.62141391E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.06824089E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.06824089E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.06824089E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.03705911E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.03705911E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.03705911E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.80261351E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.80261351E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.70133072E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.70133072E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.70133072E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.70133072E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.14680148E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.14680148E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.98258747E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.98258747E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.72545754E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.72545754E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.66496290E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.66496290E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.14854086E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.14854086E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.04876240E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.04876240E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.71935916E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.71935916E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.65556242E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.65556242E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.22823732E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.22823732E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.78729587E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.78729587E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.59902895E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.59902895E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.10845846E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.10845846E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00335799E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00335799E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.05409951E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.05409951E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.10865458E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.10865458E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00362605E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00362605E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.05409951E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.05409951E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.08634283E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.08634283E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.84736645E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.84736645E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.06701257E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.06701257E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.32487256E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94557781E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.64543738E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.64543738E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.51002000E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.94539183E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.56113342E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.52443285E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.67639711E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.10215227E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.10215227E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.10215227E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.71566011E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.71566011E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.71566011E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.03896206E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.00326309E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.03911736E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.00163671E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.93477093E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.57034627E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      9.00104196E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.11607152E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.91287679E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.11631357E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.91286513E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.20416944E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.00557266E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.61349836E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.07169076E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60936832E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55809029E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02960676E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01957507E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40877655E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62734530E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.35489275E-02    2            21        21             # BR(h0         -> g          g         )
      6.42624209E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.99969673E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82650579E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77077148E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74028192E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.31264417E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.22942241E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.90550761E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10466115E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.32001191E-05    2            21        21             # BR(H0         -> g          g         )
      1.02133732E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.74641306E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.35302677E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46214040E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.37377762E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70249853E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86602578E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54535835E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52981067E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17865472E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03974750E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14263410E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97549539E-04    2            21        21             # BR(A0         -> g          g         )
      1.66985844E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.38955524E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67575887E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92451926E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70071619E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07216479E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15180327E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.40476612E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.33185228E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.14490159E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.21337942E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.28146487E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.24946427E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.73655485E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.739 <==
# gg production cross-section/pb: 0.024916
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276324487107328e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.046814910836319e+01   # MW
        25     1.127295807222583e+02   # h0
        35     2.000068073721735e+03   # H0
        36     1.999964475183067e+03   # A0
        37     2.001431839768027e+03   # H+
   1000021     8.731360028173185e+02   # ~g
   1000022     1.930874048864052e+03   # ~neutralino(1)
   1000023    -1.993759219137369e+03   # ~neutralino(2)
   1000024     1.943223034202780e+03   # ~chargino(1)
   1000025     1.998749000281519e+03   # ~neutralino(3)
   1000035     2.070487526406834e+03   # ~neutralino(4)
   1000037     2.063702106301826e+03   # ~chargino(2)
   1000001     2.028640728584451e+03   # ~d_L
   1000002     2.027267704504433e+03   # ~u_L
   1000003     2.028640728584451e+03   # ~s_L
   1000004     2.027267704504433e+03   # ~c_L
   1000005     2.011878563408023e+03   # ~b_1
   1000006     8.736469705488473e+02   # ~t_1
   1000011     2.008812960423733e+03   # ~e_L
   1000012     2.006947565812557e+03   # ~nue_L
   1000013     2.008813000893580e+03   # ~mu_L
   1000014     2.006947565812557e+03   # ~numu_L
   1000015     1.997614822645290e+03   # ~stau_1
   1000016     2.006878741167606e+03   # ~nu_tau_L
   2000001     2.021000177083740e+03   # ~d_R
   2000002     2.021199506344192e+03   # ~u_R
   2000003     2.021000177083740e+03   # ~s_R
   2000004     2.021199506344192e+03   # ~c_R
   2000005     2.034910585494391e+03   # ~b_2
   2000006     2.030588448387493e+03   # ~t_2
   2000011     2.004508281303272e+03   # ~e_R
   2000013     2.004508281303272e+03   # ~mu_R
   2000015     2.015487649648006e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040810524387427e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.102264496423466e-01   # N_{1,1}
  1  2    -5.274448370123489e-01   # N_{1,2}
  1  3     5.328260210796745e-01   # N_{1,3}
  1  4    -5.192423665141881e-01   # N_{1,4}
  2  1    -7.150900420380722e-03   # N_{2,1}
  2  2     1.230792046305068e-02   # N_{2,2}
  2  3     7.068650899730194e-01   # N_{2,3}
  2  4     7.072051500763327e-01   # N_{2,4}
  3  1     8.566746287823741e-01   # N_{3,1}
  3  2     5.026393911044451e-01   # N_{3,2}
  3  3    -8.210580674422549e-02   # N_{3,3}
  3  4     8.198084782200209e-02   # N_{3,4}
  4  1    -3.126846734932730e-01   # N_{4,1}
  4  2     6.848387412471966e-01   # N_{4,2}
  4  3     4.579266451482349e-01   # N_{4,3}
  4  4    -4.727868241741126e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339290637039648e-01   # U_{1,1}
  1  2     7.733911960912243e-01   # U_{1,2}
  2  1    -7.733911960912243e-01   # U_{2,1}
  2  2    -6.339290637039648e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.524260083303760e-01   # V_{1,1}
  1  2     7.578524286786262e-01   # V_{1,2}
  2  1    -7.578524286786262e-01   # V_{2,1}
  2  2    -6.524260083303760e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.184961004374428e-02   # F_{11}
  1  2     9.999297909062472e-01   # F_{12}
  2  1     9.999297909062472e-01   # F_{21}
  2  2    -1.184961004374428e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.070690171581847e-01   # F_{11}
  1  2     7.946491102408633e-01   # F_{12}
  2  1     7.946491102408633e-01   # F_{21}
  2  2    -6.070690171581847e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148575942493177e-01   # F_{11}
  1  2     7.886381545385319e-01   # F_{12}
  2  1     7.886381545385319e-01   # F_{21}
  2  2    -6.148575942493177e-01   # F_{22}
Block gauge Q= 1.276324487107328e+03  
     1     3.622874238912263e-01   # g'(Q)MSSM DRbar
     2     6.357000497035138e-01   # g(Q)MSSM DRbar
     3     1.051576062823411e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276324487107328e+03  
  3  3     8.568186154919958e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276324487107328e+03  
  3  3     1.307848520456203e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276324487107328e+03  
  3  3     1.001417627107188e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276324487107328e+03  # Higgs mixing parameters
     1     1.999999995261735e+03   # mu(Q)MSSM DRbar
     2     9.621244079043930e+00   # tan beta(Q)MSSM DRbar
     3     2.448636867740539e+02   # higgs vev(Q)MSSM DRbar
     4     3.655341750651250e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276324487107328e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000972e+03   # M_1(Q)
     2     2.000000000002340e+03   # M_2(Q)
     3     7.390000000206637e+02   # M_3(Q)
    21    -6.256555372894106e+04   # mH1^2(Q)
    22    -3.913289259610196e+06   # mH2^2(Q)
    31     2.000000000000298e+03   # meL(Q)
    32     2.000000000000298e+03   # mmuL(Q)
    33     2.000000000000411e+03   # mtauL(Q)
    34     2.000000000003462e+03   # meR(Q)
    35     2.000000000003462e+03   # mmuR(Q)
    36     2.000000000003689e+03   # mtauR(Q)
    41     1.999999999806746e+03   # mqL1(Q)
    42     1.999999999806743e+03   # mqL2(Q)
    43     1.999999999640157e+03   # mqL3(Q)
    44     1.999999999803872e+03   # muR(Q)
    45     1.999999999803866e+03   # mcR(Q)
    46     7.999999986816082e+02   # mtR(Q)
    47     1.999999999804915e+03   # mdR(Q)
    48     1.999999999804913e+03   # msR(Q)
    49     1.999999999797867e+03   # mbR(Q)
Block au Q= 1.276324487107328e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.874155608583466e-07   # Ac(Q)MSSM DRbar
  3  3     1.047015998210984e-06   # At(Q)MSSM DRbar
Block ad Q= 1.276324487107328e+03  
  1  1     3.511102210803265e-07   # Ad(Q)MSSM DRbar
  2  2     3.511145805993358e-07   # As(Q)MSSM DRbar
  3  3     4.538327597230698e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276324487107328e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     9.942520239121496e-09   # Amu(Q)MSSM DRbar
  3  3     9.912597062365757e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.71584951E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.22315655E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.66050895E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.16497339E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98999959E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.65588983E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.96516966E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      5.40425104E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99974943E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.70549432E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.39849935E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.00996416E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.87085904E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99120430E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.65783984E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.89194722E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.19961728E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99899082E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.71584874E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.22220429E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.66048094E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.16488014E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99000058E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.55793734E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.65699024E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.65533066E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.91399609E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.08588079E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.70549369E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.39843324E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.00972132E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.86568785E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99120513E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.65783939E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.89086417E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.19488721E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99899140E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.26082220E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.22311867E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.02440838E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.38703223E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.18453746E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.03697143E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.94993597E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.07015354E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.19317255E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.06152906E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.05775842E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.51450799E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.22551992E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.74797544E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.47564275E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.57584663E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.11452446E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.81797667E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.51745095E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94803373E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.49747298E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42848921E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43911045E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73128609E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.50443902E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68648787E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61802019E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14647282E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85335314E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      7.00329468E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.04007769E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42872433E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41869987E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34091690E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.83452594E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40294884E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44426333E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47268826E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72790372E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.55028337E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68468563E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61826548E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14668473E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85314124E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      7.00298891E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.04003228E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13001945E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52662525E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47165564E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.71910544E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14263498E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31321621E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.72032105E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.66892711E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19773465E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67639842E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20475450E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79507568E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.85958289E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.01223990E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.74312963E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.90024755E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.22624681E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.22624681E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.11127894E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.48170490E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.48170490E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.48170786E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.32171426E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.32171426E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.32187488E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.59423477E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.59423477E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.96794204E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.96794204E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.96794204E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.96794204E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99919912E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99919912E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.01073898E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.01073898E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.34198043E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.04839913E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.04839913E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.04839913E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.04839913E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.04839913E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.04839913E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.13635876E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.13635876E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.13635876E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.13635876E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96166933E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96166933E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.70756653E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.70756653E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.16623732E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      7.97876930E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.97876930E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.12507390E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.12507390E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.04463473E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.05743595E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.67041014E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.10535004E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.10535004E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.10535004E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.10381577E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.10381577E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.10381577E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.81965369E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.81965369E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.70895947E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.70895947E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.70895947E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.70895947E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.05954706E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.05954706E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.95183460E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.95183460E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.66465082E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.66465082E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.54466513E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.54466513E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.06122016E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.06122016E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.01719265E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.01719265E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.65853138E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.65853138E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.53519928E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.53519928E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.21383568E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.21383568E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.70801465E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.70801465E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.59771497E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.59771497E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.12757680E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.12757680E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00579717E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00579717E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.09322829E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.09322829E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.12777409E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.12777409E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00606706E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00606706E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.09322829E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.09322829E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.09330412E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.09330412E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.86080228E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.86080228E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.10622931E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.10622931E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.30766076E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95425613E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.21105562E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.21105562E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.51959071E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.93903475E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.56888714E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.55599972E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.68353180E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.10902227E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.10902227E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.10902227E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.77281808E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.77281808E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.77281808E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.02074975E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.84897248E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.02089314E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.83267576E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.90565815E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.56942266E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.78968100E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.17341924E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.96897741E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.17366255E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.96896582E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.26202195E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.02836190E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.64488148E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.07571102E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60634519E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55801841E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02986662E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01942694E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40875181E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62727770E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.35617933E-02    2            21        21             # BR(h0         -> g          g         )
      6.42599692E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.00248945E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81687536E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77452052E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74502616E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32118557E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23224907E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91078949E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10615512E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.33170806E-05    2            21        21             # BR(H0         -> g          g         )
      1.02265516E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.74209856E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.35214625E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.46921283E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.24629588E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69807275E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86610531E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54545673E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52999187E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17871482E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03985720E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14266513E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97559348E-04    2            21        21             # BR(A0         -> g          g         )
      1.66991103E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.38682903E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67135501E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92460224E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70096133E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07227683E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15183496E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.40199591E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.26082220E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.22311867E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.02440838E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.38703223E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.18453746E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.03697143E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.94993597E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.826 <==
# gg production cross-section/pb: 0.009696
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276314970244404e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040855589723397e+01   # MW
        25     1.127385955237631e+02   # h0
        35     2.000071961073240e+03   # H0
        36     1.999968855704217e+03   # A0
        37     2.001434199420768e+03   # H+
   1000021     9.631419142723097e+02   # ~g
   1000022     1.930878410587875e+03   # ~neutralino(1)
   1000023    -1.993769618203907e+03   # ~neutralino(2)
   1000024     1.943226499058564e+03   # ~chargino(1)
   1000025     1.998749339900412e+03   # ~neutralino(3)
   1000035     2.070494995104305e+03   # ~neutralino(4)
   1000037     2.063710342003530e+03   # ~chargino(2)
   1000001     2.029237156339750e+03   # ~d_L
   1000002     2.027866200818025e+03   # ~u_L
   1000003     2.029237156339750e+03   # ~s_L
   1000004     2.027866200818025e+03   # ~c_L
   1000005     2.012532208300357e+03   # ~b_1
   1000006     8.787881427156009e+02   # ~t_1
   1000011     2.008814018906010e+03   # ~e_L
   1000012     2.006947877405249e+03   # ~nue_L
   1000013     2.008814059636921e+03   # ~mu_L
   1000014     2.006947877405249e+03   # ~numu_L
   1000015     1.997614705699533e+03   # ~stau_1
   1000016     2.006879050439953e+03   # ~nu_tau_L
   2000001     2.021598792853163e+03   # ~d_R
   2000002     2.021798760949806e+03   # ~u_R
   2000003     2.021598792853163e+03   # ~s_R
   2000004     2.021798760949806e+03   # ~c_R
   2000005     2.035457639716888e+03   # ~b_2
   2000006     2.031188135681360e+03   # ~t_2
   2000011     2.004507989772173e+03   # ~e_R
   2000013     2.004507989772173e+03   # ~mu_R
   2000015     2.015488545258778e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040760693580934e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.102229066036054e-01   # N_{1,1}
  1  2    -5.274789685844545e-01   # N_{1,2}
  1  3     5.328108082019789e-01   # N_{1,3}
  1  4    -5.192261041799840e-01   # N_{1,4}
  2  1    -7.150685646265745e-03   # N_{2,1}
  2  2     1.230874356382715e-02   # N_{2,2}
  2  3     7.068650777566334e-01   # N_{2,3}
  2  4     7.072051501330971e-01   # N_{2,4}
  3  1     8.566859767122994e-01   # N_{3,1}
  3  2     5.026210716252474e-01   # N_{3,2}
  3  3    -8.210288213262626e-02   # N_{3,3}
  3  4     8.197751160103153e-02   # N_{3,4}
  4  1    -3.126582349738627e-01   # N_{4,1}
  4  2     6.848258836311957e-01   # N_{4,2}
  4  3     4.579448888859645e-01   # N_{4,3}
  4  4    -4.728052621904737e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339623747613649e-01   # U_{1,1}
  1  2     7.733638906665676e-01   # U_{1,2}
  2  1    -7.733638906665676e-01   # U_{2,1}
  2  2    -6.339623747613649e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.524601615301443e-01   # V_{1,1}
  1  2     7.578230252612137e-01   # V_{1,2}
  2  1    -7.578230252612137e-01   # V_{2,1}
  2  2    -6.524601615301443e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.161098292534072e-02   # F_{11}
  1  2     9.999325902657176e-01   # F_{12}
  2  1     9.999325902657176e-01   # F_{21}
  2  2    -1.161098292534072e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.067749810126545e-01   # F_{11}
  1  2     7.948736518573835e-01   # F_{12}
  2  1     7.948736518573835e-01   # F_{21}
  2  2    -6.067749810126545e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148327775575817e-01   # F_{11}
  1  2     7.886575021140858e-01   # F_{12}
  2  1     7.886575021140858e-01   # F_{21}
  2  2    -6.148327775575817e-01   # F_{22}
Block gauge Q= 1.276314970244404e+03  
     1     3.622750803265261e-01   # g'(Q)MSSM DRbar
     2     6.357289360929205e-01   # g(Q)MSSM DRbar
     3     1.049863957439169e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276314970244404e+03  
  3  3     8.564634938061290e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276314970244404e+03  
  3  3     1.303336688300504e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276314970244404e+03  
  3  3     1.001432763296002e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276314970244404e+03  # Higgs mixing parameters
     1     1.999999996832884e+03   # mu(Q)MSSM DRbar
     2     9.621637821329594e+00   # tan beta(Q)MSSM DRbar
     3     2.448691645812880e+02   # higgs vev(Q)MSSM DRbar
     4     3.655137975260986e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276314970244404e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001105e+03   # M_1(Q)
     2     2.000000000002654e+03   # M_2(Q)
     3     8.260000000226058e+02   # M_3(Q)
    21    -6.247281533304371e+04   # mH1^2(Q)
    22    -3.913191819768047e+06   # mH2^2(Q)
    31     1.999999999999770e+03   # meL(Q)
    32     1.999999999999770e+03   # mmuL(Q)
    33     1.999999999999900e+03   # mtauL(Q)
    34     2.000000000003930e+03   # meR(Q)
    35     2.000000000003931e+03   # mmuR(Q)
    36     2.000000000004191e+03   # mtauR(Q)
    41     1.999999999759538e+03   # mqL1(Q)
    42     1.999999999759535e+03   # mqL2(Q)
    43     1.999999999561220e+03   # mqL3(Q)
    44     1.999999999756296e+03   # muR(Q)
    45     1.999999999756290e+03   # mcR(Q)
    46     7.999999984024332e+02   # mtR(Q)
    47     1.999999999757814e+03   # mdR(Q)
    48     1.999999999757813e+03   # msR(Q)
    49     1.999999999750631e+03   # mbR(Q)
Block au Q= 1.276314970244404e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.452220098393901e-07   # Ac(Q)MSSM DRbar
  3  3     1.152023984339299e-06   # At(Q)MSSM DRbar
Block ad Q= 1.276314970244404e+03  
  1  1     3.607270232700338e-07   # Ad(Q)MSSM DRbar
  2  2     3.607324438627690e-07   # As(Q)MSSM DRbar
  3  3     4.802914443609338e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276314970244404e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.138429869214947e-08   # Amu(Q)MSSM DRbar
  3  3     1.135968414480196e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.97900276E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.97276927E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.09425265E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.33891784E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98879881E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.91732836E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.20245143E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      6.30372820E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99971671E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.96836591E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      7.17248538E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.24911211E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.45894719E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99013234E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.91933794E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      8.84439688E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.56457477E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99885908E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.97900199E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.97171674E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.09422174E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.33881480E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98879990E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.48432284E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.02639013E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.93729879E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.66012664E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.33974135E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.96836527E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      7.17241236E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.24884364E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.45323116E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99013325E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.91933750E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      8.84319868E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.55934159E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99885972E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.18728076E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.31917531E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.16582299E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.62147869E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.20013173E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.78827726E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.19837437E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.96146385E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.29562637E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.69510171E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.17188918E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.58112556E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.02261998E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.95008899E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.49611553E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.83795924E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.99306221E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.97721327E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.67876785E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94385374E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.59338879E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42866386E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43776502E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73129956E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.49207872E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68635439E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61798875E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14653854E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85328768E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      6.99326602E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03847019E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42889931E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41854330E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34105760E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.83124470E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40310784E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44292475E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47766573E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72791245E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.54871887E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68455008E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61823444E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14675078E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85307545E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      6.99296020E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03842478E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13043832E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52652054E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47176721E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.71224451E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14222067E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31373445E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71953115E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.67218063E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.20012594E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67647619E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20491270E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79491774E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.84957043E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.01065529E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.25187343E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.38852515E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.79755729E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.79755729E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.07311577E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.48526000E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.48526000E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.48526297E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.32488342E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.32488342E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.32504006E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.59485606E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.59485606E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.97709038E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.97709038E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.97709038E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.97709038E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99919080E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99919080E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.09302864E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.09302864E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.30749330E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.04660597E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.04660597E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.04660597E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.04660597E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.04660597E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.04660597E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.12995084E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.12995084E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.12995084E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.12995084E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96604455E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96604455E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.41306762E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.41306762E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.79415699E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      6.62184139E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      6.62184139E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.13653081E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.13653081E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.02761504E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.06118828E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.67460913E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.10419755E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.10419755E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.10419755E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.10984952E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.10984952E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.10984952E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.81837477E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.81837477E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.71997308E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.71997308E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.71997308E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.71997308E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.91316452E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.91316452E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.92424123E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.92424123E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.55080174E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.55080174E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.43826208E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.43826208E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.91475024E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.91475024E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.98828582E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.98828582E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.54469812E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.54469812E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.42862996E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.42862996E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.18662975E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.18662975E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.57874933E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.57874933E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.59609248E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.59609248E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.13016393E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.13016393E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01580348E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01580348E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.12148193E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.12148193E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.13036236E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.13036236E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01607456E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01607456E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.12148193E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.12148193E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.09846258E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.09846258E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.86737927E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.86737927E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.13454219E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.13454219E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.28262630E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96280256E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.78283985E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.78283985E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.53753243E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.92295560E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.57662117E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.56826466E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.69383495E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.11182761E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.11182761E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.11182761E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.79394703E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.79394703E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.79394703E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.91238660E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.55315230E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.91367621E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.53690738E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.86259041E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.56892078E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.48449755E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.20063362E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      7.99542815E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.20087842E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      7.99541645E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.28971865E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.03706689E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.66137650E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.08770717E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.61021064E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55791949E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03014388E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01921788E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40870126E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62713721E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.35749573E-02    2            21        21             # BR(h0         -> g          g         )
      6.43052930E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.02105991E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.82027509E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77616959E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74689065E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32494265E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23336081E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91311477E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10681282E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.33612974E-05    2            21        21             # BR(H0         -> g          g         )
      1.02303468E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.73089823E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.34991939E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47201389E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.19430512E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70344796E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86619480E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54556743E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53019574E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17878299E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03998432E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14270108E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97567997E-04    2            21        21             # BR(A0         -> g          g         )
      1.66996059E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.38374600E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67668704E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92469434E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70123561E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07240562E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15187138E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.39888667E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.18728076E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.31917531E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.16582299E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.62147869E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.20013173E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.78827726E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.19837437E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.800.913 <==
# gg production cross-section/pb: 0.003945
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    8.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.276303985974519e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040902661116702e+01   # MW
        25     1.127398557700007e+02   # h0
        35     2.000074110487895e+03   # H0
        36     1.999970836483887e+03   # A0
        37     2.001437388800185e+03   # H+
   1000021     1.051583261494366e+03   # ~g
   1000022     1.930884146517895e+03   # ~neutralino(1)
   1000023    -1.993781478956306e+03   # ~neutralino(2)
   1000024     1.943232516702313e+03   # ~chargino(1)
   1000025     1.998749733571134e+03   # ~neutralino(3)
   1000035     2.070500659846604e+03   # ~neutralino(4)
   1000037     2.063715907212616e+03   # ~chargino(2)
   1000001     2.029985828034611e+03   # ~d_L
   1000002     2.028617946531376e+03   # ~u_L
   1000003     2.029985828034611e+03   # ~s_L
   1000004     2.028617946531376e+03   # ~c_L
   1000005     2.013338263762223e+03   # ~b_1
   1000006     8.829544541091084e+02   # ~t_1
   1000011     2.008813470319395e+03   # ~e_L
   1000012     2.006947235097341e+03   # ~nue_L
   1000013     2.008813511000444e+03   # ~mu_L
   1000014     2.006947235097341e+03   # ~numu_L
   1000015     1.997614074817292e+03   # ~stau_1
   1000016     2.006878412238696e+03   # ~nu_tau_L
   2000001     2.022351973273300e+03   # ~d_R
   2000002     2.022552670202128e+03   # ~u_R
   2000003     2.022351973273300e+03   # ~s_R
   2000004     2.022552670202128e+03   # ~c_R
   2000005     2.036159917350136e+03   # ~b_2
   2000006     2.031941429106501e+03   # ~t_2
   2000011     2.004507860982732e+03   # ~e_R
   2000013     2.004507860982732e+03   # ~mu_R
   2000015     2.015488504241566e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.040706483387860e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.102435568705700e-01   # N_{1,1}
  1  2    -5.275051998886362e-01   # N_{1,2}
  1  3     5.327900528713344e-01   # N_{1,3}
  1  4    -5.192044372865030e-01   # N_{1,4}
  2  1    -7.150796777581208e-03   # N_{2,1}
  2  2     1.230900294790197e-02   # N_{2,2}
  2  3     7.068650761475636e-01   # N_{2,3}
  2  4     7.072051461031470e-01   # N_{2,4}
  3  1     8.566769774602312e-01   # N_{3,1}
  3  2     5.026378195150883e-01   # N_{3,2}
  3  3    -8.209877889372913e-02   # N_{3,3}
  3  4     8.197297839458170e-02   # N_{3,4}
  4  1    -3.126557954704050e-01   # N_{4,1}
  4  2     6.847933811961063e-01   # N_{4,2}
  4  3     4.579697743174964e-01   # N_{4,3}
  4  4    -4.728298472393145e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.340042058720404e-01   # U_{1,1}
  1  2     7.733295978666298e-01   # U_{1,2}
  2  1    -7.733295978666298e-01   # U_{2,1}
  2  2    -6.340042058720404e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.525018522752132e-01   # V_{1,1}
  1  2     7.577871289335917e-01   # V_{1,2}
  2  1    -7.577871289335917e-01   # V_{2,1}
  2  2    -6.525018522752132e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.144123253176330e-02   # F_{11}
  1  2     9.999345469570267e-01   # F_{12}
  2  1     9.999345469570267e-01   # F_{21}
  2  2    -1.144123253176330e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     6.065289468417987e-01   # F_{11}
  1  2     7.950614043223193e-01   # F_{12}
  2  1     7.950614043223193e-01   # F_{21}
  2  2    -6.065289468417987e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.148458977049776e-01   # F_{11}
  1  2     7.886472735484225e-01   # F_{12}
  2  1     7.886472735484225e-01   # F_{21}
  2  2    -6.148458977049776e-01   # F_{22}
Block gauge Q= 1.276303985974519e+03  
     1     3.622708897180006e-01   # g'(Q)MSSM DRbar
     2     6.357117292011761e-01   # g(Q)MSSM DRbar
     3     1.048317517773817e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.276303985974519e+03  
  3  3     8.560346811072946e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.276303985974519e+03  
  3  3     1.299292001003203e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.276303985974519e+03  
  3  3     1.001425033621417e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.276303985974519e+03  # Higgs mixing parameters
     1     1.999999990727321e+03   # mu(Q)MSSM DRbar
     2     9.622082989222340e+00   # tan beta(Q)MSSM DRbar
     3     2.448811953388856e+02   # higgs vev(Q)MSSM DRbar
     4     3.655206782134212e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.276303985974519e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001235e+03   # M_1(Q)
     2     2.000000000002961e+03   # M_2(Q)
     3     9.130000000245078e+02   # M_3(Q)
    21    -6.234443164875524e+04   # mH1^2(Q)
    22    -3.913123005467236e+06   # mH2^2(Q)
    31     1.999999999999206e+03   # meL(Q)
    32     1.999999999999206e+03   # mmuL(Q)
    33     1.999999999999354e+03   # mtauL(Q)
    34     2.000000000004437e+03   # meR(Q)
    35     2.000000000004438e+03   # mmuR(Q)
    36     2.000000000004735e+03   # mtauR(Q)
    41     1.999999999708107e+03   # mqL1(Q)
    42     1.999999999708103e+03   # mqL2(Q)
    43     1.999999999475474e+03   # mqL3(Q)
    44     1.999999999704459e+03   # muR(Q)
    45     1.999999999704452e+03   # mcR(Q)
    46     7.999999980996087e+02   # mtR(Q)
    47     1.999999999706489e+03   # mdR(Q)
    48     1.999999999706489e+03   # msR(Q)
    49     1.999999999699158e+03   # mbR(Q)
Block au Q= 1.276303985974519e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.019674542567880e-07   # Ac(Q)MSSM DRbar
  3  3     1.254799133698274e-06   # At(Q)MSSM DRbar
Block ad Q= 1.276303985974519e+03  
  1  1     3.704044400702242e-07   # Ad(Q)MSSM DRbar
  2  2     3.704109324074369e-07   # As(Q)MSSM DRbar
  3  3     5.064054207151695e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.276303985974519e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.278379994237494e-08   # Amu(Q)MSSM DRbar
  3  3     1.276439832081760e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.22755287E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      7.94497344E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.65496770E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.57405859E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98724233E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.16452196E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.51072641E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      7.54161517E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99967350E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.21670708E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      8.17710838E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.55838194E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.25575026E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98873874E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.16658591E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.00816837E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.06654188E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99868515E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.22755210E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      7.94379430E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.65493314E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.57394318E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98724355E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.40934623E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.09818943E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.29830190E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.37388666E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.62597054E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.21670644E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      8.17702665E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.55808112E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.24934545E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98873976E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.16658546E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.00803397E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.06067262E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99868587E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.11234144E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.43446318E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34842378E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.93561275E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.23659738E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.50097802E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.48518870E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.20781149E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.42089287E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      7.48854882E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.31815275E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.69889182E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.78128725E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.19009624E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.51270427E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.08586824E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      9.13412765E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.23188672E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.88149054E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93799312E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.73897927E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.42843648E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   9.43720309E-03   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.73133800E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      6.47821613E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      2.68597133E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.61758904E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.14650547E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.85332075E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      6.98082038E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.03970103E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.42867185E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.41855717E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.34106693E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      8.81740108E-06    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      2.40287729E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   9.44236113E-03   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.47683767E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.72795187E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.54535627E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      2.68416760E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.61783463E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.14671765E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.85310858E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      6.98051521E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.03965558E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.13015932E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.52655050E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.47174795E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      1.70154881E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.14218056E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.31365312E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.71969309E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.66689478E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      9.19984846E-02    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.67604864E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.20486026E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.79497018E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      6.83734512E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.01185624E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   4.49628638E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.93536470E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.08648253E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.08648253E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   4.05459292E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.49286022E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.49286022E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.49286322E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.34195511E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.34195511E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.34210796E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.60816470E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.60816470E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      2.99252640E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      2.99252640E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      2.99252640E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      2.99252640E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99918623E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99918623E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.13115183E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.13115183E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   6.27157067E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.05219827E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.05219827E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.05219827E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.05219827E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.05219827E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.05219827E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.14533544E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.14533544E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.14533544E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.14533544E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97008777E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97008777E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.14193969E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.14193969E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.45072879E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      5.35241888E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      5.35241888E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.14697488E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.14697488E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   2.01965963E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.06364079E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.69047386E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.11877930E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.11877930E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.11877930E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.13859833E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.13859833E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.13859833E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.82484162E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.82484162E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.72686289E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.72686289E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.72686289E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.72686289E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.72627718E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.72627718E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.87377616E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.87377616E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.41154180E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.41154180E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.24225024E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.24225024E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.72774923E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.72774923E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.93606803E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.93606803E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.40545814E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.40545814E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.23250744E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.23250744E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.15552974E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.15552974E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.40746512E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.40746512E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.59549682E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.59549682E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.13883943E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.13883943E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01995037E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01995037E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.14647950E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.14647950E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.13903873E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.13903873E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.02022261E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.02022261E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.14647950E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.14647950E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10287203E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10287203E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.87506745E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.87506745E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.15959098E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.15959098E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.26914684E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97063121E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.39106862E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.39106862E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.54435252E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.91560810E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.58273412E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.58475751E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.70026584E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.11555152E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.11555152E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.11555152E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      7.82807700E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      7.82807700E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      7.82807700E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.54327014E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.18365692E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.54437231E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.16748683E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.80484136E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.56930723E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.10560407E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.23339907E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.02745491E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.23364495E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.02744317E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.32286814E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.04917019E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.68009226E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.09179403E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.60996767E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55787349E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.03051477E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01911614E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40866337E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62703053E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.35815323E-02    2            21        21             # BR(h0         -> g          g         )
      6.43129900E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.02301164E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81845371E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.77746711E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.74824854E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.32789880E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.23417041E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.91494416E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10733025E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.33927910E-05    2            21        21             # BR(H0         -> g          g         )
      1.02335088E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.71749680E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.34723149E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.47409807E-04    2            25        25             # BR(H0         -> h0         h0        )
      1.15544579E-02    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70328208E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86629217E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54568788E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.53041760E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17885707E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.04012203E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14274003E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97577817E-04    2            21        21             # BR(A0         -> g          g         )
      1.67001615E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.38039369E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67652319E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92479463E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.70153434E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07254599E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15191109E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.39549984E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.11234144E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.43446318E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.34842378E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.93561275E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.23659738E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.50097802E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.48518870E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.1000 <==
# gg production cross-section/pb: 0.001598
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.000000000000000e+03         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351486376481406e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040835149160179e+01   # MW
        25     1.131816255926567e+02   # h0
        35     2.000010801509169e+03   # H0
        36     1.999914240578592e+03   # A0
        37     2.001789457636426e+03   # H+
   1000021     1.142337908599819e+03   # ~g
   1000022     1.929972389185232e+03   # ~neutralino(1)
   1000023    -1.993072580638316e+03   # ~neutralino(2)
   1000024     1.942702383671674e+03   # ~chargino(1)
   1000025     1.997051598956849e+03   # ~neutralino(3)
   1000035     2.069724799753991e+03   # ~neutralino(4)
   1000037     2.062969842322839e+03   # ~chargino(2)
   1000001     2.032755243078877e+03   # ~d_L
   1000002     2.031392137787507e+03   # ~u_L
   1000003     2.032755243078877e+03   # ~s_L
   1000004     2.031392137787507e+03   # ~c_L
   1000005     2.015678095307803e+03   # ~b_1
   1000006     9.816409349560084e+02   # ~t_1
   1000011     2.009794659775546e+03   # ~e_L
   1000012     2.007929175253291e+03   # ~nue_L
   1000013     2.009794698903353e+03   # ~mu_L
   1000014     2.007929175253291e+03   # ~numu_L
   1000015     1.998190610755491e+03   # ~stau_1
   1000016     2.007847074680684e+03   # ~nu_tau_L
   2000001     2.024291181421097e+03   # ~d_R
   2000002     2.024634828029832e+03   # ~u_R
   2000003     2.024291181421097e+03   # ~s_R
   2000004     2.024634828029832e+03   # ~c_R
   2000005     2.038701738326894e+03   # ~b_2
   2000006     2.034922760786758e+03   # ~t_2
   2000011     2.004875502944977e+03   # ~e_R
   2000013     2.004875502944977e+03   # ~mu_R
   2000015     2.016224276485670e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041484826578812e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.176470918380604e-01   # N_{1,1}
  1  2    -5.241016727545911e-01   # N_{1,2}
  1  3     5.315897132198161e-01   # N_{1,3}
  1  4    -5.179775285607706e-01   # N_{1,4}
  2  1    -7.164193466205532e-03   # N_{2,1}
  2  2     1.231275150201388e-02   # N_{2,2}
  2  3     7.068644136639783e-01   # N_{2,3}
  2  4     7.072056074282135e-01   # N_{2,4}
  3  1     8.549968483100239e-01   # N_{3,1}
  3  2     5.031351556312548e-01   # N_{3,2}
  3  3    -8.905214376662361e-02   # N_{3,3}
  3  4     8.891074309895312e-02   # N_{3,4}
  4  1    -3.074084748199303e-01   # N_{4,1}
  4  2     6.870377339958864e-01   # N_{4,2}
  4  3     4.580663632978550e-01   # N_{4,3}
  4  4    -4.729211229050353e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.335978768327689e-01   # U_{1,1}
  1  2     7.736625430205391e-01   # U_{1,2}
  2  1    -7.736625430205391e-01   # U_{2,1}
  2  2    -6.335978768327689e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.520624349407469e-01   # V_{1,1}
  1  2     7.581652728390719e-01   # V_{1,2}
  2  1    -7.581652728390719e-01   # V_{2,1}
  2  2    -6.520624349407469e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.242260220810809e-02   # F_{11}
  1  2     9.999228365000867e-01   # F_{12}
  2  1     9.999228365000867e-01   # F_{21}
  2  2    -1.242260220810809e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.848559937666312e-01   # F_{11}
  1  2     8.111371441101969e-01   # F_{12}
  2  1     8.111371441101969e-01   # F_{21}
  2  2    -5.848559937666312e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011635288672700e-01   # F_{11}
  1  2     7.991260298350010e-01   # F_{12}
  2  1     7.991260298350010e-01   # F_{21}
  2  2    -6.011635288672700e-01   # F_{22}
Block gauge Q= 1.351486376481406e+03  
     1     3.624468023552613e-01   # g'(Q)MSSM DRbar
     2     6.358091568876082e-01   # g(Q)MSSM DRbar
     3     1.045558557573349e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351486376481406e+03  
  3  3     8.541256088391013e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351486376481406e+03  
  3  3     1.292477839806740e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351486376481406e+03  
  3  3     1.000910200760421e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351486376481406e+03  # Higgs mixing parameters
     1     1.999999994144248e+03   # mu(Q)MSSM DRbar
     2     9.615398055093232e+00   # tan beta(Q)MSSM DRbar
     3     2.447572065134596e+02   # higgs vev(Q)MSSM DRbar
     4     3.691412449827281e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351486376481406e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001540e+03   # M_1(Q)
     2     2.000000000003684e+03   # M_2(Q)
     3     1.000000000029748e+03   # M_3(Q)
    21    -6.606235383486643e+04   # mH1^2(Q)
    22    -3.910871065727296e+06   # mH2^2(Q)
    31     1.999999999998413e+03   # meL(Q)
    32     1.999999999998414e+03   # mmuL(Q)
    33     1.999999999998603e+03   # mtauL(Q)
    34     2.000000000005638e+03   # meR(Q)
    35     2.000000000005639e+03   # mmuR(Q)
    36     2.000000000006019e+03   # mtauR(Q)
    41     1.999999999606943e+03   # mqL1(Q)
    42     1.999999999606938e+03   # mqL2(Q)
    43     1.999999999299711e+03   # mqL3(Q)
    44     1.999999999602336e+03   # muR(Q)
    45     1.999999999602327e+03   # mcR(Q)
    46     8.999999977505108e+02   # mtR(Q)
    47     1.999999999605248e+03   # mdR(Q)
    48     1.999999999605247e+03   # msR(Q)
    49     1.999999999596754e+03   # mbR(Q)
Block au Q= 1.351486376481406e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     9.701946454837359e-07   # Ac(Q)MSSM DRbar
  3  3     1.532322203945288e-06   # At(Q)MSSM DRbar
Block ad Q= 1.351486376481406e+03  
  1  1     4.307463799960135e-07   # Ad(Q)MSSM DRbar
  2  2     4.307547567567823e-07   # As(Q)MSSM DRbar
  3  3     6.024404520664852e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351486376481406e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.596732210125424e-08   # Amu(Q)MSSM DRbar
  3  3     1.595070834588890e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   5.45412682E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      9.73354209E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      5.66070789E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      2.35078376E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98437022E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   5.38364178E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      3.16081993E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      1.14260398E-05    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99956965E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   5.44315356E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      1.00327735E-03    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      3.07098253E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      7.91142517E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98610483E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   5.38687389E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.27236936E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      4.68208291E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99825938E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   5.45412606E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      9.73219954E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      5.66066889E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      2.35065166E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98437162E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.33204100E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.27748176E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.61755875E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.04147477E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.95835130E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   5.44315293E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      1.00326806E-03    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      3.07064667E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      7.90411726E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98610599E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   5.38687345E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.27221009E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      4.67539912E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99826021E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.05535111E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.56674876E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.88059695E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      3.27475565E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.20623736E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.05993179E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.92638754E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   8.23141606E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.79848274E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      9.72899769E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.85141517E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      3.14444872E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.64418047E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.32229413E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.90522243E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   5.31212049E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      1.12357102E-03    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.70417433E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      2.03622019E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.92900819E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.35215160E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60316375E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03093360E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54831477E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.20201747E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51613130E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88711748E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13347625E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86624862E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.48240913E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.90302100E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60341339E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36272023E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27157056E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.03722343E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65605482E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03146681E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27756234E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54519657E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.71586835E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51354281E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88737767E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13369133E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86603356E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.48203426E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.90293689E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19798975E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39841435E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59872257E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.86307763E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33022200E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21659598E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60886615E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.90273668E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12551050E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94729981E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19247947E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80725192E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.30470134E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.85558565E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.05326306E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.49780821E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.39901797E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.39901797E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.58836283E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.71061678E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.71061678E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.71062048E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.82965629E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.82965629E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.82980799E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.98860081E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.98860081E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.10620648E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.10620648E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.10620648E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.10620648E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.10620648E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.10620648E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.31750115E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.31750115E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.31750115E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.31750115E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99908841E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99908841E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.85326157E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.85326157E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.50497527E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.07938320E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.07938320E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.07938320E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.07938320E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.07938320E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.07938320E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.22729313E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.22729313E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.22729313E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.22729313E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.97140977E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.97140977E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      9.68523835E-04    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      9.68523835E-04    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.22849987E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      4.52742976E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      4.52742976E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.27933166E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.27933166E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.81422162E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.13296151E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.14557619E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.55891068E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.55891068E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.55891068E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.00838871E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.00838871E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.00838871E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.01983347E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.01983347E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.92407361E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.92407361E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.92407361E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.92407361E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.33727081E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.33727081E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.80001086E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.80001086E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.16392776E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.16392776E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      6.90471287E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      6.90471287E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.33831274E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.33831274E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.86165200E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.86165200E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.15734140E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.15734140E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      6.89403124E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      6.89403124E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      9.60937033E-05    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      9.60937033E-05    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.02967261E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.02967261E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.55617471E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.55617471E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.29401516E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.29401516E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.06093735E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.06093735E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.46829307E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.46829307E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.29422109E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.29422109E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.06123038E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.06123038E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.46829307E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.46829307E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.15691024E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.15691024E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      2.00051225E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      2.00051225E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.48523065E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.48523065E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.00078918E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.97545082E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.14056833E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.14056833E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.73391380E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.71753449E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.74258675E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.11741011E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.86775384E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.23764072E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.23764072E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.23764072E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.47037496E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.47037496E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.47037496E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      8.64124278E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      8.24242827E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      8.64154410E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      8.22512017E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.76054267E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.53827259E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      6.96041506E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.65082866E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.41553279E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.65107728E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.41552056E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.74691908E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.08449430E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      5.01145781E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.20635899E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62400863E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55595884E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02231286E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01547745E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40899056E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62806614E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.39155100E-02    2            21        21             # BR(h0         -> g          g         )
      6.48868841E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.46625794E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79802510E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79232838E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.77398384E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.36175720E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24950351E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93587769E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11325124E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.40694074E-05    2            21        21             # BR(H0         -> g          g         )
      1.03119059E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      6.99401339E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.40268891E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.51010012E-04    2            25        25             # BR(H0         -> h0         h0        )
      5.20422308E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70506450E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86488847E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54395146E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52721946E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17778812E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03813063E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14217677E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97440363E-04    2            21        21             # BR(A0         -> g          g         )
      1.66923166E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.42874524E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67903624E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92330825E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69715187E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07055669E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15134842E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.44498607E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.05535111E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.56674876E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.88059695E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      3.27475565E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.20623736E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.05993179E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.92638754E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.130 <==
# gg production cross-section/pb: 938.399130
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    1.300000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351406031368389e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042151297165994e+01   # MW
        25     1.126839925484158e+02   # h0
        35     2.000052195665322e+03   # H0
        36     1.999961581668332e+03   # A0
        37     2.001983418978754e+03   # H+
   1000021     1.854728983749268e+02   # ~g
   1000022     1.930014987430713e+03   # ~neutralino(1)
   1000023    -1.993177966183878e+03   # ~neutralino(2)
   1000024     1.942739571285892e+03   # ~chargino(1)
   1000025     1.997054976096552e+03   # ~neutralino(3)
   1000035     2.069794272984059e+03   # ~neutralino(4)
   1000037     2.063051097317152e+03   # ~chargino(2)
   1000001     2.028780686200306e+03   # ~d_L
   1000002     2.027395685688616e+03   # ~u_L
   1000003     2.028780686200306e+03   # ~s_L
   1000004     2.027395685688616e+03   # ~c_L
   1000005     2.011080052649057e+03   # ~b_1
   1000006     9.410119017927493e+02   # ~t_1
   1000011     2.009798474394336e+03   # ~e_L
   1000012     2.007931220195382e+03   # ~nue_L
   1000013     2.009798513921997e+03   # ~mu_L
   1000014     2.007931220195382e+03   # ~numu_L
   1000015     1.998191522103229e+03   # ~stau_1
   1000016     2.007849248735815e+03   # ~nu_tau_L
   2000001     2.020288776875784e+03   # ~d_R
   2000002     2.020628208587933e+03   # ~u_R
   2000003     2.020288776875784e+03   # ~s_R
   2000004     2.020628208587933e+03   # ~c_R
   2000005     2.035302472058946e+03   # ~b_2
   2000006     2.030868074850846e+03   # ~t_2
   2000011     2.004875147459339e+03   # ~e_R
   2000013     2.004875147459339e+03   # ~mu_R
   2000015     2.016227241416256e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041558156577753e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.178207379771370e-01   # N_{1,1}
  1  2    -5.243294623045456e-01   # N_{1,2}
  1  3     5.314112148411669e-01   # N_{1,3}
  1  4    -5.177900796816233e-01   # N_{1,4}
  2  1    -7.164532723824010e-03   # N_{2,1}
  2  2     1.231688389925819e-02   # N_{2,2}
  2  3     7.068643445009261e-01   # N_{2,3}
  2  4     7.072056011621636e-01   # N_{2,4}
  3  1     8.549507440512313e-01   # N_{3,1}
  3  2     5.032110154739964e-01   # N_{3,2}
  3  3    -8.906131572810083e-02   # N_{3,3}
  3  4     8.891558464439664e-02   # N_{3,4}
  4  1    -3.073007088070832e-01   # N_{4,1}
  4  2     6.868082579847652e-01   # N_{4,2}
  4  3     4.582717548083132e-01   # N_{4,3}
  4  4    -4.731254483490670e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.339571369096674e-01   # U_{1,1}
  1  2     7.733681843477254e-01   # U_{1,2}
  2  1    -7.733681843477254e-01   # U_{2,1}
  2  2    -6.339571369096674e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.524211208385390e-01   # V_{1,1}
  1  2     7.578566362339150e-01   # V_{1,2}
  2  1    -7.578566362339150e-01   # V_{2,1}
  2  2    -6.524211208385390e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     9.578555130400344e-03   # F_{11}
  1  2     9.999541245885303e-01   # F_{12}
  2  1     9.999541245885303e-01   # F_{21}
  2  2    -9.578555130400344e-03   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.878157234640143e-01   # F_{11}
  1  2     8.089948548961714e-01   # F_{12}
  2  1     8.089948548961714e-01   # F_{21}
  2  2    -5.878157234640143e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.010822881612481e-01   # F_{11}
  1  2     7.991871388222149e-01   # F_{12}
  2  1     7.991871388222149e-01   # F_{21}
  2  2    -6.010822881612481e-01   # F_{22}
Block gauge Q= 1.351406031368389e+03  
     1     3.624855848122358e-01   # g'(Q)MSSM DRbar
     2     6.359493935088820e-01   # g(Q)MSSM DRbar
     3     1.077226206098969e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351406031368389e+03  
  3  3     8.507240167324498e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351406031368389e+03  
  3  3     1.350863316678616e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351406031368389e+03  
  3  3     1.000782701339976e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351406031368389e+03  # Higgs mixing parameters
     1     1.999999992329409e+03   # mu(Q)MSSM DRbar
     2     9.615849144408374e+00   # tan beta(Q)MSSM DRbar
     3     2.448013762334656e+02   # higgs vev(Q)MSSM DRbar
     4     3.699473606485359e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351406031368389e+03 # MSSM DRbar SUSY breaking parameters
     1     1.999999999999785e+03   # M_1(Q)
     2     1.999999999999652e+03   # M_2(Q)
     3     1.300000000059175e+02   # M_3(Q)
    21    -6.571164963767110e+04   # mH1^2(Q)
    22    -3.912122142851666e+06   # mH2^2(Q)
    31     2.000000000003627e+03   # meL(Q)
    32     2.000000000003628e+03   # mmuL(Q)
    33     2.000000000003666e+03   # mtauL(Q)
    34     2.000000000001527e+03   # meR(Q)
    35     2.000000000001527e+03   # mmuR(Q)
    36     2.000000000001605e+03   # mtauR(Q)
    41     2.000000000010484e+03   # mqL1(Q)
    42     2.000000000010480e+03   # mqL2(Q)
    43     1.999999999977694e+03   # mqL3(Q)
    44     2.000000000008639e+03   # muR(Q)
    45     2.000000000008637e+03   # mcR(Q)
    46     8.999999998886868e+02   # mtR(Q)
    47     2.000000000007237e+03   # mdR(Q)
    48     2.000000000007232e+03   # msR(Q)
    49     1.999999999999046e+03   # mbR(Q)
Block au Q= 1.351406031368389e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     2.827711968529418e-07   # Ac(Q)MSSM DRbar
  3  3     2.491237356896306e-07   # At(Q)MSSM DRbar
Block ad Q= 1.351406031368389e+03  
  1  1     3.496029527211793e-07   # Ad(Q)MSSM DRbar
  2  2     3.495977837001699e-07   # As(Q)MSSM DRbar
  3  3     3.067250449956590e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351406031368389e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2    -3.211227977267158e-09   # Amu(Q)MSSM DRbar
  3  3    -3.298161636460983e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.14270238E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.26237410E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.50661011E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      8.89800142E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99314186E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.13749747E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.37692907E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.94917764E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99982281E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.14188315E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.37912276E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.35604930E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.95595911E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99396913E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.13773649E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.54621526E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.62528595E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99928283E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.14270230E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.26173096E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.50659123E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      8.89736837E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99314253E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.92955865E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.11708492E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.32777869E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.89501290E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.10488265E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.14188309E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.37907803E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.35588865E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.95246731E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99396968E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.13773644E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.54545874E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.62211449E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99928323E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.65004043E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.04300148E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.20478171E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      4.94059691E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.86724637E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.12688903E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.42240690E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.71124546E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.78785446E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.00076247E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.14842047E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      8.04863173E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      1.93877505E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   8.77212317E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.73213486E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.26786514E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.12878696E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.88790588E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.10528584E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      9.83964479E-04    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97356280E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      6.56795058E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60362373E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03059490E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54864631E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.07692172E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51282848E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88676658E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13398160E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86574327E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.37018411E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.91428089E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60387267E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36293987E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27133644E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.02478545E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65621215E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03112669E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27118548E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54553556E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.68551331E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51024701E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88702602E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13419604E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86552884E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.36981524E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.91419653E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19628393E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39833082E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59891432E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.75485983E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33176663E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21770979E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60899630E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.85321419E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12476177E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94675257E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19281281E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80691857E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.19459831E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.86666633E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.69873296E-09   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.81685729E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.72529778E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.72529778E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.78905613E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.63098501E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.63098501E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.63098856E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.65241793E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.65241793E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.65259583E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.85089428E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.85089428E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.05638928E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.05638928E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.05638928E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.05638928E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.05638928E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.05638928E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.16808555E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.16808555E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.16808555E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.16808555E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99915182E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99915182E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.28465615E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.28465615E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.86879262E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.01155755E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.01155755E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.01155755E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.01155755E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.01155755E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.01155755E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.03071153E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.03071153E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.03071153E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.03071153E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.93400699E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.93400699E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.51603364E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.51603364E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.44609064E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.64000569E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.64000569E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.12992529E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.12992529E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.90948575E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.06281885E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.76627134E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.32934943E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.32934943E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.32934943E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.55287113E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.55287113E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.55287113E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.91831145E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.91831145E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.83295680E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.83295680E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.83295680E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.83295680E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.23119285E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.23119285E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.02487453E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.02487453E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.83320421E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.83320421E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.77626641E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.77626641E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.23283561E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.23283561E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.09493402E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.09493402E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.82667818E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.82667818E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.76653733E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.76653733E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.10892296E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.10892296E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.78326579E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.78326579E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.57175873E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.57175873E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.18628142E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.18628142E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00907372E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00907372E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.15975478E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.15975478E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.18647794E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.18647794E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00935334E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00935334E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.15975478E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.15975478E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10062183E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10062183E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.90685717E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.90685717E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.17584122E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.17584122E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.12399129E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.89601598E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      5.11727262E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      5.11727262E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.63755058E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.80947395E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.66017786E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.93728846E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.77546631E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.17457388E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.17457388E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.17457388E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.06636870E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.06636870E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.06636870E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.04402596E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.00487331E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.04415775E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.00314855E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.04268281E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.54942029E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.78963565E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.23702209E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.01369024E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.23725982E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.01367850E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.32872772E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.93393938E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.77545274E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.13028267E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.61163361E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55880121E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02492367E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.02112091E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40927803E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62875230E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.34448971E-02    2            21        21             # BR(h0         -> g          g         )
      6.41297993E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      7.95317134E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80357243E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78739095E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76784502E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35050827E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24584875E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92892735E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11128536E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.39174523E-05    2            21        21             # BR(H0         -> g          g         )
      1.02958772E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.00484204E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.40485604E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.50108365E-04    2            25        25             # BR(H0         -> h0         h0        )
      6.86093165E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70411303E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86474747E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54377704E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52689823E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17768253E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03794263E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14212359E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97418800E-04    2            21        21             # BR(A0         -> g          g         )
      1.66912161E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.43355065E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67835492E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92314747E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69669539E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07037710E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15129762E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.45006220E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.65004043E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.04300148E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.20478171E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      4.94059691E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.86724637E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.12688903E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.217 <==
# gg production cross-section/pb: 69.959643
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    2.170000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351464828322513e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040924454384984e+01   # MW
        25     1.128793680453653e+02   # h0
        35     2.000037326449471e+03   # H0
        36     1.999946150794321e+03   # A0
        37     2.001944501001427e+03   # H+
   1000021     2.936847890030169e+02   # ~g
   1000022     1.929979613551069e+03   # ~neutralino(1)
   1000023    -1.993097731691300e+03   # ~neutralino(2)
   1000024     1.942705858517966e+03   # ~chargino(1)
   1000025     1.997052709408640e+03   # ~neutralino(3)
   1000035     2.069747455310109e+03   # ~neutralino(4)
   1000037     2.062999792998891e+03   # ~chargino(2)
   1000001     2.028562911852885e+03   # ~d_L
   1000002     2.027179537028211e+03   # ~u_L
   1000003     2.028562911852885e+03   # ~s_L
   1000004     2.027179537028211e+03   # ~c_L
   1000005     2.010923559487248e+03   # ~b_1
   1000006     9.422385672734265e+02   # ~t_1
   1000011     2.009797857366097e+03   # ~e_L
   1000012     2.007931638847120e+03   # ~nue_L
   1000013     2.009797896681634e+03   # ~mu_L
   1000014     2.007931638847120e+03   # ~numu_L
   1000015     1.998192571944576e+03   # ~stau_1
   1000016     2.007849627710710e+03   # ~nu_tau_L
   2000001     2.020071112399652e+03   # ~d_R
   2000002     2.020410924785083e+03   # ~u_R
   2000003     2.020071112399652e+03   # ~s_R
   2000004     2.020410924785083e+03   # ~c_R
   2000005     2.035013059277940e+03   # ~b_2
   2000006     2.030672173349639e+03   # ~t_2
   2000011     2.004875483732812e+03   # ~e_R
   2000013     2.004875483732812e+03   # ~mu_R
   2000015     2.016225793976999e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041689739393263e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.176945176935566e-01   # N_{1,1}
  1  2    -5.241506007533089e-01   # N_{1,2}
  1  3     5.315476351616475e-01   # N_{1,3}
  1  4    -5.179329581835400e-01   # N_{1,4}
  2  1    -7.164336842511975e-03   # N_{2,1}
  2  2     1.231418584703041e-02   # N_{2,2}
  2  3     7.068643786675430e-01   # N_{2,3}
  2  4     7.072056159812931e-01   # N_{2,4}
  3  1     8.549886873809238e-01   # N_{3,1}
  3  2     5.031437193404737e-01   # N_{3,2}
  3  3    -8.906768436932661e-02   # N_{3,3}
  3  4     8.892519181854712e-02   # N_{3,4}
  4  1    -3.073667298472609e-01   # N_{4,1}
  4  2     6.869941093234386e-01   # N_{4,2}
  4  3     4.581122235065272e-01   # N_{4,3}
  4  4    -4.729672058523740e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.336827597426493e-01   # U_{1,1}
  1  2     7.735930196200970e-01   # U_{1,2}
  2  1    -7.735930196200970e-01   # U_{2,1}
  2  2    -6.336827597426493e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.521469226772847e-01   # V_{1,1}
  1  2     7.580926007042593e-01   # V_{1,2}
  2  1    -7.580926007042593e-01   # V_{2,1}
  2  2    -6.521469226772847e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.012183019909687e-02   # F_{11}
  1  2     9.999487729646057e-01   # F_{12}
  2  1     9.999487729646057e-01   # F_{21}
  2  2    -1.012183019909687e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.877950209929940e-01   # F_{11}
  1  2     8.090098969084654e-01   # F_{12}
  2  1     8.090098969084654e-01   # F_{21}
  2  2    -5.877950209929940e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.010872510639771e-01   # F_{11}
  1  2     7.991834061142357e-01   # F_{12}
  2  1     7.991834061142357e-01   # F_{21}
  2  2    -6.010872510639771e-01   # F_{22}
Block gauge Q= 1.351464828322513e+03  
     1     3.624849993419970e-01   # g'(Q)MSSM DRbar
     2     6.359097847410283e-01   # g(Q)MSSM DRbar
     3     1.069068036398592e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351464828322513e+03  
  3  3     8.532667808308274e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351464828322513e+03  
  3  3     1.343519769104594e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351464828322513e+03  
  3  3     1.000838643119113e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351464828322513e+03  # Higgs mixing parameters
     1     1.999999997868621e+03   # mu(Q)MSSM DRbar
     2     9.614463180730461e+00   # tan beta(Q)MSSM DRbar
     3     2.447549940466556e+02   # higgs vev(Q)MSSM DRbar
     4     3.697873307372498e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351464828322513e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000031e+03   # M_1(Q)
     2     2.000000000000188e+03   # M_2(Q)
     3     2.170000000087610e+02   # M_3(Q)
    21    -6.584766323749814e+04   # mH1^2(Q)
    22    -3.911914711091235e+06   # mH2^2(Q)
    31     2.000000000003170e+03   # meL(Q)
    32     2.000000000003170e+03   # mmuL(Q)
    33     2.000000000003216e+03   # mtauL(Q)
    34     2.000000000001710e+03   # meR(Q)
    35     2.000000000001711e+03   # mmuR(Q)
    36     2.000000000001803e+03   # mtauR(Q)
    41     1.999999999994209e+03   # mqL1(Q)
    42     1.999999999994205e+03   # mqL2(Q)
    43     1.999999999950624e+03   # mqL3(Q)
    44     1.999999999992404e+03   # muR(Q)
    45     1.999999999992402e+03   # mcR(Q)
    46     8.999999998028192e+02   # mtR(Q)
    47     1.999999999991258e+03   # mdR(Q)
    48     1.999999999991254e+03   # msR(Q)
    49     1.999999999983450e+03   # mbR(Q)
Block au Q= 1.351464828322513e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     3.570756015954287e-07   # Ac(Q)MSSM DRbar
  3  3     3.994995837027986e-07   # At(Q)MSSM DRbar
Block ad Q= 1.351464828322513e+03  
  1  1     3.470365255990686e-07   # Ad(Q)MSSM DRbar
  2  2     3.470331975070292e-07   # As(Q)MSSM DRbar
  3  3     3.321579317712138e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351464828322513e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     0.000000000000000e+00   # Amu(Q)MSSM DRbar
  3  3    -5.571367414554696e-10   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.11375268E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.35155154E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.56104557E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.00371933E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99299719E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.10842105E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.40677056E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      3.97916734E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99981953E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.11291328E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.47087144E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.38548846E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      2.99037414E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99384450E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.10866505E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.66649021E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.63810603E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99926952E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.11375260E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.35089220E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.56102622E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.00307004E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99299787E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.90039437E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.20503342E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.32057027E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.83247912E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.16741562E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.11291321E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.47082559E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.38532373E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      2.98679169E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99384507E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.10866500E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.66571424E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.63485071E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99926993E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.62119410E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.17492066E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.19959370E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      5.60194822E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.81107098E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.18238986E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.39338091E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      9.85900974E-05    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.84002678E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.04550122E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.30587568E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      8.00708320E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      1.97873329E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   8.15049884E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      5.40069373E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      4.59930627E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.09980719E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      4.98757297E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.26341830E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.00959249E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.97152965E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      7.52664613E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60401116E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03095605E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54846367E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.17155422E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51464537E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88802874E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13384937E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86587560E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.45687364E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.90469220E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60426070E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36291400E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27134116E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.03439612E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65641404E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03148902E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27646747E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54534681E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.70851584E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51205873E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88828883E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13406431E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86566066E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.45650008E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.90460807E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19791803E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39829186E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59886951E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.83862413E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33111220E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21748191E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60847232E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.89041878E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12514158E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94819790E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19281989E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80691159E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.27969104E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.85725634E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   9.24496686E-06   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.65880139E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.69291331E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.69291331E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.77919133E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.62684961E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.62684961E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.62685314E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.64207563E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.64207563E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.64225201E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.84241709E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.84241709E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.05280327E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.05280327E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.05280327E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.05280327E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.05280327E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.05280327E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.15733268E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.15733268E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.15733268E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.15733268E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99914749E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99914749E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.33868007E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.33868007E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.85910774E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.01427549E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.01427549E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.01427549E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.01427549E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.01427549E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.01427549E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.03924945E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.03924945E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.03924945E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.03924945E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.93486522E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.93486522E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.44490097E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.44490097E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.35663550E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.60792043E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.60792043E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.15154033E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.15154033E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.90306093E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.07703522E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.82807311E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.34652395E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.34652395E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.34652395E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.58858414E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.58858414E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.58858414E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.92574790E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.92574790E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.83623038E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.83623038E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.83623038E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.83623038E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.30135226E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.30135226E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.04702636E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.04702636E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.88493416E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.88493416E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.86201353E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.86201353E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.30302587E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.30302587E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.11771499E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.11771499E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.87838061E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.87838061E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.85225838E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.85225838E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.11697531E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.11697531E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.86756530E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.86756530E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.57066785E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.57066785E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.18836199E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.18836199E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01179855E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01179855E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.16964697E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.16964697E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.18855851E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.18855851E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01207819E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01207819E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.16964697E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.16964697E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10313827E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10313827E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.90870207E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.90870207E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.18577956E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.18577956E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.12092650E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.89854016E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.99081160E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.99081160E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.64081383E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.80276247E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.66297416E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.91635973E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.78067586E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.18013371E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.18013371E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.18013371E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.04770589E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.04770589E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.04770589E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05709685E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.01788450E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05723308E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01615126E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.06280114E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.54791872E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.91320472E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.24891570E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.02471014E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.24915307E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.02469843E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.34058855E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.93958392E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.78042114E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.13730653E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.61767031E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55780061E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02278131E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01916656E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40927743E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62880017E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.36134251E-02    2            21        21             # BR(h0         -> g          g         )
      6.44114370E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.15106024E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80671560E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78591308E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76680578E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34714123E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24522775E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92684096E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11069523E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38977158E-05    2            21        21             # BR(H0         -> g          g         )
      1.02942758E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.04215608E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.41234379E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49924525E-04    2            25        25             # BR(H0         -> h0         h0        )
      7.20711847E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70552647E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86450877E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54348177E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52635439E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17750056E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03760268E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14202744E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97396275E-04    2            21        21             # BR(A0         -> g          g         )
      1.66899162E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.44177838E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67972002E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92290368E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69596570E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07002875E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15119909E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.45835035E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.62119410E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.17492066E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.19959370E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      5.60194822E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.81107098E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.18238986E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.304 <==
# gg production cross-section/pb: 10.670409
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.040000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351493800650147e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.048249923705239e+01   # MW
        25     1.129897473434185e+02   # h0
        35     2.000040903256055e+03   # H0
        36     1.999949008543673e+03   # A0
        37     2.001921454378010e+03   # H+
   1000021     3.970897766042634e+02   # ~g
   1000022     1.929956130711886e+03   # ~neutralino(1)
   1000023    -1.993061614196803e+03   # ~neutralino(2)
   1000024     1.942684462958956e+03   # ~chargino(1)
   1000025     1.997051524205609e+03   # ~neutralino(3)
   1000035     2.069733445112679e+03   # ~neutralino(4)
   1000037     2.062982227407927e+03   # ~chargino(2)
   1000001     2.028503575768866e+03   # ~d_L
   1000002     2.027121744179997e+03   # ~u_L
   1000003     2.028503575768866e+03   # ~s_L
   1000004     2.027121744179997e+03   # ~c_L
   1000005     2.010932947275477e+03   # ~b_1
   1000006     9.441207512070977e+02   # ~t_1
   1000011     2.009796984562556e+03   # ~e_L
   1000012     2.007931418028453e+03   # ~nue_L
   1000013     2.009797023805428e+03   # ~mu_L
   1000014     2.007931418028453e+03   # ~numu_L
   1000015     1.998193006860896e+03   # ~stau_1
   1000016     2.007849400618542e+03   # ~nu_tau_L
   2000001     2.020012766947257e+03   # ~d_R
   2000002     2.020352703711263e+03   # ~u_R
   2000003     2.020012766947257e+03   # ~s_R
   2000004     2.020352703711263e+03   # ~c_R
   2000005     2.034883557382587e+03   # ~b_2
   2000006     2.030626286307241e+03   # ~t_2
   2000011     2.004875786129784e+03   # ~e_R
   2000013     2.004875786129784e+03   # ~mu_R
   2000015     2.016224752097548e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041730769692004e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.176285631343029e-01   # N_{1,1}
  1  2    -5.240801831628517e-01   # N_{1,2}
  1  3     5.316084154760962e-01   # N_{1,3}
  1  4    -5.179950168344905e-01   # N_{1,4}
  2  1    -7.165030344655779e-03   # N_{2,1}
  2  2     1.231435694821328e-02   # N_{2,2}
  2  3     7.068643398300163e-01   # N_{2,3}
  2  4     7.072056447949122e-01   # N_{2,4}
  3  1     8.550076125621557e-01   # N_{3,1}
  3  2     5.031144751112330e-01   # N_{3,2}
  3  3    -8.905873382749079e-02   # N_{3,3}
  3  4     8.891765473377854e-02   # N_{3,4}
  4  1    -3.074036890723672e-01   # N_{4,1}
  4  2     6.870692418981458e-01   # N_{4,2}
  4  3     4.580434909489641e-01   # N_{4,3}
  4  4    -4.729006123716623e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.335650777802743e-01   # U_{1,1}
  1  2     7.736894029371703e-01   # U_{1,2}
  2  1    -7.736894029371703e-01   # U_{2,1}
  2  2    -6.335650777802743e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.520313803785333e-01   # V_{1,1}
  1  2     7.581919803068775e-01   # V_{1,2}
  2  1    -7.581919803068775e-01   # V_{2,1}
  2  2    -6.520313803785333e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.069318415744119e-02   # F_{11}
  1  2     9.999428262718699e-01   # F_{12}
  2  1     9.999428262718699e-01   # F_{21}
  2  2    -1.069318415744119e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.875029733677524e-01   # F_{11}
  1  2     8.092220067966824e-01   # F_{12}
  2  1     8.092220067966824e-01   # F_{21}
  2  2    -5.875029733677524e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011044764063543e-01   # F_{11}
  1  2     7.991704501820889e-01   # F_{12}
  2  1     7.991704501820889e-01   # F_{21}
  2  2    -6.011044764063543e-01   # F_{22}
Block gauge Q= 1.351493800650147e+03  
     1     3.624823334976194e-01   # g'(Q)MSSM DRbar
     2     6.358909360040372e-01   # g(Q)MSSM DRbar
     3     1.063810838908684e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351493800650147e+03  
  3  3     8.544210215926565e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351493800650147e+03  
  3  3     1.335595607322038e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351493800650147e+03  
  3  3     1.000745073072055e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351493800650147e+03  # Higgs mixing parameters
     1     1.999999992410098e+03   # mu(Q)MSSM DRbar
     2     9.613923109905247e+00   # tan beta(Q)MSSM DRbar
     3     2.447617510318038e+02   # higgs vev(Q)MSSM DRbar
     4     3.696389136727513e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351493800650147e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000241e+03   # M_1(Q)
     2     2.000000000000658e+03   # M_2(Q)
     3     3.040000000114210e+02   # M_3(Q)
    21    -6.593587483424925e+04   # mH1^2(Q)
    22    -3.911760048096618e+06   # mH2^2(Q)
    31     2.000000000002758e+03   # meL(Q)
    32     2.000000000002758e+03   # mmuL(Q)
    33     2.000000000002813e+03   # mtauL(Q)
    34     2.000000000001952e+03   # meR(Q)
    35     2.000000000001953e+03   # mmuR(Q)
    36     2.000000000002064e+03   # mtauR(Q)
    41     1.999999999972263e+03   # mqL1(Q)
    42     1.999999999972260e+03   # mqL2(Q)
    43     1.999999999913237e+03   # mqL3(Q)
    44     1.999999999970380e+03   # muR(Q)
    45     1.999999999970376e+03   # mcR(Q)
    46     8.999999996837524e+02   # mtR(Q)
    47     1.999999999969515e+03   # mdR(Q)
    48     1.999999999969511e+03   # msR(Q)
    49     1.999999999961855e+03   # mbR(Q)
Block au Q= 1.351493800650147e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     4.307333782350774e-07   # Ac(Q)MSSM DRbar
  3  3     5.414490618972135e-07   # At(Q)MSSM DRbar
Block ad Q= 1.351493800650147e+03  
  1  1     3.513204405965947e-07   # Ad(Q)MSSM DRbar
  2  2     3.513186901943323e-07   # As(Q)MSSM DRbar
  3  3     3.613766200521172e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351493800650147e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.856754496867093e-09   # Amu(Q)MSSM DRbar
  3  3     1.788108719560953e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.07460326E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.50463704E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.65181026E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.29610329E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99275041E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.06910142E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.45698566E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.10546241E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99981324E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.07373690E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.62857243E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.43471508E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.08777477E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99362783E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.06935227E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      5.86870461E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.69021376E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99924409E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.07460318E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.50395391E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.65179021E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.29543047E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99275112E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.86105119E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.36973897E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.35810896E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.74450324E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.25538948E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.07373684E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.62852493E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.43454438E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.08406180E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99362841E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.06935222E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      5.86790036E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.68683850E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99924451E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.58234287E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.39663536E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.23070435E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      6.36604643E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.73042140E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.26225264E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.35398954E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.01357542E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      4.94971685E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.24409978E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.49251232E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.94977537E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.03414399E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   7.36140264E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.89756537E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.10243463E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.06064173E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.15868858E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.45711585E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.04370578E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96896206E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      8.71034842E-05    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60485489E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03127807E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54841296E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.21498586E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51514816E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88975316E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13380497E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86592008E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.49579067E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.89992896E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60510422E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36288264E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27145390E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.03744914E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65559716E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03181059E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27254792E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54529937E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.71688775E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51256388E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.89001298E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13401963E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86570543E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.49541590E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.89984515E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19828222E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39847308E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59865576E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.87116065E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33200978E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21706394E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60926830E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.89544915E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12471327E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94984434E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19269651E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80703505E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.31814262E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.85264185E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.25167780E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   5.38175903E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      3.88119399E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      3.88119399E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.78655389E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.63706523E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.63706523E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.63706877E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.67147711E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.67147711E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.67165340E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.86785352E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.86785352E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.05831481E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.05831481E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.05831481E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.05831481E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.05831481E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.05831481E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.17386429E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.17386429E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.17386429E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.17386429E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99914622E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99914622E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.34134318E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.34134318E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.83165535E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.02949840E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.02949840E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.02949840E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.02949840E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.02949840E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.02949840E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.08494489E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.08494489E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.08494489E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.08494489E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.93684956E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.93684956E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.30922929E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.30922929E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      4.18401187E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.53977804E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.53977804E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.16417974E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.16417974E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.90592955E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.08581420E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.89369126E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.39284564E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.39284564E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.39284564E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.66912780E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.66912780E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.66912780E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.94726962E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.94726962E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.83850483E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.83850483E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.83850483E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.83850483E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.34362038E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.34362038E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.04466800E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.04466800E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.92345739E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.92345739E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.85171792E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.85171792E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.34530317E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.34530317E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.11570117E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.11570117E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.91686711E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.91686711E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.84201545E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.84201545E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.12056343E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.12056343E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.92184163E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.92184163E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.56986490E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.56986490E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.20428534E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.20428534E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.00824854E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.00824854E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.18876026E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.18876026E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.20448205E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.20448205E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.00852901E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.00852901E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.18876026E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.18876026E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.10636293E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.10636293E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.91730158E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.91730158E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.20494774E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.20494774E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.12614440E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.90375443E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.73035869E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.73035869E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.63540269E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.80519600E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.66853210E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.92654394E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.78426430E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.18869238E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.18869238E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.18869238E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.09116756E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.09116756E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.09116756E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.06509657E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.02575817E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06523341E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.02401576E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.07260120E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.54637015E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.98777944E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.28771646E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.06236841E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.28795393E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.06235667E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.37954183E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.95530473E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.80132318E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.13657896E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.61570275E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55722790E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02182202E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01804496E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40926902E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62880431E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.37123148E-02    2            21        21             # BR(h0         -> g          g         )
      6.45388601E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.25243636E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80126574E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78483292E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76564409E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34468030E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24453569E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92531922E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11026481E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38702869E-05    2            21        21             # BR(H0         -> g          g         )
      1.02924867E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.05230040E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.41435328E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49737571E-04    2            25        25             # BR(H0         -> h0         h0        )
      7.53569635E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69888534E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86443401E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54338928E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52618405E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17744383E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03749794E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14199782E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97388095E-04    2            21        21             # BR(A0         -> g          g         )
      1.66894638E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.44434801E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67307993E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92282935E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69574198E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06991999E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15116833E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.46089707E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.58234287E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.39663536E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.23070435E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      6.36604643E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.73042140E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.26225264E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.391 <==
# gg production cross-section/pb: 2.325436
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    3.910000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351508844795864e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042238390011374e+01   # MW
        25     1.130618357593486e+02   # h0
        35     2.000041785179646e+03   # H0
        36     1.999948957778686e+03   # A0
        37     2.001896309918403e+03   # H+
   1000021     4.971443847616226e+02   # ~g
   1000022     1.929945045092839e+03   # ~neutralino(1)
   1000023    -1.993042535628824e+03   # ~neutralino(2)
   1000024     1.942673237260758e+03   # ~chargino(1)
   1000025     1.997050872965239e+03   # ~neutralino(3)
   1000035     2.069726399377972e+03   # ~neutralino(4)
   1000037     2.062974045385437e+03   # ~chargino(2)
   1000001     2.028565005210597e+03   # ~d_L
   1000002     2.027183821177067e+03   # ~u_L
   1000003     2.028565005210597e+03   # ~s_L
   1000004     2.027183821177067e+03   # ~c_L
   1000005     2.011061393379400e+03   # ~b_1
   1000006     9.467582131008257e+02   # ~t_1
   1000011     2.009798319086449e+03   # ~e_L
   1000012     2.007932247853686e+03   # ~nue_L
   1000013     2.009798358577813e+03   # ~mu_L
   1000014     2.007932247853686e+03   # ~numu_L
   1000015     1.998193639907374e+03   # ~stau_1
   1000016     2.007850212010342e+03   # ~nu_tau_L
   2000001     2.020073534887194e+03   # ~d_R
   2000002     2.020413668251920e+03   # ~u_R
   2000003     2.020073534887194e+03   # ~s_R
   2000004     2.020413668251920e+03   # ~c_R
   2000005     2.034877586007283e+03   # ~b_2
   2000006     2.030695626718443e+03   # ~t_2
   2000011     2.004875742314893e+03   # ~e_R
   2000013     2.004875742314893e+03   # ~mu_R
   2000015     2.016225379490144e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041740796420138e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.175731789999881e-01   # N_{1,1}
  1  2    -5.240528314403965e-01   # N_{1,2}
  1  3     5.316436942078560e-01   # N_{1,3}
  1  4    -5.180311307712803e-01   # N_{1,4}
  2  1    -7.164899213620309e-03   # N_{2,1}
  2  2     1.231468096983268e-02   # N_{2,2}
  2  3     7.068643225516871e-01   # N_{2,3}
  2  4     7.072056577512759e-01   # N_{2,4}
  3  1     8.550361186339144e-01   # N_{3,1}
  3  2     5.030671122217695e-01   # N_{3,2}
  3  3    -8.905530798397920e-02   # N_{3,3}
  3  4     8.891495122969388e-02   # N_{3,4}
  4  1    -3.073996425348495e-01   # N_{4,1}
  4  2     6.871247769457628e-01   # N_{4,2}
  4  3     4.580032358318522e-01   # N_{4,3}
  4  4    -4.728615406693965e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.334984690206202e-01   # U_{1,1}
  1  2     7.737439432709831e-01   # U_{1,2}
  2  1    -7.737439432709831e-01   # U_{2,1}
  2  2    -6.334984690206202e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.519664058311385e-01   # V_{1,1}
  1  2     7.582478523989549e-01   # V_{1,2}
  2  1    -7.582478523989549e-01   # V_{2,1}
  2  2    -6.519664058311385e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.129650721979117e-02   # F_{11}
  1  2     9.999361924266134e-01   # F_{12}
  2  1     9.999361924266134e-01   # F_{21}
  2  2    -1.129650721979117e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.870986889113262e-01   # F_{11}
  1  2     8.095153670429004e-01   # F_{12}
  2  1     8.095153670429004e-01   # F_{21}
  2  2    -5.870986889113262e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.010723246547068e-01   # F_{11}
  1  2     7.991946324483084e-01   # F_{12}
  2  1     7.991946324483084e-01   # F_{21}
  2  2    -6.010723246547068e-01   # F_{22}
Block gauge Q= 1.351508844795864e+03  
     1     3.624711649789538e-01   # g'(Q)MSSM DRbar
     2     6.359207439084982e-01   # g(Q)MSSM DRbar
     3     1.059930867595035e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351508844795864e+03  
  3  3     8.550548776044647e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351508844795864e+03  
  3  3     1.328149919065416e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351508844795864e+03  
  3  3     1.000748290055352e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351508844795864e+03  # Higgs mixing parameters
     1     1.999999990417749e+03   # mu(Q)MSSM DRbar
     2     9.613680803092013e+00   # tan beta(Q)MSSM DRbar
     3     2.447544734423366e+02   # higgs vev(Q)MSSM DRbar
     4     3.695001606169085e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351508844795864e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000432e+03   # M_1(Q)
     2     2.000000000001093e+03   # M_2(Q)
     3     3.910000000139564e+02   # M_3(Q)
    21    -6.603978302604343e+04   # mH1^2(Q)
    22    -3.911610428861834e+06   # mH2^2(Q)
    31     2.000000000002338e+03   # meL(Q)
    32     2.000000000002338e+03   # mmuL(Q)
    33     2.000000000002404e+03   # mtauL(Q)
    34     2.000000000002247e+03   # meR(Q)
    35     2.000000000002248e+03   # mmuR(Q)
    36     2.000000000002381e+03   # mtauR(Q)
    41     1.999999999944699e+03   # mqL1(Q)
    42     1.999999999944695e+03   # mqL2(Q)
    43     1.999999999866279e+03   # mqL3(Q)
    44     1.999999999942657e+03   # muR(Q)
    45     1.999999999942654e+03   # mcR(Q)
    46     8.999999995345494e+02   # mtR(Q)
    47     1.999999999942113e+03   # mdR(Q)
    48     1.999999999942110e+03   # msR(Q)
    49     1.999999999934487e+03   # mbR(Q)
Block au Q= 1.351508844795864e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.029720199849442e-07   # Ac(Q)MSSM DRbar
  3  3     6.775965153774251e-07   # At(Q)MSSM DRbar
Block ad Q= 1.351508844795864e+03  
  1  1     3.586050109615580e-07   # Ad(Q)MSSM DRbar
  2  2     3.586046979228267e-07   # As(Q)MSSM DRbar
  3  3     3.917854419851857e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351508844795864e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     3.967040540988558e-09   # Amu(Q)MSSM DRbar
  3  3     3.906082688659735e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   1.02663010E+02   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      4.72181936E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.77928465E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      9.76539728E-06    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99240105E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   1.02092491E+02   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.52767096E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.32225750E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99980401E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   1.02573135E+02   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      4.85232485E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.50390966E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.24517446E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99331913E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   1.02118411E+02   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.15329363E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.77932484E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99920672E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   1.02663002E+02   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      4.72110450E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.77926368E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      9.76469329E-06    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99240179E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.81289920E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.60292263E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.43372940E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.63133844E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.36855119E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   1.02573128E+02   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      4.85227515E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.50373100E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.24128835E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99331975E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   1.02118406E+02   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.15245170E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.77579026E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99920716E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.53472998E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.71752339E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.29203646E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      7.29325851E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.62559365E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.36612008E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.30575714E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.05192817E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.14324623E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      9.58215336E-06    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.72302416E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.87519716E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.10637341E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   6.48263259E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      4.18978251E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      5.81021749E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   1.01267353E+02   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.40284962E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.69550276E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.09285815E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96569536E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.01817841E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60550956E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03131195E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54832748E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.23768273E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51600072E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.89066571E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13384998E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86587555E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.51741124E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.89293822E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60575948E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36267580E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27163735E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.04069447E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65582779E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03184560E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27895333E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54520754E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.72385392E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51341126E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.89092618E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13406514E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86566040E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.51703464E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.89285452E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19944248E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39839141E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59871359E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.89499950E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33159326E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21751277E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60831431E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.91196016E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12505332E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.95093662E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19287927E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80685276E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.33917536E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.84576979E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   6.19156876E-04   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.94385826E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.22966396E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.22966396E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.75886986E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.63579432E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.63579432E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.63579785E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.66327586E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.66327586E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.66344956E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.85940188E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.85940188E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.05787033E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.05787033E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.05787033E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.05787033E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.05787033E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.05787033E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.17253073E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.17253073E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.17253073E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.17253073E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99913845E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99913845E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.42635026E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.42635026E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.81368478E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.02631889E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.02631889E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.02631889E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.02631889E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.02631889E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.02631889E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.07534916E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.07534916E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.07534916E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.07534916E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94037164E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94037164E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      3.06882182E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      3.06882182E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.88187401E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.43197908E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.43197908E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.17557278E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.17557278E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.89196176E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.09292253E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.90775610E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.39158487E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.39158487E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.39158487E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.67569220E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.67569220E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.67569220E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.94589996E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.94589996E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.84807637E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.84807637E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.84807637E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.84807637E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.34021255E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.34021255E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.05692517E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.05692517E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.91603226E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.91603226E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.89978721E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.89978721E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.34189045E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.34189045E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.12798553E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.12798553E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.90943265E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.90943265E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.88997438E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.88997438E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.11312535E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.11312535E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.93791041E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.93791041E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.56785806E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.56785806E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.20415232E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.20415232E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.01697156E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.01697156E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.20911284E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.20911284E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.20434978E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.20434978E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.01725276E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.01725276E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.20911284E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.20911284E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11047545E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11047545E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92109405E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92109405E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.22535931E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.22535931E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.11089272E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.91136124E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      4.34921356E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      4.34921356E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.65124528E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.79139444E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.67527820E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.92488773E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.79411848E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.19209727E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.19209727E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.19209727E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.09722821E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.09722821E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.09722821E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.06369993E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.02428393E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.06383572E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.02253799E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.07370661E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.54465324E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.97930862E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.30641306E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.08026079E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.30665145E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.08024894E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.39856457E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.96099944E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.81259073E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.15067088E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62138574E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55681832E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02128579E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01723203E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40922908E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62870968E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.37782672E-02    2            21        21             # BR(h0         -> g          g         )
      6.46724145E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.33583392E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80814896E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78395719E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76453292E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34268512E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24387347E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92408504E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10991572E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38429609E-05    2            21        21             # BR(H0         -> g          g         )
      1.02887424E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.05322982E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.41456019E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49568270E-04    2            25        25             # BR(H0         -> h0         h0        )
      7.83375602E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70444028E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86441610E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54336713E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52614326E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17743021E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03747269E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14199067E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97386243E-04    2            21        21             # BR(A0         -> g          g         )
      1.66893598E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.44496416E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67855222E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92281301E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69569051E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06989149E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15116027E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.46149277E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.53472998E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      9.71752339E-05    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.29203646E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      7.29325851E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.62559365E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.36612008E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.478 <==
# gg production cross-section/pb: 0.627166
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    4.780000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351515765442434e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.041043745288476e+01   # MW
        25     1.131069801931512e+02   # h0
        35     2.000026505006188e+03   # H0
        36     1.999932675928781e+03   # A0
        37     2.001856972269767e+03   # H+
   1000021     5.946087171101474e+02   # ~g
   1000022     1.929944677294636e+03   # ~neutralino(1)
   1000023    -1.993031900017940e+03   # ~neutralino(2)
   1000024     1.942673807454362e+03   # ~chargino(1)
   1000025     1.997050457167915e+03   # ~neutralino(3)
   1000035     2.069714187527666e+03   # ~neutralino(4)
   1000037     2.062960436836569e+03   # ~chargino(2)
   1000001     2.028738639630576e+03   # ~d_L
   1000002     2.027359273742633e+03   # ~u_L
   1000003     2.028738639630576e+03   # ~s_L
   1000004     2.027359273742633e+03   # ~c_L
   1000005     2.011301683554422e+03   # ~b_1
   1000006     9.502092688861392e+02   # ~t_1
   1000011     2.009797165365776e+03   # ~e_L
   1000012     2.007931518626228e+03   # ~nue_L
   1000013     2.009797204615505e+03   # ~mu_L
   1000014     2.007931518626228e+03   # ~numu_L
   1000015     1.998193320514196e+03   # ~stau_1
   1000016     2.007849457622036e+03   # ~nu_tau_L
   2000001     2.020249599248700e+03   # ~d_R
   2000002     2.020590040149074e+03   # ~u_R
   2000003     2.020249599248700e+03   # ~s_R
   2000004     2.020590040149074e+03   # ~c_R
   2000005     2.034988904183784e+03   # ~b_2
   2000006     2.030875750774211e+03   # ~t_2
   2000011     2.004875953342839e+03   # ~e_R
   2000013     2.004875953342839e+03   # ~mu_R
   2000015     2.016224670936522e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041731507579550e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.175736565862035e-01   # N_{1,1}
  1  2    -5.240182521639608e-01   # N_{1,2}
  1  3     5.316598713221600e-01   # N_{1,3}
  1  4    -5.180491231050961e-01   # N_{1,4}
  2  1    -7.164698106370548e-03   # N_{2,1}
  2  2     1.231323924738455e-02   # N_{2,2}
  2  3     7.068643620375423e-01   # N_{2,3}
  2  4     7.072056454253881e-01   # N_{2,4}
  3  1     8.550276298280389e-01   # N_{3,1}
  3  2     5.030800412283384e-01   # N_{3,2}
  3  3    -8.905930654746559e-02   # N_{3,3}
  3  4     8.891942569328577e-02   # N_{3,4}
  4  1    -3.074226092155844e-01   # N_{4,1}
  4  2     6.871417085696060e-01   # N_{4,2}
  4  3     4.579836185108013e-01   # N_{4,3}
  4  4    -4.728410059024886e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.334616247106346e-01   # U_{1,1}
  1  2     7.737741078757825e-01   # U_{1,2}
  2  1    -7.737741078757825e-01   # U_{2,1}
  2  2    -6.334616247106346e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.519281390422039e-01   # V_{1,1}
  1  2     7.582807537614079e-01   # V_{1,2}
  2  1    -7.582807537614079e-01   # V_{2,1}
  2  2    -6.519281390422039e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.192299121851251e-02   # F_{11}
  1  2     9.999289186139199e-01   # F_{12}
  2  1     9.999289186139199e-01   # F_{21}
  2  2    -1.192299121851251e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.867265360512212e-01   # F_{11}
  1  2     8.097851393384143e-01   # F_{12}
  2  1     8.097851393384143e-01   # F_{21}
  2  2    -5.867265360512212e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011010769178320e-01   # F_{11}
  1  2     7.991730071318868e-01   # F_{12}
  2  1     7.991730071318868e-01   # F_{21}
  2  2    -6.011010769178320e-01   # F_{22}
Block gauge Q= 1.351515765442434e+03  
     1     3.624733946105447e-01   # g'(Q)MSSM DRbar
     2     6.358783733564387e-01   # g(Q)MSSM DRbar
     3     1.056853701529908e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351515765442434e+03  
  3  3     8.553799285068543e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351515765442434e+03  
  3  3     1.321340279462987e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351515765442434e+03  
  3  3     1.000805240301257e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351515765442434e+03  # Higgs mixing parameters
     1     1.999999992608334e+03   # mu(Q)MSSM DRbar
     2     9.613624918721660e+00   # tan beta(Q)MSSM DRbar
     3     2.447404831076190e+02   # higgs vev(Q)MSSM DRbar
     4     3.693803792597629e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351515765442434e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000610e+03   # M_1(Q)
     2     2.000000000001504e+03   # M_2(Q)
     3     4.780000000163970e+02   # M_3(Q)
    21    -6.618152584499166e+04   # mH1^2(Q)
    22    -3.911468088236098e+06   # mH2^2(Q)
    31     2.000000000001891e+03   # meL(Q)
    32     2.000000000001891e+03   # mmuL(Q)
    33     2.000000000001970e+03   # mtauL(Q)
    34     2.000000000002593e+03   # meR(Q)
    35     2.000000000002593e+03   # mmuR(Q)
    36     2.000000000002753e+03   # mtauR(Q)
    41     1.999999999911669e+03   # mqL1(Q)
    42     1.999999999911665e+03   # mqL2(Q)
    43     1.999999999810234e+03   # mqL3(Q)
    44     1.999999999909408e+03   # muR(Q)
    45     1.999999999909404e+03   # mcR(Q)
    46     8.999999993569766e+02   # mtR(Q)
    47     1.999999999909227e+03   # mdR(Q)
    48     1.999999999909224e+03   # msR(Q)
    49     1.999999999901569e+03   # mbR(Q)
Block au Q= 1.351515765442434e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     5.736397210594749e-07   # Ac(Q)MSSM DRbar
  3  3     8.092051114924004e-07   # At(Q)MSSM DRbar
Block ad Q= 1.351515765442434e+03  
  1  1     3.672770751674259e-07   # Ad(Q)MSSM DRbar
  2  2     3.672781469930150e-07   # As(Q)MSSM DRbar
  3  3     4.223889754575959e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351515765442434e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     5.927672299208388e-09   # Amu(Q)MSSM DRbar
  3  3     5.873899509906677e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.71072403E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.01067955E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      2.94783810E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.04375632E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99193690E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.65144647E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.62202071E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      4.64153605E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99979138E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.70138814E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.15015613E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.59532596E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.47082916E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99290731E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.65413312E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      6.53311102E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      1.91034017E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99915564E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.71072327E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.00992397E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      2.94781595E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.04368190E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99193769E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.75719001E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      8.90894226E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.54904674E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.49243112E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.50745430E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.70138751E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.15010361E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.59513711E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.46672062E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99290796E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.65413268E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      6.53222054E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      1.90660187E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99915610E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.47947703E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01324558E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.38594972E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      8.37180231E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.49600241E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.49458980E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.25003852E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.10208970E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.40584677E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.00713695E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      1.99522026E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.78119385E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.19759709E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   5.59120066E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      3.23897438E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      6.76102562E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   9.57136896E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      5.72826510E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      1.98691040E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.15392889E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.96166318E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.20016204E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60487836E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03133556E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54827449E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.25034430E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51652931E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88990740E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13370895E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86601626E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.52817818E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.89508565E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60512835E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36274916E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27153566E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.04207842E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65610980E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03186944E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.28007007E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54515333E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.72724035E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51393871E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.89016798E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13392423E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86580099E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.52780089E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.89500181E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19949318E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39836049E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59873269E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.90682111E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33096451E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21720513E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60828385E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.91900349E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12532099E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.95020778E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19277306E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80695865E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.34969811E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.84784277E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.02038634E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   4.44609791E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      4.70576952E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      4.70576952E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.73875625E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.64070127E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.64070127E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.64070481E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.67320596E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.67320596E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.67337757E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.86674181E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.86674181E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.06084715E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.06084715E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.06084715E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.06084715E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.06084715E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.06084715E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.18145869E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.18145869E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.18145869E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.18145869E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99913167E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99913167E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.49244700E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.49244700E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.78214705E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.03035636E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.03035636E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.03035636E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.03035636E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.03035636E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.03035636E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.08714901E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.08714901E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.08714901E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.08714901E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94439122E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94439122E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.79587299E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.79587299E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.53761886E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.30540881E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.30540881E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.18998898E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.18998898E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.88182072E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.09908047E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.93834079E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.40680083E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.40680083E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.40680083E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.70751401E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.70751401E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.70751401E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.95247111E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.95247111E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.85600738E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.85600738E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.85600738E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.85600738E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.31196077E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.31196077E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.05338327E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.05338327E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.89403171E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.89403171E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.88601506E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.88601506E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.31361389E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.31361389E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.12420709E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.12420709E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.88741540E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.88741540E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.87611837E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.87611837E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.10452279E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.10452279E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.92472152E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.92472152E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.56626082E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.56626082E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.21204535E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.21204535E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.02252878E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.02252878E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.23587695E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.23587695E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.21224367E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.21224367E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.02281110E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.02281110E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.23587695E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.23587695E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.11549814E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.11549814E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.92865002E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.92865002E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.25220153E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.25220153E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.09947565E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92026502E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.90346690E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.90346690E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.66212327E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.78139622E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.68199078E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.93603148E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.80239475E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.19691689E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.19691689E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.19691689E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.12623163E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.12623163E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.12623163E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.05749255E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.01797281E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.05762372E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.01622242E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.06536642E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.54323484E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.92078223E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.34127994E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.11410150E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.34151930E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.11408967E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.43382338E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.97388773E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.83219007E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.16067001E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62320052E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55655597E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02106443E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01670963E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40919831E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62863413E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.38212269E-02    2            21        21             # BR(h0         -> g          g         )
      6.47464160E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.38461106E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81012096E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78332456E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76360986E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34124380E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24332168E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92318996E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10966255E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38202967E-05    2            21        21             # BR(H0         -> g          g         )
      1.02860297E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.04860323E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.41363644E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49440485E-04    2            25        25             # BR(H0         -> h0         h0        )
      8.07255228E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70548995E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86443466E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54339009E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52618554E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17744377E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03749516E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14199703E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97390551E-04    2            21        21             # BR(A0         -> g          g         )
      1.66895639E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.44434138E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67955297E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92283472E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69575069E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06991275E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15116628E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.46083045E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.47947703E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.01324558E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.38594972E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      8.37180231E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.49600241E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.49458980E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.565 <==
# gg production cross-section/pb: 0.194169
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    5.650000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351516890892106e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.042238514686427e+01   # MW
        25     1.131405104992524e+02   # h0
        35     2.000034363505450e+03   # H0
        36     1.999939515883219e+03   # A0
        37     2.001844546072443e+03   # H+
   1000021     6.899438931388531e+02   # ~g
   1000022     1.929940932567967e+03   # ~neutralino(1)
   1000023    -1.993032596188297e+03   # ~neutralino(2)
   1000024     1.942670119023255e+03   # ~chargino(1)
   1000025     1.997050370145071e+03   # ~neutralino(3)
   1000035     2.069719414692434e+03   # ~neutralino(4)
   1000037     2.062965068122463e+03   # ~chargino(2)
   1000001     2.029036003774672e+03   # ~d_L
   1000002     2.027658199116748e+03   # ~u_L
   1000003     2.029036003774672e+03   # ~s_L
   1000004     2.027658199116748e+03   # ~c_L
   1000005     2.011662504238144e+03   # ~b_1
   1000006     9.544878652527054e+02   # ~t_1
   1000011     2.009797710231088e+03   # ~e_L
   1000012     2.007931817234436e+03   # ~nue_L
   1000013     2.009797749698690e+03   # ~mu_L
   1000014     2.007931817234436e+03   # ~numu_L
   1000015     1.998193389938600e+03   # ~stau_1
   1000016     2.007849753033546e+03   # ~nu_tau_L
   2000001     2.020548274978277e+03   # ~d_R
   2000002     2.020888980868345e+03   # ~u_R
   2000003     2.020548274978277e+03   # ~s_R
   2000004     2.020888980868345e+03   # ~c_R
   2000005     2.035227840567244e+03   # ~b_2
   2000006     2.031178280945953e+03   # ~t_2
   2000011     2.004875870841166e+03   # ~e_R
   2000013     2.004875870841166e+03   # ~mu_R
   2000015     2.016225058041317e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041701463566966e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.175535262248636e-01   # N_{1,1}
  1  2    -5.240340012543862e-01   # N_{1,2}
  1  3     5.316605284566218e-01   # N_{1,3}
  1  4    -5.180487436021111e-01   # N_{1,4}
  2  1    -7.164874845390133e-03   # N_{2,1}
  2  2     1.231435487678318e-02   # N_{2,2}
  2  3     7.068643279606523e-01   # N_{2,3}
  2  4     7.072056582700352e-01   # N_{2,4}
  3  1     8.550416930515053e-01   # N_{3,1}
  3  2     5.030589067970661e-01   # N_{3,2}
  3  3    -8.905151825151061e-02   # N_{3,3}
  3  4     8.891156579915181e-02   # N_{3,4}
  4  1    -3.074108333309797e-01   # N_{4,1}
  4  2     6.871451509582438e-01   # N_{4,2}
  4  3     4.579844226991370e-01   # N_{4,3}
  4  4    -4.728428804901935e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.334649456823774e-01   # U_{1,1}
  1  2     7.737713891012142e-01   # U_{1,2}
  2  1    -7.737713891012142e-01   # U_{2,1}
  2  2    -6.334649456823774e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.519332157551899e-01   # V_{1,1}
  1  2     7.582763890528947e-01   # V_{1,2}
  2  1    -7.582763890528947e-01   # V_{2,1}
  2  2    -6.519332157551899e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.255341165611376e-02   # F_{11}
  1  2     9.999212028233986e-01   # F_{12}
  2  1     9.999212028233986e-01   # F_{21}
  2  2    -1.255341165611376e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.863237695908290e-01   # F_{11}
  1  2     8.100768094525361e-01   # F_{12}
  2  1     8.100768094525361e-01   # F_{21}
  2  2    -5.863237695908290e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.010885184449177e-01   # F_{11}
  1  2     7.991824528815018e-01   # F_{12}
  2  1     7.991824528815018e-01   # F_{21}
  2  2    -6.010885184449177e-01   # F_{22}
Block gauge Q= 1.351516890892106e+03  
     1     3.624631201670241e-01   # g'(Q)MSSM DRbar
     2     6.359027308837153e-01   # g(Q)MSSM DRbar
     3     1.054301118575139e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351516890892106e+03  
  3  3     8.553849027776476e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351516890892106e+03  
  3  3     1.315026148631212e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351516890892106e+03  
  3  3     1.000763102586071e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351516890892106e+03  # Higgs mixing parameters
     1     1.999999991962828e+03   # mu(Q)MSSM DRbar
     2     9.613787467675888e+00   # tan beta(Q)MSSM DRbar
     3     2.447527876980393e+02   # higgs vev(Q)MSSM DRbar
     4     3.692838669360366e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351516890892106e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000779e+03   # M_1(Q)
     2     2.000000000001896e+03   # M_2(Q)
     3     5.650000000187598e+02   # M_3(Q)
    21    -6.621938012360169e+04   # mH1^2(Q)
    22    -3.911335338181040e+06   # mH2^2(Q)
    31     2.000000000001410e+03   # meL(Q)
    32     2.000000000001410e+03   # mmuL(Q)
    33     2.000000000001504e+03   # mtauL(Q)
    34     2.000000000002987e+03   # meR(Q)
    35     2.000000000002987e+03   # mmuR(Q)
    36     2.000000000003176e+03   # mtauR(Q)
    41     1.999999999873342e+03   # mqL1(Q)
    42     1.999999999873338e+03   # mqL2(Q)
    43     1.999999999745466e+03   # mqL3(Q)
    44     1.999999999870806e+03   # muR(Q)
    45     1.999999999870801e+03   # mcR(Q)
    46     8.999999991522556e+02   # mtR(Q)
    47     1.999999999871031e+03   # mdR(Q)
    48     1.999999999871028e+03   # msR(Q)
    49     1.999999999863297e+03   # mbR(Q)
Block au Q= 1.351516890892106e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     6.428565775178550e-07   # Ac(Q)MSSM DRbar
  3  3     9.368108794274790e-07   # At(Q)MSSM DRbar
Block ad Q= 1.351516890892106e+03  
  1  1     3.769948571917695e-07   # Ad(Q)MSSM DRbar
  2  2     3.769972071342123e-07   # As(Q)MSSM DRbar
  3  3     4.530661888571727e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351516890892106e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     7.770197171524246e-09   # Amu(Q)MSSM DRbar
  3  3     7.723211392327268e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   9.09127144E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.38809445E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.16712772E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.13541929E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99133101E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   9.02966015E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.74466669E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      5.08844703E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99977464E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   9.08157267E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      5.53951208E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.71446245E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      3.77991790E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99236790E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   9.03244719E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.02675031E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.09348994E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99908796E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   9.09127067E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.38728753E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.16710407E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.13533983E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99133185E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.69513195E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.29343916E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.71017287E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.32669840E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.67318156E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   9.08157203E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      5.53945602E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.71426073E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      3.77552991E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99236860E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   9.03244674E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.02579880E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.08949491E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99908845E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.41785780E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.06568821E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.51887048E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      9.60022964E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.33954528E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.64976399E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.18795799E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.16639646E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      5.75242484E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.07349773E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.31195898E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.66600429E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.30954485E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   4.75726253E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      2.01812379E-01    2       1000021         6             # BR(~t_1       -> ~g         t         )
      7.98187621E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.95225747E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.15467797E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.33850493E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.22978279E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95673979E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.42265358E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60542394E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03133666E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54825958E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.24974396E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51667845E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.89064382E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13376327E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86596229E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.52793012E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.89168279E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60567391E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36260620E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27170798E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.04184299E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65581635E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03187043E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27944369E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54513906E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.72674647E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51408821E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.89090434E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13397848E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86574709E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.52755297E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.89159913E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19958063E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39842377E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59867113E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.90510342E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33141617E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21729921E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60837947E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.91655464E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12515577E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.95092611E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19280588E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80692618E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.34948515E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.84453259E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.29560549E-03   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.91353804E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      5.34563287E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      5.34563287E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.72030751E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.65196695E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.65196695E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.65197052E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.69950974E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.69950974E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.69967956E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.88766350E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.88766350E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.06810131E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.06810131E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.06810131E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.06810131E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.06810131E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.06810131E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.20321502E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.20321502E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.20321502E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.20321502E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99912463E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99912463E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.55176412E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.55176412E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.74095920E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.03948284E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.03948284E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.03948284E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.03948284E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.03948284E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.03948284E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.11397893E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.11397893E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.11397893E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.11397893E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.94878904E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.94878904E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.49733522E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.49733522E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      3.16059719E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.16562508E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.16562508E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.20656920E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.20656920E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.87298156E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.10537600E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      6.97683989E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.43690951E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.43690951E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.43690951E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.76523204E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.76523204E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.76523204E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.96598321E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.96598321E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.86634991E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.86634991E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.86634991E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.86634991E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.25840613E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.25840613E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.03822936E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.03822936E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.85554334E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.85554334E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.82694049E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.82694049E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.26001690E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.26001690E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.10857542E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.10857542E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.84890746E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.84890746E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.81696914E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.81696914E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.09346676E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.09346676E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.88374764E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.88374764E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.56426013E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.56426013E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.22615182E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.22615182E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.02713354E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.02713354E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.27113279E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.27113279E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.22635121E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.22635121E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.02741749E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.02741749E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.27113279E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.27113279E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.12167718E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.12167718E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.94013707E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.94013707E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.28754898E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.28754898E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.08850525E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.92993339E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      3.41958038E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      3.41958038E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.67119970E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.77270492E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.69231423E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.96465265E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.81283302E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.20466158E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.20466158E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.20466158E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.18586895E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.18586895E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.18586895E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.04639940E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      1.00671724E-03    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.04652299E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      1.00496240E-03    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.04882839E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.54137453E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.81186400E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.39208338E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.16352836E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.39232412E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.16351640E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.48516582E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      2.99197105E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.86172746E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.16891062E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62308320E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55634889E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02106616E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01629400E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40916365E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62854467E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.38555286E-02    2            21        21             # BR(h0         -> g          g         )
      6.47946158E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.41804372E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80939293E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78304099E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76300778E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34059775E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24296362E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92279200E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10954999E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38036677E-05    2            21        21             # BR(H0         -> g          g         )
      1.02842055E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.03854143E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.41161439E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49352703E-04    2            25        25             # BR(H0         -> h0         h0        )
      8.21467487E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70432942E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86448958E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54345802E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52631065E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17748575E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03757412E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14201936E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97395252E-04    2            21        21             # BR(A0         -> g          g         )
      1.66898435E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.44244530E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67836567E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92289318E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69592320E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.06999131E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15118850E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.45888174E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.41785780E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.06568821E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.51887048E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      9.60022964E-04    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.33954528E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.64976399E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.652 <==
# gg production cross-section/pb: 0.066410
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    6.520000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351514954234301e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040874828320302e+01   # MW
        25     1.131604981761980e+02   # h0
        35     2.000012502871891e+03   # H0
        36     1.999916689720729e+03   # A0
        37     2.001805129677024e+03   # H+
   1000021     7.834528571673329e+02   # ~g
   1000022     1.929948689419561e+03   # ~neutralino(1)
   1000023    -1.993032785194104e+03   # ~neutralino(2)
   1000024     1.942678108932247e+03   # ~chargino(1)
   1000025     1.997050336785416e+03   # ~neutralino(3)
   1000035     2.069710256348192e+03   # ~neutralino(4)
   1000037     2.062955574915912e+03   # ~chargino(2)
   1000001     2.029465066491711e+03   # ~d_L
   1000002     2.028089783753390e+03   # ~u_L
   1000003     2.029465066491711e+03   # ~s_L
   1000004     2.028089783753390e+03   # ~c_L
   1000005     2.012153653125047e+03   # ~b_1
   1000006     9.595693042813017e+02   # ~t_1
   1000011     2.009796537608449e+03   # ~e_L
   1000012     2.007931103136428e+03   # ~nue_L
   1000013     2.009796576851750e+03   # ~mu_L
   1000014     2.007931103136428e+03   # ~numu_L
   1000015     1.998192758771567e+03   # ~stau_1
   1000016     2.007849012324241e+03   # ~nu_tau_L
   2000001     2.020981087334257e+03   # ~d_R
   2000002     2.021322280790272e+03   # ~u_R
   2000003     2.020981087334257e+03   # ~s_R
   2000004     2.021322280790272e+03   # ~c_R
   2000005     2.035602330102400e+03   # ~b_2
   2000006     2.031612029613937e+03   # ~t_2
   2000011     2.004875944859624e+03   # ~e_R
   2000013     2.004875944859624e+03   # ~mu_R
   2000015     2.016224500229296e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041672232587206e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.175742356851503e-01   # N_{1,1}
  1  2    -5.240197360716018e-01   # N_{1,2}
  1  3     5.316585986928748e-01   # N_{1,3}
  1  4    -5.180484613772535e-01   # N_{1,4}
  2  1    -7.164363598075480e-03   # N_{2,1}
  2  2     1.231267546244352e-02   # N_{2,2}
  2  3     7.068643865679459e-01   # N_{2,3}
  2  4     7.072056341115452e-01   # N_{2,4}
  3  1     8.550274127491724e-01   # N_{3,1}
  3  2     5.030805588517701e-01   # N_{3,2}
  3  3    -8.905889121596884e-02   # N_{3,3}
  3  4     8.891900049049804e-02   # N_{3,4}
  4  1    -3.074224341743023e-01   # N_{4,1}
  4  2     6.871402080622239e-01   # N_{4,2}
  4  3     4.579851387689697e-01   # N_{4,3}
  4  4    -4.728418277789288e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.334626818176211e-01   # U_{1,1}
  1  2     7.737732424582976e-01   # U_{1,2}
  2  1    -7.737732424582976e-01   # U_{2,1}
  2  2    -6.334626818176211e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.519286522256451e-01   # V_{1,1}
  1  2     7.582803125541727e-01   # V_{1,2}
  2  1    -7.582803125541727e-01   # V_{2,1}
  2  2    -6.519286522256451e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.315923023142916e-02   # F_{11}
  1  2     9.999134135812542e-01   # F_{12}
  2  1     9.999134135812542e-01   # F_{21}
  2  2    -1.315923023142916e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.859897125967488e-01   # F_{11}
  1  2     8.103184909224148e-01   # F_{12}
  2  1     8.103184909224148e-01   # F_{21}
  2  2    -5.859897125967488e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011175176701647e-01   # F_{11}
  1  2     7.991606408914663e-01   # F_{12}
  2  1     7.991606408914663e-01   # F_{21}
  2  2    -6.011175176701647e-01   # F_{22}
Block gauge Q= 1.351514954234301e+03  
     1     3.624645123694778e-01   # g'(Q)MSSM DRbar
     2     6.358625238401888e-01   # g(Q)MSSM DRbar
     3     1.052116622779435e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351514954234301e+03  
  3  3     8.553655214386074e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351514954234301e+03  
  3  3     1.309519387513220e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351514954234301e+03  
  3  3     1.000864385005981e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351514954234301e+03  # Higgs mixing parameters
     1     1.999999997700679e+03   # mu(Q)MSSM DRbar
     2     9.613946751144148e+00   # tan beta(Q)MSSM DRbar
     3     2.447342004882258e+02   # higgs vev(Q)MSSM DRbar
     4     3.692040328189090e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351514954234301e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000000942e+03   # M_1(Q)
     2     2.000000000002275e+03   # M_2(Q)
     3     6.520000000210592e+02   # M_3(Q)
    21    -6.633456625808399e+04   # mH1^2(Q)
    22    -3.911204736232526e+06   # mH2^2(Q)
    31     2.000000000000891e+03   # meL(Q)
    32     2.000000000000891e+03   # mmuL(Q)
    33     2.000000000001001e+03   # mtauL(Q)
    34     2.000000000003428e+03   # meR(Q)
    35     2.000000000003429e+03   # mmuR(Q)
    36     2.000000000003650e+03   # mtauR(Q)
    41     1.999999999829858e+03   # mqL1(Q)
    42     1.999999999829854e+03   # mqL2(Q)
    43     1.999999999672237e+03   # mqL3(Q)
    44     1.999999999826997e+03   # muR(Q)
    45     1.999999999826992e+03   # mcR(Q)
    46     8.999999989212322e+02   # mtR(Q)
    47     1.999999999827673e+03   # mdR(Q)
    48     1.999999999827671e+03   # msR(Q)
    49     1.999999999819829e+03   # mbR(Q)
Block au Q= 1.351514954234301e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.107363573707217e-07   # Ac(Q)MSSM DRbar
  3  3     1.061396416682910e-06   # At(Q)MSSM DRbar
Block ad Q= 1.351514954234301e+03  
  1  1     3.871474463122117e-07   # Ad(Q)MSSM DRbar
  2  2     3.871510815727154e-07   # As(Q)MSSM DRbar
  3  3     4.834657970387931e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351514954234301e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     9.530780611987196e-09   # Amu(Q)MSSM DRbar
  3  3     9.490285674853116e-09   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   8.41974826E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      5.87223299E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.44732628E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.25874071E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.99055432E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   8.35583778E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      1.90248415E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      5.70064034E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99975274E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   8.40969933E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.03926995E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      1.86660711E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.19631939E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99167434E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   8.35872823E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      7.66189493E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.34415180E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99899937E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   8.41974750E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      5.87136194E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.44730079E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.25865492E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.99055523E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.62792443E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      9.76501548E-06    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      2.92566936E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      5.13268984E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      4.86718325E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   8.40969870E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.03920946E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      1.86638935E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.19158167E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99167509E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   8.35872779E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      7.66086687E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.33983599E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99899991E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.35098319E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.13077184E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.06265165E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.70083000E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.09719373E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.15419014E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.83367952E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.12077206E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.24568947E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.20941036E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.16098330E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.67318417E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.52617678E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.44566750E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.92600059E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      2.76762023E-02    2       1000021         6             # BR(~t_1       -> ~g         t         )
      9.72323798E-01    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   8.28116947E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      6.70392671E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      2.75525819E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.32532981E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.95079987E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.69032500E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60439533E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03123594E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54821820E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.24927690E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51709228E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88917815E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13362379E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86610141E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.52696781E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.89529103E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60464531E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36269271E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27157172E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.04201265E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65631368E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03176976E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.28007000E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54509708E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.72712172E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51450136E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88943870E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13383908E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86588613E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.52659057E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.89520718E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19921599E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39836918E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59872501E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.90580197E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33064998E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21697041E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60837143E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.91938044E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12546436E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94946514E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19268827E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80704344E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.34847996E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.84803396E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.22493440E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   3.36403764E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      6.21883922E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      6.21883922E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.69214598E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.66057892E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.66057892E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.66058251E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.71757817E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.71757817E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.71774522E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.90128283E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.90128283E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.07361816E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.07361816E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.07361816E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.07361816E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.07361816E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.07361816E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.21976094E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.21976094E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.21976094E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.21976094E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99911607E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99911607E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.63035818E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.63035818E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.69616335E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.04522106E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.04522106E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.04522106E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.04522106E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.04522106E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.04522106E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.13043238E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.13043238E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.13043238E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.13043238E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95349939E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95349939E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      2.17750151E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      2.17750151E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.75690983E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      1.01706736E-03    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      1.01706736E-03    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.22360917E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.22360917E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.85936733E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.11189314E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.01282474E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.45704457E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.45704457E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.45704457E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.80704281E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.80704281E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.80704281E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.97470732E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.97470732E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.87768781E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.87768781E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.87768781E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.87768781E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.16379347E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.16379347E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      2.01757814E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      2.01757814E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.78375553E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.78375553E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.74692376E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.74692376E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.16533913E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.16533913E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.08706943E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.08706943E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.77710789E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.77710789E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.73682032E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.73682032E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.07752083E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.07752083E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.80139430E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.80139430E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.56225032E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.56225032E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.23804468E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.23804468E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.03479761E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.03479761E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.30976411E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.30976411E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.23824535E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.23824535E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.03508327E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.03508327E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.30976411E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.30976411E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.12877297E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.12877297E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.95136334E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.95136334E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.32628908E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.32628908E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.07190416E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.93994488E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.91827576E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.91827576E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.68550114E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.75949244E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.70184891E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      6.99096819E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.82416486E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.21089737E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.21089737E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.21089737E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.23381516E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.23381516E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.23381516E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.02709127E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.87273049E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.02720360E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.85515833E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      2.02008196E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.53991601E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.62115523E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.44254279E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.21261576E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.44278505E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.21260379E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.53621951E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.01026218E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.89056266E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.18020765E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62432032E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55621272E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02114084E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01601753E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40913076E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62845679E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.38770460E-02    2            21        21             # BR(h0         -> g          g         )
      6.48340179E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.44142374E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.81047080E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78317188E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76297203E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34089596E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24294004E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92297168E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10960081E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38026112E-05    2            21        21             # BR(H0         -> g          g         )
      1.02837201E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.02956543E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.40981893E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49363585E-04    2            25        25             # BR(H0         -> h0         h0        )
      8.20902065E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70547625E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86454500E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54352659E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52643694E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17752711E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03764707E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14204000E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97404345E-04    2            21        21             # BR(A0         -> g          g         )
      1.66903010E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.44056026E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67947366E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92295245E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69609512E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07006485E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15120930E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.45695325E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.35098319E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.13077184E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.06265165E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.70083000E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.09719373E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      6.15419014E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      3.83367952E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.739 <==
# gg production cross-section/pb: 0.024339
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    7.390000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351509936467383e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.046933300125903e+01   # MW
        25     1.131716879731737e+02   # h0
        35     2.000004191245798e+03   # H0
        36     1.999907763484425e+03   # A0
        37     2.001785347160462e+03   # H+
   1000021     8.753422926240776e+02   # ~g
   1000022     1.929953239942213e+03   # ~neutralino(1)
   1000023    -1.993039886753991e+03   # ~neutralino(2)
   1000024     1.942684142396469e+03   # ~chargino(1)
   1000025     1.997050469913352e+03   # ~neutralino(3)
   1000035     2.069710468029886e+03   # ~neutralino(4)
   1000037     2.062954580752351e+03   # ~chargino(2)
   1000001     2.030039318046425e+03   # ~d_L
   1000002     2.028667157381140e+03   # ~u_L
   1000003     2.030039318046425e+03   # ~s_L
   1000004     2.028667157381140e+03   # ~c_L
   1000005     2.012789204875853e+03   # ~b_1
   1000006     9.653277615602801e+02   # ~t_1
   1000011     2.009794465723294e+03   # ~e_L
   1000012     2.007929673816903e+03   # ~nue_L
   1000013     2.009794504656646e+03   # ~mu_L
   1000014     2.007929673816903e+03   # ~numu_L
   1000015     1.998191887549300e+03   # ~stau_1
   1000016     2.007847580306173e+03   # ~nu_tau_L
   2000001     2.021560713045184e+03   # ~d_R
   2000002     2.021902376056464e+03   # ~u_R
   2000003     2.021560713045184e+03   # ~s_R
   2000004     2.021902376056464e+03   # ~c_R
   2000005     2.036125893229797e+03   # ~b_2
   2000006     2.032191544680445e+03   # ~t_2
   2000011     2.004876121225492e+03   # ~e_R
   2000013     2.004876121225492e+03   # ~mu_R
   2000015     2.016223435679722e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041627504208826e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.176077809362692e-01   # N_{1,1}
  1  2    -5.240241053484083e-01   # N_{1,2}
  1  3     5.316431741984547e-01   # N_{1,3}
  1  4    -5.180328306617998e-01   # N_{1,4}
  2  1    -7.164670806670539e-03   # N_{2,1}
  2  2     1.231217864590634e-02   # N_{2,2}
  2  3     7.068643997570426e-01   # N_{2,3}
  2  4     7.072056264661213e-01   # N_{2,4}
  3  1     8.550034630626128e-01   # N_{3,1}
  3  2     5.031221142690593e-01   # N_{3,2}
  3  3    -8.905659812657267e-02   # N_{3,3}
  3  4     8.891646987197226e-02   # N_{3,4}
  4  1    -3.074434695105047e-01   # N_{4,1}
  4  2     6.871064585668102e-01   # N_{4,2}
  4  3     4.580034694349260e-01   # N_{4,3}
  4  4    -4.728594396188899e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.334903481215147e-01   # U_{1,1}
  1  2     7.737505921399234e-01   # U_{1,2}
  2  1    -7.737505921399234e-01   # U_{2,1}
  2  2    -6.334903481215147e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.519553029864830e-01   # V_{1,1}
  1  2     7.582573988480450e-01   # V_{1,2}
  2  1    -7.582573988480450e-01   # V_{2,1}
  2  2    -6.519553029864830e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.369627652082146e-02   # F_{11}
  1  2     9.999062016056632e-01   # F_{12}
  2  1     9.999062016056632e-01   # F_{21}
  2  2    -1.369627652082146e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.856881793104740e-01   # F_{11}
  1  2     8.105364622371914e-01   # F_{12}
  2  1     8.105364622371914e-01   # F_{21}
  2  2    -5.856881793104740e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011682605282177e-01   # F_{11}
  1  2     7.991224702969357e-01   # F_{12}
  2  1     7.991224702969357e-01   # F_{21}
  2  2    -6.011682605282177e-01   # F_{22}
Block gauge Q= 1.351509936467383e+03  
     1     3.624682266818758e-01   # g'(Q)MSSM DRbar
     2     6.358080660343735e-01   # g(Q)MSSM DRbar
     3     1.050204443509749e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351509936467383e+03  
  3  3     8.551245428371723e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351509936467383e+03  
  3  3     1.304442876595967e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351509936467383e+03  
  3  3     1.000848794607148e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351509936467383e+03  # Higgs mixing parameters
     1     1.999999994507121e+03   # mu(Q)MSSM DRbar
     2     9.614269077340159e+00   # tan beta(Q)MSSM DRbar
     3     2.447451830949613e+02   # higgs vev(Q)MSSM DRbar
     4     3.691534924062342e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351509936467383e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001099e+03   # M_1(Q)
     2     2.000000000002641e+03   # M_2(Q)
     3     7.390000000233009e+02   # M_3(Q)
    21    -6.635654067295068e+04   # mH1^2(Q)
    22    -3.911095871075556e+06   # mH2^2(Q)
    31     2.000000000000333e+03   # meL(Q)
    32     2.000000000000333e+03   # mmuL(Q)
    33     2.000000000000460e+03   # mtauL(Q)
    34     2.000000000003915e+03   # meR(Q)
    35     2.000000000003916e+03   # mmuR(Q)
    36     2.000000000004172e+03   # mtauR(Q)
    41     1.999999999781357e+03   # mqL1(Q)
    42     1.999999999781353e+03   # mqL2(Q)
    43     1.999999999590869e+03   # mqL3(Q)
    44     1.999999999778125e+03   # muR(Q)
    45     1.999999999778119e+03   # mcR(Q)
    46     8.999999986650233e+02   # mtR(Q)
    47     1.999999999779297e+03   # mdR(Q)
    48     1.999999999779294e+03   # msR(Q)
    49     1.999999999771317e+03   # mbR(Q)
Block au Q= 1.351509936467383e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     7.772468971014234e-07   # Ac(Q)MSSM DRbar
  3  3     1.182777518435719e-06   # At(Q)MSSM DRbar
Block ad Q= 1.351509936467383e+03  
  1  1     3.976399789415705e-07   # Ad(Q)MSSM DRbar
  2  2     3.976448956677274e-07   # As(Q)MSSM DRbar
  3  3     5.135781109754168e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351509936467383e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.121806743613246e-08   # Amu(Q)MSSM DRbar
  3  3     1.118382384710006e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   7.70805533E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      6.49566456E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      3.80688641E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.42368114E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98955480E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   7.64199220E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.10571868E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      6.53462100E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99972408E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   7.69768642E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      6.68327431E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.06197310E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      4.75443135E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.99077914E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   7.64498314E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      8.47968437E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      2.68528397E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99888348E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   7.70805457E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      6.49471333E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      3.80685861E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.42358745E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98955579E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.55677385E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.03365971E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.20737563E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.90872925E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.09113531E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   7.69768578E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      6.68320829E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.06173528E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      4.74925643E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.99077996E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   7.64498269E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      8.47856052E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      2.68056707E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99888406E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.28008872E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.21010757E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.19217687E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.94575218E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.23973207E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.93686921E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.04949199E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   1.04960147E+02   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.34439408E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      6.78459011E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.27462860E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      3.06088546E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.35834630E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.60950514E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.84019661E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   7.56989126E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      7.41430019E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.23546495E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.44200992E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94380722E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.00373448E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60379049E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03127916E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54825758E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.24114301E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51669934E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88849215E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13349012E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86623458E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.51789609E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.90123327E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60403995E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36285026E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27145738E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.04010712E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65588357E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03181201E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27419964E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54514215E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.72357125E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51411288E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88875212E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13370496E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86601975E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.51752004E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.90114933E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19833303E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39849646E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59860960E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.89393977E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33094505E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21632249E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60940745E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.90811488E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12518892E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94861715E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19243209E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80729913E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.33975941E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.85387136E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   2.65212317E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.84116933E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      7.35346686E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      7.35346686E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.67789526E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.67995147E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.67995147E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.67995511E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.76650402E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.76650402E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.76666918E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.94154927E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.94154927E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.08548683E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.08548683E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.08548683E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.08548683E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.08548683E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.08548683E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.25535773E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.25535773E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.25535773E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.25535773E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99911003E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99911003E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.66783295E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.66783295E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.63703768E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06315979E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06315979E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06315979E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06315979E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06315979E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06315979E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.18313416E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.18313416E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.18313416E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.18313416E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.95807053E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.95807053E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.86652038E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.86652038E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      2.36330035E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      8.69581505E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      8.69581505E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.24304986E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.24304986E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.85297370E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.11840617E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.07524032E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.50859187E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.50859187E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.50859187E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.89961589E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.89961589E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.89961589E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      1.99840240E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      1.99840240E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.88791672E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.88791672E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.88791672E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.88791672E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      6.03984788E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      6.03984788E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.97476623E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.97476623E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.69629700E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.69629700E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.58019876E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.58019876E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      6.04130474E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      6.04130474E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.04307548E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.04307548E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.68962878E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.68962878E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.57002328E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.57002328E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.06058273E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.06058273E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.68489263E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.68489263E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.56054805E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.56054805E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.26226135E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.26226135E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.03694808E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.03694808E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.35674455E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.35674455E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.26246336E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.26246336E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.03723601E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.03723601E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.35674455E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.35674455E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.13680549E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.13680549E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.96830830E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.96830830E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.37339266E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.37339266E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.06271333E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.94973868E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      2.42836314E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      2.42836314E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.68968287E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.75334801E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.71362097E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.03795976E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.83448358E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.22125137E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.22125137E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.22125137E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.32440136E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.32440136E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.32440136E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      1.00227313E-03    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.62272594E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      1.00237005E-03    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.60512231E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.97962873E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.53846252E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      8.36927074E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.51663233E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.28490546E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.51687619E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.28489348E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.61098262E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.03815621E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.93248009E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.18353786E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62042622E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55613088E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02139690E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01585012E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40910696E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62839240E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.38921583E-02    2            21        21             # BR(h0         -> g          g         )
      6.48284160E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.44425896E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80368525E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78393234E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76367462E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.34262851E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24335796E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92404174E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.10990348E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.38186698E-05    2            21        21             # BR(H0         -> g          g         )
      1.02860307E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.01744179E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.40736693E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.49479074E-04    2            25        25             # BR(H0         -> h0         h0        )
      8.00003455E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69977699E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86462775E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54362894E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52662545E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17758971E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03776167E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14207241E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97414241E-04    2            21        21             # BR(A0         -> g          g         )
      1.66908357E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.43772208E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67379330E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92303942E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69635162E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07018143E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15124228E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.45405645E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.28008872E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.21010757E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.19217687E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      1.94575218E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.23973207E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.93686921E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.04949199E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.826 <==
# gg production cross-section/pb: 0.009444
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: gluino LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    8.260000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351503221565385e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.040934490659352e+01   # MW
        25     1.131811141943222e+02   # h0
        35     2.000009430892841e+03   # H0
        36     1.999912558927987e+03   # A0
        37     2.001783767480101e+03   # H+
   1000021     9.657509282849942e+02   # ~g
   1000022     1.929957682948758e+03   # ~neutralino(1)
   1000023    -1.993049725031675e+03   # ~neutralino(2)
   1000024     1.942687735037014e+03   # ~chargino(1)
   1000025     1.997050784881711e+03   # ~neutralino(3)
   1000035     2.069717185495751e+03   # ~neutralino(4)
   1000037     2.062961908310003e+03   # ~chargino(2)
   1000001     2.030774788295401e+03   # ~d_L
   1000002     2.029404813681645e+03   # ~u_L
   1000003     2.030774788295401e+03   # ~s_L
   1000004     2.029404813681645e+03   # ~c_L
   1000005     2.013582402666314e+03   # ~b_1
   1000006     9.725339224251509e+02   # ~t_1
   1000011     2.009795596185976e+03   # ~e_L
   1000012     2.007930094923266e+03   # ~nue_L
   1000013     2.009795635364943e+03   # ~mu_L
   1000014     2.007930094923266e+03   # ~numu_L
   1000015     1.998191815853312e+03   # ~stau_1
   1000016     2.007847996930546e+03   # ~nu_tau_L
   2000001     2.022299122680078e+03   # ~d_R
   2000002     2.022641353410441e+03   # ~u_R
   2000003     2.022299122680078e+03   # ~s_R
   2000004     2.022641353410441e+03   # ~c_R
   2000005     2.036812166944490e+03   # ~b_2
   2000006     2.032931063216626e+03   # ~t_2
   2000011     2.004875835616965e+03   # ~e_R
   2000013     2.004875835616965e+03   # ~mu_R
   2000015     2.016224359438001e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041582309470621e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.176048073193071e-01   # N_{1,1}
  1  2    -5.240559347779512e-01   # N_{1,2}
  1  3     5.316289127324024e-01   # N_{1,3}
  1  4    -5.180176650219334e-01   # N_{1,4}
  2  1    -7.164430430115807e-03   # N_{2,1}
  2  2     1.231288410474267e-02   # N_{2,2}
  2  3     7.068643907023568e-01   # N_{2,3}
  2  4     7.072056256695226e-01   # N_{2,4}
  3  1     8.550135328831564e-01   # N_{3,1}
  3  2     5.031061338996082e-01   # N_{3,2}
  3  3    -8.905360203802550e-02   # N_{3,3}
  3  4     8.891306193865124e-02   # N_{3,4}
  4  1    -3.074195088589539e-01   # N_{4,1}
  4  2     6.870938714190516e-01   # N_{4,2}
  4  3     4.580206199157441e-01   # N_{4,3}
  4  4    -4.728766955172317e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.335215320089670e-01   # U_{1,1}
  1  2     7.737250600058211e-01   # U_{1,2}
  2  1    -7.737250600058211e-01   # U_{2,1}
  2  2    -6.335215320089670e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.519871973131052e-01   # V_{1,1}
  1  2     7.582299747041145e-01   # V_{1,2}
  2  1    -7.582299747041145e-01   # V_{2,1}
  2  2    -6.519871973131052e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.296136812169344e-02   # F_{11}
  1  2     9.999159979400339e-01   # F_{12}
  2  1     9.999159979400339e-01   # F_{21}
  2  2    -1.296136812169344e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.853618583785515e-01   # F_{11}
  1  2     8.107721595834484e-01   # F_{12}
  2  1     8.107721595834484e-01   # F_{21}
  2  2    -5.853618583785515e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011420982911767e-01   # F_{11}
  1  2     7.991421510983394e-01   # F_{12}
  2  1     7.991421510983394e-01   # F_{21}
  2  2    -6.011420982911767e-01   # F_{22}
Block gauge Q= 1.351503221565385e+03  
     1     3.624564038604454e-01   # g'(Q)MSSM DRbar
     2     6.358356603081365e-01   # g(Q)MSSM DRbar
     3     1.048501272996298e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351503221565385e+03  
  3  3     8.548391723594747e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351503221565385e+03  
  3  3     1.299961731730109e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351503221565385e+03  
  3  3     1.000866592880352e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351503221565385e+03  # Higgs mixing parameters
     1     1.999999994156671e+03   # mu(Q)MSSM DRbar
     2     9.614613767518877e+00   # tan beta(Q)MSSM DRbar
     3     2.447488992653230e+02   # higgs vev(Q)MSSM DRbar
     4     3.691242689759152e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351503221565385e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001250e+03   # M_1(Q)
     2     2.000000000002998e+03   # M_2(Q)
     3     8.260000000254936e+02   # M_3(Q)
    21    -6.629735744111128e+04   # mH1^2(Q)
    22    -3.910996424350584e+06   # mH2^2(Q)
    31     1.999999999999734e+03   # meL(Q)
    32     1.999999999999735e+03   # mmuL(Q)
    33     1.999999999999881e+03   # mtauL(Q)
    34     2.000000000004446e+03   # meR(Q)
    35     2.000000000004447e+03   # mmuR(Q)
    36     2.000000000004741e+03   # mtauR(Q)
    41     1.999999999727967e+03   # mqL1(Q)
    42     1.999999999727963e+03   # mqL2(Q)
    43     1.999999999501514e+03   # mqL3(Q)
    44     1.999999999724318e+03   # muR(Q)
    45     1.999999999724311e+03   # mcR(Q)
    46     8.999999983840088e+02   # mtR(Q)
    47     1.999999999726027e+03   # mdR(Q)
    48     1.999999999726025e+03   # msR(Q)
    49     1.999999999717893e+03   # mbR(Q)
Block au Q= 1.351503221565385e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     8.426721094227453e-07   # Ac(Q)MSSM DRbar
  3  3     1.301616614018178e-06   # At(Q)MSSM DRbar
Block ad Q= 1.351503221565385e+03  
  1  1     4.085806910315057e-07   # Ad(Q)MSSM DRbar
  2  2     4.085867965568775e-07   # As(Q)MSSM DRbar
  3  3     5.435476796506027e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351503221565385e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.284555394721906e-08   # Amu(Q)MSSM DRbar
  3  3     1.281732059558830e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.96826706E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      7.30171317E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.27020281E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.64445327E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98826332E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.90029205E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.36784952E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      7.67411065E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99968647E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.95761771E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      7.51632751E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.31400470E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      5.50417300E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98961906E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.90337655E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      9.53429928E-05    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.15096495E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99873144E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.96826630E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      7.30066132E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.27017211E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.64434971E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98826441E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.48290191E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.10180664E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      3.57054427E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.65308977E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.34676434E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.95761708E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      7.51625456E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.31374166E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      5.49845016E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98961997E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.90337611E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      9.53305524E-05    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.14574340E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99873209E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.20619020E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.30799956E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.36627848E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.27257274E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.16508074E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.68517143E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.30183337E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   9.75046605E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.46617901E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      7.54822177E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.42171935E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.92302957E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      7.16220642E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      2.80687945E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.86893945E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.82777508E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      8.36952263E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.17579462E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.59397861E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.94194251E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      1.99023920E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60394869E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03113731E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54825405E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.22930853E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51673576E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88843738E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13354825E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86617679E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.50784281E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.89882370E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60419852E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36269797E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27158716E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.03993298E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65610871E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03167087E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27891688E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54513426E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.72230870E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51414590E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88869778E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13376344E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86596161E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.50746660E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.89873973E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19876066E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39841002E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59870257E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.88740652E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33050709E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21677884E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60862842E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.91210840E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12547165E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94867854E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19258489E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80714666E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.32968949E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.85148424E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   5.65715993E-02   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   2.33506809E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      8.98038469E-02    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      8.98038469E-02    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.63108972E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.68967534E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.68967534E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.68967899E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.78280983E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.78280983E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.78297083E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.95215647E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.95215647E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.09249695E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.09249695E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.09249695E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.09249695E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.09249695E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.09249695E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.27638151E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.27638151E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.27638151E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.27638151E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99909853E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99909853E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.77427609E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.77427609E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.58462409E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.06536746E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.06536746E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.06536746E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.06536746E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.06536746E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.06536746E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.18854919E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.18854919E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.18854919E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.18854919E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96282210E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96282210E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.54431959E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.54431959E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.95680003E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      7.21550196E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      7.21550196E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.25827548E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.25827548E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.83275065E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.12531549E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.09614288E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.51876751E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.51876751E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.51876751E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      8.92891648E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      8.92891648E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      8.92891648E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.00206272E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.00206272E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.90495704E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.90495704E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.90495704E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.90495704E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.85814922E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.85814922E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.93927280E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.93927280E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.55543465E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.55543465E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.44342128E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.44342128E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.85949596E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.85949596E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      2.00592541E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      2.00592541E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.54877802E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.54877802E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.43302941E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.43302941E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.03281901E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.03281901E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.51778767E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.51778767E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.55780251E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.55780251E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.27090431E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.27090431E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.05001117E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.05001117E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.40252846E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.40252846E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.27110802E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.27110802E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.05030111E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.05030111E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.40252846E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.40252846E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.14526677E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.14526677E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.98012177E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.98012177E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.41929565E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.41929565E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.03116901E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.95907380E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.96027818E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.96027818E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.71654064E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.73458563E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.72611393E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.06765430E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.85009363E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.22721555E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.22721555E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.22721555E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.37221950E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.37221950E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.37221950E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.65611524E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      9.25530751E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.65690348E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      9.23775241E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.92460006E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.53717291E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      7.98322111E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.56530502E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.33216055E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.56555096E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.33214843E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.66038725E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.05407501E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.96172530E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.19859336E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62436896E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55603229E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02163756E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01564225E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40905848E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62825785E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.39052766E-02    2            21        21             # BR(h0         -> g          g         )
      6.48747426E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.46415181E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.80405565E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.78782544E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.76860837E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35149815E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24629929E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.92953034E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11145591E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.39395297E-05    2            21        21             # BR(H0         -> g          g         )
      1.02982289E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.01316106E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.40652876E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.50205534E-04    2            25        25             # BR(H0         -> h0         h0        )
      6.67456405E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.70520063E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86471026E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54373102E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52681345E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17765260E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03787907E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14210562E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97422107E-04    2            21        21             # BR(A0         -> g          g         )
      1.66912882E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.43487826E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67916684E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92312477E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69660538E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07029992E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15127579E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.45118159E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.20619020E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.30799956E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.36627848E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.27257274E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.16508074E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.68517143E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.30183337E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/slha.stgl.900.913 <==
# gg production cross-section/pb: 0.003822
Block RVLAMUDDIN
  3 2 3   1.00000000e+00   # lambda_{323}
# SOFTSUSY3.2.3
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.3         # version number
     3   Warning: stop LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.279250000000000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.166370000000000e-05   # G_Fermi
     3    1.176000000000000e-01   # alpha_s(MZ)MSbar
     4    9.118760000000000e+01   # MZ(pole)
     5    4.200000000000000e+00   # mb(mb)
     6    1.733000000000000e+02   # Mtop(pole)
     7    1.776990000000000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.000000000000000e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    2.000000000000000e+03         # M_1(MX)
     2    2.000000000000000e+03         # M_2(MX)
     3    9.130000000000000e+02         # M_3(MX)
     11    0.000000000000000e+00         # At(MX)
     12    0.000000000000000e+00         # Ab(MX)
     13    0.000000000000000e+00         # Atau(MX)
     23    2.000000000000000e+03         # mu(MX)
     26    2.000000000000000e+03         # mA(pole)
     31    2.000000000000000e+03         # meL(MX)
     32    2.000000000000000e+03         # mmuL(MX)
     33    2.000000000000000e+03         # mtauL(MX)
     34    2.000000000000000e+03         # meR(MX)
     35    2.000000000000000e+03         # mmuR(MX)
     36    2.000000000000000e+03         # mtauR(MX)
     41    2.000000000000000e+03         # mqL1(MX)
     42    2.000000000000000e+03         # mqL2(MX)
     43    2.000000000000000e+03         # mqL3(MX)
     44    2.000000000000000e+03         # muR(MX)
     45    2.000000000000000e+03         # mcR(MX)
     46    9.000000000000000e+02         # mtR(MX)
     47    2.000000000000000e+03         # mdR(MX)
     48    2.000000000000000e+03         # msR(MX)
     49    2.000000000000000e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=1 TOLERANCE=1.000000000000000e-03
# mgut=1.351495477811585e+03 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.046690608680757e+01   # MW
        25     1.131819819631631e+02   # h0
        35     1.999994758843547e+03   # H0
        36     1.999897835626033e+03   # A0
        37     2.001768052252628e+03   # H+
   1000021     1.054756403915567e+03   # ~g
   1000022     1.929967756348476e+03   # ~neutralino(1)
   1000023    -1.993058686702322e+03   # ~neutralino(2)
   1000024     1.942698333503076e+03   # ~chargino(1)
   1000025     1.997051097380795e+03   # ~neutralino(3)
   1000035     2.069714305069002e+03   # ~neutralino(4)
   1000037     2.062958802874377e+03   # ~chargino(2)
   1000001     2.031675553691697e+03   # ~d_L
   1000002     2.030309626504416e+03   # ~u_L
   1000003     2.031675553691697e+03   # ~s_L
   1000004     2.030309626504416e+03   # ~c_L
   1000005     2.014541941719707e+03   # ~b_1
   1000006     9.775934744877492e+02   # ~t_1
   1000011     2.009793639286607e+03   # ~e_L
   1000012     2.007928984846058e+03   # ~nue_L
   1000013     2.009793678194004e+03   # ~mu_L
   1000014     2.007928984846058e+03   # ~numu_L
   1000015     1.998190779353338e+03   # ~stau_1
   1000016     2.007846876671495e+03   # ~nu_tau_L
   2000001     2.023206765306044e+03   # ~d_R
   2000002     2.023549706011994e+03   # ~u_R
   2000003     2.023206765306044e+03   # ~s_R
   2000004     2.023549706011994e+03   # ~c_R
   2000005     2.037666916345882e+03   # ~b_2
   2000006     2.033837706447798e+03   # ~t_2
   2000011     2.004875837007240e+03   # ~e_R
   2000013     2.004875837007240e+03   # ~mu_R
   2000015     2.016223379487594e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.041537067731906e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     4.176426744704823e-01   # N_{1,1}
  1  2    -5.240604226567893e-01   # N_{1,2}
  1  3     5.316112966544833e-01   # N_{1,3}
  1  4    -5.180006748405538e-01   # N_{1,4}
  2  1    -7.164203229100552e-03   # N_{2,1}
  2  2     1.231167541991080e-02   # N_{2,2}
  2  3     7.068644354546997e-01   # N_{2,3}
  2  4     7.072056042833341e-01   # N_{2,4}
  3  1     8.549908179824045e-01   # N_{3,1}
  3  2     5.031433106778250e-01   # N_{3,2}
  3  3    -8.905777209570044e-02   # N_{3,3}
  3  4     8.891694616487164e-02   # N_{3,4}
  4  1    -3.074312473041961e-01   # N_{4,1}
  4  2     6.870632467053521e-01   # N_{4,2}
  4  3     4.580401864334595e-01   # N_{4,3}
  4  4    -4.728946085754080e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -6.335512790985238e-01   # U_{1,1}
  1  2     7.737007023084730e-01   # U_{1,2}
  2  1    -7.737007023084730e-01   # U_{2,1}
  2  2    -6.335512790985238e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -6.520148305968585e-01   # V_{1,1}
  1  2     7.582062125053777e-01   # V_{1,2}
  2  1    -7.582062125053777e-01   # V_{2,1}
  2  2    -6.520148305968585e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.263996733048287e-02   # F_{11}
  1  2     9.999201124219296e-01   # F_{12}
  2  1     9.999201124219296e-01   # F_{21}
  2  2    -1.263996733048287e-02   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     5.851265484975956e-01   # F_{11}
  1  2     8.109419968427403e-01   # F_{12}
  2  1     8.109419968427403e-01   # F_{21}
  2  2    -5.851265484975956e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     6.011875420200639e-01   # F_{11}
  1  2     7.991079647456117e-01   # F_{12}
  2  1     7.991079647456117e-01   # F_{21}
  2  2    -6.011875420200639e-01   # F_{22}
Block gauge Q= 1.351495477811585e+03  
     1     3.624584097214995e-01   # g'(Q)MSSM DRbar
     2     6.357865745819619e-01   # g(Q)MSSM DRbar
     3     1.046963061121515e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.351495477811585e+03  
  3  3     8.545396388597684e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.351495477811585e+03  
  3  3     1.296042728768629e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.351495477811585e+03  
  3  3     1.000926272930551e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.351495477811585e+03  # Higgs mixing parameters
     1     1.999999997991057e+03   # mu(Q)MSSM DRbar
     2     9.614963631945622e+00   # tan beta(Q)MSSM DRbar
     3     2.447438421213087e+02   # higgs vev(Q)MSSM DRbar
     4     3.691182367304436e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.351495477811585e+03 # MSSM DRbar SUSY breaking parameters
     1     2.000000000001397e+03   # M_1(Q)
     2     2.000000000003345e+03   # M_2(Q)
     3     9.130000000276419e+02   # M_3(Q)
    21    -6.625861449352918e+04   # mH1^2(Q)
    22    -3.910919709162298e+06   # mH2^2(Q)
    31     1.999999999999094e+03   # meL(Q)
    32     1.999999999999095e+03   # mmuL(Q)
    33     1.999999999999261e+03   # mtauL(Q)
    34     2.000000000005021e+03   # meR(Q)
    35     2.000000000005022e+03   # mmuR(Q)
    36     2.000000000005358e+03   # mtauR(Q)
    41     1.999999999669789e+03   # mqL1(Q)
    42     1.999999999669785e+03   # mqL2(Q)
    43     1.999999999404381e+03   # mqL3(Q)
    44     1.999999999665682e+03   # muR(Q)
    45     1.999999999665674e+03   # mcR(Q)
    46     8.999999980789033e+02   # mtR(Q)
    47     1.999999999667972e+03   # mdR(Q)
    48     1.999999999667971e+03   # msR(Q)
    49     1.999999999659664e+03   # mbR(Q)
Block au Q= 1.351495477811585e+03  
  1  1     0.000000000000000e+00   # Au(Q)MSSM DRbar
  2  2     9.069638043695775e-07   # Ac(Q)MSSM DRbar
  3  3     1.418203811321244e-06   # At(Q)MSSM DRbar
Block ad Q= 1.351495477811585e+03  
  1  1     4.195144364258999e-07   # Ad(Q)MSSM DRbar
  2  2     4.195217597143114e-07   # As(Q)MSSM DRbar
  3  3     5.730871313143478e-07   # Ab(Q)MSSM DRbar
Block ae Q= 1.351495477811585e+03  
  1  1     0.000000000000000e+00   # Ae(Q)MSSM DRbar
  2  2     1.442963905738670e-08   # Amu(Q)MSSM DRbar
  3  3     1.440733291463341e-08   # Atau(Q)MSSM DRbar
# 
#          PDG            Width
Decay   1000001   6.21263418E+01   # ~d_L            
#           BR         NDA      ID1        ID2       ID3
      8.34971739E-04    2      -1000024         2             # BR(~d_L       -> ~chi_1-    u         )
      4.87055331E-04    2       1000022         1             # BR(~d_L       -> ~chi_10    d         )
      1.94303969E-05    2       1000025         1             # BR(~d_L       -> ~chi_30    d         )
      9.98658505E-01    2       1000021         1             # BR(~d_L       -> ~g         d         )
# 
#          PDG            Width
Decay   2000001   6.14315962E+01   # ~d_R            
#           BR         NDA      ID1        ID2       ID3
      2.70975417E-05    2       1000022         1             # BR(~d_R       -> ~chi_10    d         )
      9.24193830E-06    2       1000025         1             # BR(~d_R       -> ~chi_30    d         )
      9.99963660E-01    2       1000021         1             # BR(~d_R       -> ~g         d         )
# 
#          PDG            Width
Decay   1000002   6.20178425E+01   # ~u_L            
#           BR         NDA      ID1        ID2       ID3
      8.60040722E-04    2       1000024         1             # BR(~u_L       -> ~chi_1+    d         )
      2.64061728E-04    2       1000022         2             # BR(~u_L       -> ~chi_10    u         )
      6.51998690E-05    2       1000025         2             # BR(~u_L       -> ~chi_30    u         )
      9.98810675E-01    2       1000021         2             # BR(~u_L       -> ~g         u         )
# 
#          PDG            Width
Decay   2000002   6.14632647E+01   # ~u_R            
#           BR         NDA      ID1        ID2       ID3
      1.09096379E-04    2       1000022         2             # BR(~u_R       -> ~chi_10    u         )
      3.79113069E-05    2       1000025         2             # BR(~u_R       -> ~chi_30    u         )
      9.99852989E-01    2       1000021         2             # BR(~u_R       -> ~g         u         )
# 
#          PDG            Width
Decay   1000003   6.21263342E+01   # ~s_L            
#           BR         NDA      ID1        ID2       ID3
      8.34853813E-04    2      -1000024         4             # BR(~s_L       -> ~chi_1-    c         )
      4.87051897E-04    2       1000022         3             # BR(~s_L       -> ~chi_10    s         )
      1.94292360E-05    2       1000025         3             # BR(~s_L       -> ~chi_30    s         )
      9.98658628E-01    2       1000021         3             # BR(~s_L       -> ~g         s         )
# 
#          PDG            Width
Decay   2000003   1.40755505E+02   # ~s_R            
#           BR         NDA      ID1        ID2       ID3
      1.18264013E-05    2       1000022         3             # BR(~s_R       -> ~chi_10    s         )
      4.03314738E-06    2       1000025         3             # BR(~s_R       -> ~chi_30    s         )
      4.36426012E-01    2       1000021         3             # BR(~s_R       -> ~g         s         )
      5.63558128E-01    2            -6        -5             # BR(~s_R       -> tbar       bbar      )
# 
#          PDG            Width
Decay   1000004   6.20178362E+01   # ~c_L            
#           BR         NDA      ID1        ID2       ID3
      8.60032552E-04    2       1000024         3             # BR(~c_L       -> ~chi_1+    s         )
      2.64032236E-04    2       1000022         4             # BR(~c_L       -> ~chi_10    c         )
      6.51356907E-05    2       1000025         4             # BR(~c_L       -> ~chi_30    c         )
      9.98810777E-01    2       1000021         4             # BR(~c_L       -> ~g         c         )
# 
#          PDG            Width
Decay   2000004   6.14632603E+01   # ~c_R            
#           BR         NDA      ID1        ID2       ID3
      1.09082411E-04    2       1000022         4             # BR(~c_R       -> ~chi_10    c         )
      3.78526931E-05    2       1000025         4             # BR(~c_R       -> ~chi_30    c         )
      9.99853061E-01    2       1000021         4             # BR(~c_R       -> ~g         c         )
# 
#          PDG            Width
Decay   1000005   1.13082165E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.42493043E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58828179E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.70518595E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.17064612E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.39410243E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.59272325E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )
# 
#          PDG            Width
Decay   2000005   8.99215480E+01   # ~b_2            
#           BR         NDA      ID1        ID2       ID3
      1.61559650E-04    2       1000022         5             # BR(~b_2       -> ~chi_10    b         )
      8.49607070E-06    2       1000023         5             # BR(~b_2       -> ~chi_20    b         )
      1.61019205E-05    2       1000025         5             # BR(~b_2       -> ~chi_30    b         )
      2.98928457E-03    2       1000006       -24             # BR(~b_2       -> ~t_1       W-        )
      6.92579415E-01    2       1000021         5             # BR(~b_2       -> ~g         b         )
      3.04245143E-01    2            -6        -3             # BR(~b_2       -> tbar       sbar      )
# 
#          PDG            Width
Decay   1000006   3.88909939E+01   # ~t_1            
#           BR         NDA      ID1        ID2       ID3
      1.00000000E+00    2            -3        -5             # BR(~t_1       -> sbar       bbar      )
# 
#          PDG            Width
Decay   2000006   6.07114464E+01   # ~t_2            
#           BR         NDA      ID1        ID2       ID3
      9.60244841E-04    2       1000024         5             # BR(~t_2       -> ~chi_1+    b         )
      3.37218574E-03    2       1000006        23             # BR(~t_2       -> ~t_1       Z0        )
      1.78407767E-03    2       1000006        25             # BR(~t_2       -> ~t_1       h0        )
      9.93670532E-01    2       1000021         6             # BR(~t_2       -> ~g         t         )
      2.12959863E-04    2            -3        -5             # BR(~t_2       -> sbar       bbar      )
# 
#          PDG            Width
Decay   1000011   3.60290029E-02   # ~e_L-           
#           BR         NDA      ID1        ID2       ID3
# 
#          PDG            Width
Decay   2000011   1.03104997E-02   # ~e_R-           
#           BR         NDA      ID1        ID2       ID3
      9.54827575E-01    2       1000022        11             # BR(~e_R-      -> ~chi_10    e-        )
      7.21854347E-06    2       1000023        11             # BR(~e_R-      -> ~chi_20    e-        )
      4.51651990E-02    2       1000025        11             # BR(~e_R-      -> ~chi_30    e-        )
# 
#          PDG            Width
Decay   1000012   5.88701661E-02   # ~nu_eL          
#           BR         NDA      ID1        ID2       ID3
      5.13341259E-01    2       1000024        11             # BR(~nu_eL     -> ~chi_1+    e-        )
      4.86631199E-01    2       1000022        12             # BR(~nu_eL     -> ~chi_10    nu_e      )
      8.49703283E-06    2       1000023        12             # BR(~nu_eL     -> ~chi_20    nu_e      )
      1.90447711E-05    2       1000025        12             # BR(~nu_eL     -> ~chi_30    nu_e      )
# 
#          PDG            Width
Decay   1000013   3.60314960E-02   # ~mu_L-          
#           BR         NDA      ID1        ID2       ID3
      8.36284877E-01    2      -1000024        14             # BR(~mu_L-     -> ~chi_1-    nu_mu     )
      1.27144106E-01    2       1000022        13             # BR(~mu_L-     -> ~chi_10    mu-       )
      1.03793858E-05    2       1000023        13             # BR(~mu_L-     -> ~chi_20    mu-       )
      3.65606376E-02    2       1000025        13             # BR(~mu_L-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   2000013   1.03158251E-02   # ~mu_R-          
#           BR         NDA      ID1        ID2       ID3
      3.27320353E-04    2      -1000024        14             # BR(~mu_R-     -> ~chi_1-    nu_mu     )
      9.54516153E-01    2       1000022        13             # BR(~mu_R-     -> ~chi_10    mu-       )
      1.71835925E-05    2       1000023        13             # BR(~mu_R-     -> ~chi_20    mu-       )
      4.51393431E-02    2       1000025        13             # BR(~mu_R-     -> ~chi_30    mu-       )
# 
#          PDG            Width
Decay   1000014   5.88727641E-02   # ~nu_muL         
#           BR         NDA      ID1        ID2       ID3
      5.13362735E-01    2       1000024        13             # BR(~nu_muL    -> ~chi_1+    mu-       )
      4.86609724E-01    2       1000022        14             # BR(~nu_muL    -> ~chi_10    nu_mu     )
      8.49665786E-06    2       1000023        14             # BR(~nu_muL    -> ~chi_20    nu_mu     )
      1.90439307E-05    2       1000025        14             # BR(~nu_muL    -> ~chi_30    nu_mu     )
# 
#          PDG            Width
Decay   1000015   2.19754577E-02   # ~tau_1-         
#           BR         NDA      ID1        ID2       ID3
      5.39848709E-01    2      -1000024        16             # BR(~tau_1-    -> ~chi_1-    nu_tau    )
      4.59863878E-01    2       1000022        15             # BR(~tau_1-    -> ~chi_10    tau-      )
      2.87412920E-04    2       1000023        15             # BR(~tau_1-    -> ~chi_20    tau-      )
# 
#          PDG            Width
Decay   2000015   2.33055565E-02   # ~tau_2-         
#           BR         NDA      ID1        ID2       ID3
      7.21610517E-01    2      -1000024        16             # BR(~tau_2-    -> ~chi_1-    nu_tau    )
      1.60958589E-01    2       1000022        15             # BR(~tau_2-    -> ~chi_10    tau-      )
      4.90091765E-03    2       1000023        15             # BR(~tau_2-    -> ~chi_20    tau-      )
      1.12529976E-01    2       1000025        15             # BR(~tau_2-    -> ~chi_30    tau-      )
# 
#          PDG            Width
Decay   1000016   5.94709012E-02   # ~nu_tauL        
#           BR         NDA      ID1        ID2       ID3
      5.19232977E-01    2       1000024        15             # BR(~nu_tauL   -> ~chi_1+    tau-      )
      4.80740133E-01    2       1000022        16             # BR(~nu_tauL   -> ~chi_10    nu_tau    )
      8.31924617E-06    2       1000023        16             # BR(~nu_tauL   -> ~chi_20    nu_tau    )
      1.85703734E-05    2       1000025        16             # BR(~nu_tauL   -> ~chi_30    nu_tau    )
# 
#          PDG            Width
Decay   1000021   1.34114300E-01   # ~g              
#           BR         NDA      ID1        ID2       ID3
      5.00000000E-01    3            -6        -3        -5   # BR(~g         -> tbar       sbar       bbar      )
      5.00000000E-01    3             6         3         5   # BR(~g         -> t          s          b         )
# 
#          PDG            Width
Decay   1000022   1.89218988E-02   # ~chi_10         
#           BR         NDA      ID1        ID2       ID3
      1.10803042E-01    3            -6        -3        -5   # BR(~chi_10    -> tbar       sbar       bbar      )
      1.10803042E-01    3             6         3         5   # BR(~chi_10    -> t          s          b         )
# 
#          PDG            Width
Decay   1000023   3.62049356E+01   # ~chi_20         
#           BR         NDA      ID1        ID2       ID3
      1.70653810E-06    3       1000022        12       -12   # BR(~chi_20    -> ~chi_10    nu_e       nu_ebar   )
      1.70653810E-06    3       1000022        14       -14   # BR(~chi_20    -> ~chi_10    nu_mu      nu_mubar  )
      1.70654180E-06    3       1000022        16       -16   # BR(~chi_20    -> ~chi_10    nu_tau     nu_taubar )
      3.82593357E-06    3       1000022         1        -1   # BR(~chi_20    -> ~chi_10    d          dbar      )
      3.82593357E-06    3       1000022         3        -3   # BR(~chi_20    -> ~chi_10    s          sbar      )
      3.82609110E-06    3       1000022         5        -5   # BR(~chi_20    -> ~chi_10    b          bbar      )
      2.98780746E-06    3       1000022         2        -2   # BR(~chi_20    -> ~chi_10    u          ubar      )
      2.98780746E-06    3       1000022         4        -4   # BR(~chi_20    -> ~chi_10    c          cbar      )
      1.10280477E-06    3       1000024        11       -12   # BR(~chi_20    -> ~chi_1+    e-         nu_ebar   )
      1.10280477E-06    3      -1000024       -11        12   # BR(~chi_20    -> ~chi_1-    e+         nu_e      )
      1.10280477E-06    3       1000024        13       -14   # BR(~chi_20    -> ~chi_1+    mu-        nu_mubar  )
      1.10280477E-06    3      -1000024       -13        14   # BR(~chi_20    -> ~chi_1-    mu+        nu_mu     )
      1.10280477E-06    3       1000024        15       -16   # BR(~chi_20    -> ~chi_1+    tau-       nu_taubar )
      1.10280477E-06    3      -1000024       -15        16   # BR(~chi_20    -> ~chi_1-    tau+       nu_tau    )
      3.30729820E-06    3       1000024         1        -2   # BR(~chi_20    -> ~chi_1+    d          ubar      )
      3.30729820E-06    3      -1000024        -1         2   # BR(~chi_20    -> ~chi_1-    dbar       u         )
      3.30729820E-06    3       1000024         3        -4   # BR(~chi_20    -> ~chi_1+    s          cbar      )
      3.30729820E-06    3      -1000024        -3         4   # BR(~chi_20    -> ~chi_1-    sbar       c         )
      4.99909511E-01    2       1000006        -6             # BR(~chi_20    -> ~t_1       tbar      )
      4.99909511E-01    2      -1000006         6             # BR(~chi_20    -> ~t_1bar    t         )
      6.78810260E-05    3            -6        -3        -5   # BR(~chi_20    -> tbar       sbar       bbar      )
      6.78810260E-05    3             6         3         5   # BR(~chi_20    -> t          s          b         )
# 
#          PDG            Width
Decay   1000025   5.53363528E+00   # ~chi_30         
#           BR         NDA      ID1        ID2       ID3
      1.08141286E-05    3       1000024        11       -12   # BR(~chi_30    -> ~chi_1+    e-         nu_ebar   )
      1.08141286E-05    3      -1000024       -11        12   # BR(~chi_30    -> ~chi_1-    e+         nu_e      )
      1.08141286E-05    3       1000024        13       -14   # BR(~chi_30    -> ~chi_1+    mu-        nu_mubar  )
      1.08141286E-05    3      -1000024       -13        14   # BR(~chi_30    -> ~chi_1-    mu+        nu_mu     )
      1.08141286E-05    3       1000024        15       -16   # BR(~chi_30    -> ~chi_1+    tau-       nu_taubar )
      1.08141286E-05    3      -1000024       -15        16   # BR(~chi_30    -> ~chi_1-    tau+       nu_tau    )
      3.23503893E-05    3       1000024         1        -2   # BR(~chi_30    -> ~chi_1+    d          ubar      )
      3.23503893E-05    3      -1000024        -1         2   # BR(~chi_30    -> ~chi_1-    dbar       u         )
      3.23503893E-05    3       1000024         3        -4   # BR(~chi_30    -> ~chi_1+    s          cbar      )
      3.23503893E-05    3      -1000024        -3         4   # BR(~chi_30    -> ~chi_1-    sbar       c         )
      4.96718128E-01    2       1000006        -6             # BR(~chi_30    -> ~t_1       tbar      )
      4.96718128E-01    2      -1000006         6             # BR(~chi_30    -> ~t_1bar    t         )
      1.25037318E-03    3       1000021         1        -1   # BR(~chi_30    -> ~g         d          dbar      )
      1.25037318E-03    3       1000021         3        -3   # BR(~chi_30    -> ~g         s          sbar      )
      1.58459866E-04    3       1000021         5        -5   # BR(~chi_30    -> ~g         b          bbar      )
      5.82829078E-04    3       1000021         2        -2   # BR(~chi_30    -> ~g         u          ubar      )
      5.82829078E-04    3       1000021         4        -4   # BR(~chi_30    -> ~g         c          cbar      )
      1.27222325E-03    3            -6        -3        -5   # BR(~chi_30    -> tbar       sbar       bbar      )
      1.27222325E-03    3             6         3         5   # BR(~chi_30    -> t          s          b         )
# 
#          PDG            Width
Decay   1000035   1.82890307E+01   # ~chi_40         
#           BR         NDA      ID1        ID2       ID3
      1.12976656E-06    2       1000022        23             # BR(~chi_40    -> ~chi_10    Z0        )
      7.14671368E-04    2       1000022        25             # BR(~chi_40    -> ~chi_10    h0        )
      4.56091148E-06    3       1000023        11       -11   # BR(~chi_40    -> ~chi_20    e-         e+        )
      4.56091148E-06    3       1000023        13       -13   # BR(~chi_40    -> ~chi_20    mu-        mu+       )
      4.56091148E-06    3       1000023        15       -15   # BR(~chi_40    -> ~chi_20    tau-       tau+      )
      9.00327427E-06    3       1000023        12       -12   # BR(~chi_40    -> ~chi_20    nu_e       nu_ebar   )
      9.00327427E-06    3       1000023        14       -14   # BR(~chi_40    -> ~chi_20    nu_mu      nu_mubar  )
      9.00327427E-06    3       1000023        16       -16   # BR(~chi_40    -> ~chi_20    nu_tau     nu_taubar )
      2.02155956E-05    3       1000023         1        -1   # BR(~chi_40    -> ~chi_20    d          dbar      )
      2.02155956E-05    3       1000023         3        -3   # BR(~chi_40    -> ~chi_20    s          sbar      )
      1.91204110E-02    2       1000024       -24             # BR(~chi_40    -> ~chi_1+    W-        )
      1.91204110E-02    2      -1000024        24             # BR(~chi_40    -> ~chi_1-    W+        )
      1.91204110E-02    3       1000037        15       -16   # BR(~chi_40    -> ~chi_2+    tau-       nu_taubar )
      1.91204110E-02    3      -1000037       -15        16   # BR(~chi_40    -> ~chi_2-    tau+       nu_tau    )
      5.62868240E-04    2       1000001        -1             # BR(~chi_40    -> ~d_L       dbar      )
      5.62868240E-04    2      -1000001         1             # BR(~chi_40    -> ~d_Lbar    d         )
      1.86791263E-05    2       2000001        -1             # BR(~chi_40    -> ~d_R       dbar      )
      1.86791263E-05    2      -2000001         1             # BR(~chi_40    -> ~d_Rbar    d         )
      4.38763522E-04    2       1000002        -2             # BR(~chi_40    -> ~u_L       ubar      )
      4.38763522E-04    2      -1000002         2             # BR(~chi_40    -> ~u_Lbar    u         )
      7.16657313E-05    2       2000002        -2             # BR(~chi_40    -> ~u_R       ubar      )
      7.16657313E-05    2      -2000002         2             # BR(~chi_40    -> ~u_Rbar    u         )
      5.62988672E-04    2       1000003        -3             # BR(~chi_40    -> ~s_L       sbar      )
      5.62988672E-04    2      -1000003         3             # BR(~chi_40    -> ~s_Lbar    s         )
      1.93233163E-05    2       2000003        -3             # BR(~chi_40    -> ~s_R       sbar      )
      1.93233163E-05    2      -2000003         3             # BR(~chi_40    -> ~s_Rbar    s         )
      4.38099269E-04    2       1000004        -4             # BR(~chi_40    -> ~c_L       cbar      )
      4.38099269E-04    2      -1000004         4             # BR(~chi_40    -> ~c_Lbar    c         )
      7.15609520E-05    2       2000004        -4             # BR(~chi_40    -> ~c_R       cbar      )
      7.15609520E-05    2      -2000004         4             # BR(~chi_40    -> ~c_Rbar    c         )
      1.00275813E-04    2       1000005        -5             # BR(~chi_40    -> ~b_1       bbar      )
      1.00275813E-04    2      -1000005         5             # BR(~chi_40    -> ~b_1bar    b         )
      4.29993635E-04    2       2000005        -5             # BR(~chi_40    -> ~b_2       bbar      )
      4.29993635E-04    2      -2000005         5             # BR(~chi_40    -> ~b_2bar    b         )
      4.55729578E-01    2       1000006        -6             # BR(~chi_40    -> ~t_1       tbar      )
      4.55729578E-01    2      -1000006         6             # BR(~chi_40    -> ~t_1bar    t         )
      2.29137933E-04    2       1000011       -11             # BR(~chi_40    -> ~e_L-      e+        )
      2.29137933E-04    2      -1000011        11             # BR(~chi_40    -> ~e_L+      e-        )
      1.05070502E-04    2       2000011       -11             # BR(~chi_40    -> ~e_R-      e+        )
      1.05070502E-04    2      -2000011        11             # BR(~chi_40    -> ~e_R+      e-        )
      6.43954346E-04    2       1000012       -12             # BR(~chi_40    -> ~nu_eL     nu_ebar   )
      6.43954346E-04    2      -1000012        12             # BR(~chi_40    -> ~nu_eLbar  nu_e      )
      2.29158407E-04    2       1000013       -13             # BR(~chi_40    -> ~mu_L-     mu+       )
      2.29158407E-04    2      -1000013        13             # BR(~chi_40    -> ~mu_L+     mu-       )
      1.05099678E-04    2       2000013       -13             # BR(~chi_40    -> ~mu_R-     mu+       )
      1.05099678E-04    2      -2000013        13             # BR(~chi_40    -> ~mu_R+     mu-       )
      6.43954346E-04    2       1000014       -14             # BR(~chi_40    -> ~nu_muL    nu_mubar  )
      6.43954346E-04    2      -1000014        14             # BR(~chi_40    -> ~nu_muLbar nu_mu     )
      1.15154745E-04    2       1000015       -15             # BR(~chi_40    -> ~tau_1-    tau+      )
      1.15154745E-04    2      -1000015        15             # BR(~chi_40    -> ~tau_1+    tau-      )
      1.99390342E-04    2       2000015       -15             # BR(~chi_40    -> ~tau_2-    tau+      )
      1.99390342E-04    2      -2000015        15             # BR(~chi_40    -> ~tau_2+    tau-      )
      6.45641017E-04    2       1000016       -16             # BR(~chi_40    -> ~nu_tauL   nu_taubar )
      6.45641017E-04    2      -1000016        16             # BR(~chi_40    -> ~nu_tauLba nu_tau    )
# 
#          PDG            Width
Decay   1000024   2.02172781E+01   # ~chi_1+         
#           BR         NDA      ID1        ID2       ID3
      9.96771276E-01    2       1000006        -5             # BR(~chi_1+    -> ~t_1       bbar      )
      1.52823250E-03    3       1000021        -1         2   # BR(~chi_1+    -> ~g         dbar       u         )
      1.52823250E-03    3       1000021        -3         4   # BR(~chi_1+    -> ~g         sbar       c         )
      1.71863063E-04    3             6         6         3   # BR(~chi_1+    -> t          t          s         )
# 
#          PDG            Width
Decay   1000037   1.73136966E+01   # ~chi_2+         
#           BR         NDA      ID1        ID2       ID3
      1.73420488E-02    2       1000024        23             # BR(~chi_2+    -> ~chi_1+    Z0        )
      7.10286489E-04    2       1000024        25             # BR(~chi_2+    -> ~chi_1+    h0        )
      1.85677293E-02    2       1000022        24             # BR(~chi_2+    -> ~chi_10    W+        )
      1.23481540E-05    3       1000023       -11        12   # BR(~chi_2+    -> ~chi_20    e+         nu_e      )
      1.23481540E-05    3       1000023       -13        14   # BR(~chi_2+    -> ~chi_20    mu+        nu_mu     )
      1.23481540E-05    3       1000023       -15        16   # BR(~chi_2+    -> ~chi_20    tau+       nu_tau    )
      9.44308950E-06    3       1000025       -11        12   # BR(~chi_2+    -> ~chi_30    e+         nu_e      )
      9.44308950E-06    3       1000025       -13        14   # BR(~chi_2+    -> ~chi_30    mu+        nu_mu     )
      9.44308950E-06    3       1000025       -15        16   # BR(~chi_2+    -> ~chi_30    tau+       nu_tau    )
      9.20710258E-04    2       1000002        -1             # BR(~chi_2+    -> ~u_L       dbar      )
      8.80641743E-04    2      -1000001         2             # BR(~chi_2+    -> ~d_Lbar    u         )
      9.20765770E-04    2       1000004        -3             # BR(~chi_2+    -> ~c_L       sbar      )
      8.78893681E-04    2      -1000003         4             # BR(~chi_2+    -> ~s_Lbar    c         )
      1.85033673E-06    2      -2000003         4             # BR(~chi_2+    -> ~s_Rbar    c         )
      9.53757277E-01    2       1000006        -5             # BR(~chi_2+    -> ~t_1       bbar      )
      7.52269299E-04    2       2000006        -5             # BR(~chi_2+    -> ~t_2       bbar      )
      8.62325079E-04    2       1000012       -11             # BR(~chi_2+    -> ~nu_eL     e+        )
      8.38876908E-04    2      -1000011        12             # BR(~chi_2+    -> ~e_L+      nu_e      )
      8.62349788E-04    2       1000014       -13             # BR(~chi_2+    -> ~nu_muL    mu+       )
      8.38875697E-04    2      -1000013        14             # BR(~chi_2+    -> ~mu_L+     nu_mu     )
      8.71883508E-04    2       1000016       -15             # BR(~chi_2+    -> ~nu_tauL   tau+      )
      3.07618486E-04    2      -1000015        16             # BR(~chi_2+    -> ~tau_1+    nu_tau    )
      4.99431473E-04    2      -2000015        16             # BR(~chi_2+    -> ~tau_2+    nu_tau    )
      1.19745582E-04    3             6         6         3   # BR(~chi_2+    -> t          t          s         )
# 
#          PDG            Width
Decay        25   2.62042430E-03   # h0              
#           BR         NDA      ID1        ID2       ID3
      3.55600733E-04    2             3        -3             # BR(h0         -> s          sbar      )
      4.02196131E-02    2             4        -4             # BR(h0         -> c          cbar      )
      8.01558731E-01    2             5        -5             # BR(h0         -> b          bbar      )
      3.40903879E-04    2            13       -13             # BR(h0         -> mu-        mu+       )
      9.62820245E-02    2            15       -15             # BR(h0         -> tau-       tau+      )
      5.39108058E-02    2            21        21             # BR(h0         -> g          g         )
      6.48550685E-03    2            22        22             # BR(h0         -> gamma      gamma     )
      8.45668605E-04    2            22        23             # BR(h0         -> gamma      Z0        )
# 
#          PDG            Width
Decay        35   3.79523747E+00   # H0              
#           BR         NDA      ID1        ID2       ID3
      2.79029082E-04    2             3        -3             # BR(H0         -> s          sbar      )
      3.77161105E-06    2             4        -4             # BR(H0         -> c          cbar      )
      6.35711501E-01    2             5        -5             # BR(H0         -> b          bbar      )
      2.24808752E-01    2             6        -6             # BR(H0         -> t          tbar      )
      3.93300213E-04    2            13       -13             # BR(H0         -> mu-        mu+       )
      1.11243790E-01    2            15       -15             # BR(H0         -> tau-       tau+      )
      9.40132017E-05    2            21        21             # BR(H0         -> g          g         )
      1.03068056E-06    2            22        22             # BR(H0         -> gamma      gamma     )
      7.00510692E-03    2            23        23             # BR(H0         -> Z0         Z0        )
      1.40489400E-02    2            24       -24             # BR(H0         -> W+         W-        )
      5.50660902E-04    2            25        25             # BR(H0         -> h0         h0        )
      5.85913064E-03    2       1000006  -1000006             # BR(H0         -> ~t_1       ~t_1bar   )
# 
#          PDG            Width
Decay        36   3.69976876E+00   # A0              
#           BR         NDA      ID1        ID2       ID3
      2.86479413E-04    2             3        -3             # BR(A0         -> s          sbar      )
      3.54383476E-06    2             4        -4             # BR(A0         -> c          cbar      )
      6.52700453E-01    2             5        -5             # BR(A0         -> b          bbar      )
      2.17771585E-01    2             6        -6             # BR(A0         -> t          tbar      )
      4.03799394E-04    2            13       -13             # BR(A0         -> mu-        mu+       )
      1.14213811E-01    2            15       -15             # BR(A0         -> tau-       tau+      )
      2.97432968E-04    2            21        21             # BR(A0         -> g          g         )
      1.66918637E-06    2            22        22             # BR(A0         -> gamma      gamma     )
      1.43200697E-02    2            23        25             # BR(A0         -> Z0         h0        )
# 
#          PDG            Width
Decay        37   3.67376938E+00   # H+              
#           BR         NDA      ID1        ID2       ID3
      2.92321206E-04    2            -3         4             # BR(H+         -> sbar       c         )
      8.69686329E-01    2            -5         6             # BR(H+         -> bbar       t         )
      4.07041787E-04    2           -13        14             # BR(H+         -> mu+        nu_mu     )
      1.15130915E-01    2           -15        16             # BR(H+         -> tau+       nu_tau    )
      1.44826689E-02    2            24        25             # BR(H+         -> W+         h0        )
# 
#          PDG            Width
Decay   1000005   1.13082165E+02   # ~b_1            
#           BR         NDA      ID1        ID2       ID3
      1.42493043E-04    2       1000022         5             # BR(~b_1       -> ~chi_10    b         )
      1.58828179E-06    2       1000023         5             # BR(~b_1       -> ~chi_20    b         )
      2.70518595E-06    2       1000025         5             # BR(~b_1       -> ~chi_30    b         )
      1.17064612E-03    2       1000006       -24             # BR(~b_1       -> ~t_1       W-        )
      5.39410243E-01    2       1000021         5             # BR(~b_1       -> ~g         b         )
      4.59272325E-01    2            -6        -3             # BR(~b_1       -> tbar       sbar      )


==> anc/ssMu <==
# SS muon analysis: eff is efficiency of signal as a fraction
# mstop/GeV           mgl/GeV               eff(mMuMu>15) eff(mMuMu>100) eff(mMuMu>200) eff(mMuMu>300) sigma_SUSY/fb
2.216894292071248e+02 1.809619948299136e+02 2.884201e-03 1.327910e-03 2.119005e-04 2.943063e-05 1.07047e+06
2.475091935955979e+02 1.814077577126484e+02 2.899505e-03 1.345568e-03 2.083688e-04 4.238010e-05 1.0565e+06
3.079077995843067e+02 1.822204469055941e+02 2.920695e-03 1.316138e-03 1.965966e-04 2.707617e-05 1.03159e+06
3.830876760345675e+02 1.829613032357639e+02 2.910100e-03 1.314960e-03 1.636343e-04 3.296230e-05 1.00945e+06
4.686793173859937e+02 1.835726842951657e+02 2.928936e-03 1.292593e-03 2.307361e-04 3.296230e-05 991589
5.591865146509858e+02 1.840782088947503e+02 2.810036e-03 1.346745e-03 1.742293e-04 2.354450e-05 977105
6.525402686879431e+02 1.845041549229634e+02 2.795909e-03 1.256099e-03 1.836471e-04 2.354450e-05 965093
7.476637881413965e+02 1.848700555597759e+02 2.805327e-03 1.324378e-03 1.895332e-04 2.119005e-05 954910
8.439427942371333e+02 1.851896986996649e+02 2.800618e-03 1.303188e-03 2.013055e-04 2.119005e-05 946115
9.410119017927493e+02 1.854728983749268e+02 2.771188e-03 1.216073e-03 1.930649e-04 2.589895e-05 938399
1.038636793214884e+03 1.857267404095506e+02 2.864188e-03 1.337328e-03 1.930649e-04 2.825340e-05 931545
2.262396317841230e+02 2.852807691276215e+02 1.964789e-03 8.911593e-04 1.353809e-04 1.883560e-05 83145.6
2.525861990119446e+02 2.861690814217773e+02 2.083688e-03 9.770968e-04 1.283175e-04 1.883560e-05 81627.3
3.139655232711233e+02 2.877303948489787e+02 2.027181e-03 9.782740e-04 1.495076e-04 2.119005e-05 79033.1
3.901794991830485e+02 2.891137850746355e+02 2.086043e-03 1.008882e-03 1.671659e-04 2.001283e-05 76812.8
4.726672658378797e+02 2.902383365898742e+02 2.026004e-03 9.570839e-04 1.612798e-04 2.472172e-05 75059.1
5.621728928732142e+02 2.911605898653466e+02 1.964789e-03 8.652604e-04 1.247858e-04 1.883560e-05 73654.8
6.548531636667924e+02 2.919339758586272e+02 2.062498e-03 1.007705e-03 1.436214e-04 2.472172e-05 72500
7.495035313465122e+02 2.925963502215112e+02 2.055435e-03 9.606156e-04 1.306720e-04 1.883560e-05 71527.1
8.454344384941662e+02 2.931738448667369e+02 2.089574e-03 9.712106e-04 1.353809e-04 2.472172e-05 70690.7
9.422385672734265e+02 2.936847890030169e+02 2.017764e-03 9.500206e-04 1.412670e-04 1.648115e-05 69959.6
1.039646025892177e+03 2.941423246375787e+02 2.106056e-03 9.723878e-04 1.259631e-04 2.119005e-05 69312.7
2.307182006372434e+02 3.830339852937354e+02 1.293770e-03 6.592460e-04 1.212542e-04 1.883560e-05 13476.3
2.575669581214420e+02 3.853970871153001e+02 1.572773e-03 8.063991e-04 1.612798e-04 2.354450e-05 12949.7
3.196285553947848e+02 3.880958799766831e+02 1.912991e-03 9.782740e-04 1.989510e-04 3.531675e-05 12380.6
3.968335351884066e+02 3.902655925148375e+02 1.957725e-03 1.025363e-03 2.177866e-04 4.355732e-05 11938.6
4.802965329714518e+02 3.919739605885043e+02 1.945953e-03 9.665017e-04 1.730521e-04 2.707617e-05 11606.5
5.667782263319097e+02 3.933552435998408e+02 2.110764e-03 1.055971e-03 2.154322e-04 4.473455e-05 11345.7
6.584211933841824e+02 3.945048541200558e+02 2.068384e-03 1.071275e-03 2.024827e-04 4.120287e-05 11131.4
7.523304219542468e+02 3.954850926442421e+02 2.003637e-03 1.032426e-03 2.213183e-04 3.413953e-05 10954.1
8.477264423629196e+02 3.963372753729421e+02 2.162562e-03 1.108946e-03 2.189638e-04 4.591178e-05 10801.2
9.441207512070977e+02 3.970897766042634e+02 2.054258e-03 1.079515e-03 2.342678e-04 4.355732e-05 10670.4
1.041218179391071e+03 3.977627070604764e+02 2.008346e-03 1.019477e-03 1.954193e-04 2.707617e-05 10553.9
2.341946112852240e+02 4.799873582355174e+02 6.321698e-04 3.908387e-04 9.417800e-05 1.765837e-05 2973.03
2.617417288670482e+02 4.811348865426813e+02 9.276533e-04 5.191562e-04 9.182355e-05 8.240575e-06 2923.99
3.247139738525821e+02 4.841841458186037e+02 1.484481e-03 7.816774e-04 1.954193e-04 3.413953e-05 2798.87
4.025771203773881e+02 4.877895909301338e+02 1.885914e-03 1.065389e-03 2.448628e-04 5.415235e-05 2656.74
4.871793008970208e+02 4.902149546686554e+02 1.949485e-03 1.070098e-03 2.507489e-04 4.120287e-05 2566.54
5.743413025503544e+02 4.921143294611626e+02 1.940067e-03 1.071275e-03 2.507489e-04 5.062067e-05 2498.15
6.633505312034661e+02 4.936740634486974e+02 2.041308e-03 1.165453e-03 2.801795e-04 4.708900e-05 2443.03
7.562628968786768e+02 4.949946049441560e+02 2.259095e-03 1.203124e-03 2.860657e-04 6.121570e-05 2397.37
8.509211256405833e+02 4.961377403245291e+02 2.273221e-03 1.220782e-03 2.884201e-04 6.710183e-05 2358.96
9.467582131008257e+02 4.971443847616226e+02 2.232019e-03 1.206656e-03 2.731162e-04 5.532957e-05 2325.44
1.043423092800890e+03 4.980428645383793e+02 2.228487e-03 1.254922e-03 3.072557e-04 4.708900e-05 2296.06
2.360382997931812e+02 5.743689742124335e+02 2.519261e-04 1.742293e-04 5.062067e-05 1.294948e-05 813.618
2.646039948706208e+02 5.757804585548188e+02 4.132060e-04 2.707617e-04 8.122853e-05 2.119005e-05 799.182
3.288731071520306e+02 5.784226848675106e+02 1.041844e-03 6.309926e-04 1.224314e-04 2.001283e-05 771.856
4.075478530645433e+02 5.818388191510812e+02 1.438569e-03 4.991434e-04 3.060785e-05 1.177225e-06 738.71
4.928246018472723e+02 5.856369225916436e+02 2.071916e-03 1.229023e-03 3.390408e-04 9.300078e-05 703.314
5.813483531413813e+02 5.881709718997377e+02 2.114296e-03 1.263162e-03 3.543447e-04 8.593742e-05 680.878
6.704948941288033e+02 5.901916241938710e+02 2.070739e-03 1.227846e-03 3.272685e-04 8.711465e-05 663.678
7.613382125596268e+02 5.918813194204293e+02 2.177866e-03 1.249036e-03 3.637625e-04 7.298795e-05 649.311
8.550778374685864e+02 5.933343565266277e+02 2.195525e-03 1.233732e-03 3.190280e-04 7.887408e-05 637.515
9.502092688861392e+02 5.946087171101474e+02 2.203765e-03 1.337328e-03 3.931932e-04 1.083047e-04 627.166
1.046318631334620e+03 5.957431365541109e+02 2.191993e-03 1.314960e-03 3.720031e-04 8.476020e-05 618.18
2.357987331396912e+02 6.666635857857173e+02 8.593742e-05 7.181072e-05 3.767120e-05 1.294948e-05 256.412
2.657615775586666e+02 6.683793938813232e+02 1.577482e-04 1.130136e-04 5.768403e-05 1.648115e-05 251.149
3.318595898345258e+02 6.714478015827206e+02 5.050295e-04 3.602308e-04 1.400898e-04 4.591178e-05 242.135
4.116352014148659e+02 6.745125163136728e+02 1.095996e-03 6.839677e-04 1.518620e-04 3.060785e-05 233.411
4.976296530244796e+02 6.782401460896093e+02 1.500962e-03 5.815491e-04 4.238010e-05 2.354450e-06 223.236
5.868576122425065e+02 6.819127000215842e+02 1.985979e-03 1.213719e-03 3.272685e-04 9.770967e-05 213.636
6.776627921057915e+02 6.844939857625335e+02 2.056612e-03 1.263162e-03 4.096743e-04 1.200769e-04 207.081
7.674607080973412e+02 6.865970065334672e+02 2.135486e-03 1.333796e-03 3.990793e-04 1.094819e-04 202.005
8.601892276764920e+02 6.883852018988808e+02 2.075448e-03 1.299656e-03 3.931932e-04 1.035958e-04 197.795
9.544878652527054e+02 6.899438931388531e+02 2.114296e-03 1.352632e-03 4.108515e-04 1.165453e-04 194.169
1.049931396715276e+03 6.913261057874923e+02 2.189638e-03 1.364404e-03 3.943704e-04 1.094819e-04 190.972
2.330307759397245e+02 7.571918513756926e+02 1.883560e-05 1.177225e-05 8.240575e-06 5.886125e-06 89.037
2.648760630259813e+02 7.592336948385608e+02 5.179790e-05 3.884843e-05 2.119005e-05 1.059502e-05 87.043
3.334376769572556e+02 7.628072727235840e+02 2.119005e-04 1.636343e-04 7.887408e-05 2.001283e-05 83.62
4.147063296794023e+02 7.661595386331811e+02 5.768402e-04 4.308643e-04 1.648115e-04 5.062067e-05 80.555
5.015817060894758e+02 7.693755348839812e+02 1.249036e-03 7.557784e-04 2.189638e-04 4.473455e-05 77.707
5.914799316318807e+02 7.733141643333958e+02 1.420911e-03 5.285740e-04 4.826622e-05 1.177225e-06 74.331
6.830341910359773e+02 7.768242609142836e+02 1.852952e-03 1.224314e-03 4.285099e-04 1.306720e-04 71.532
7.752565511495688e+02 7.794253850831345e+02 1.991865e-03 1.280821e-03 4.449911e-04 1.400898e-04 69.468
8.661364566809035e+02 7.815874724386974e+02 2.070739e-03 1.329087e-03 4.238010e-04 1.188997e-04 67.818
9.595693042813017e+02 7.834528571673329e+02 2.075448e-03 1.373822e-03 5.026751e-04 1.259631e-04 66.41
1.054263933335975e+03 7.850977020575618e+02 2.066030e-03 1.362049e-03 4.555861e-04 1.283175e-04 65.191
2.272705273822637e+02 8.461790631978433e+02 8.240575e-06 5.886125e-06 4.708900e-06 2.354450e-06 33.25
2.616245658668623e+02 8.485604075480836e+02 1.530392e-05 1.294948e-05 5.886125e-06 2.354450e-06 32.387
3.334077251685690e+02 8.526851134272143e+02 5.062067e-05 4.355732e-05 2.825340e-05 8.240575e-06 30.996
4.166058139247946e+02 8.564168703848139e+02 2.413311e-04 1.907104e-04 8.593742e-05 2.943063e-05 29.786
5.046316023672821e+02 8.597818422811155e+02 7.157528e-04 5.321057e-04 2.060144e-04 7.416517e-05 28.724
5.952842320579909e+02 8.631001728427168e+02 1.338505e-03 8.205258e-04 1.918877e-04 2.943063e-05 27.728
6.874914309558992e+02 8.671557726183438e+02 1.466822e-03 5.438780e-04 3.884843e-05 4.708900e-06 26.555
7.805032639496164e+02 8.705278752730721e+02 1.852952e-03 1.237263e-03 4.579405e-04 1.518620e-04 25.612
8.736469705488473e+02 8.731360028173185e+02 1.909459e-03 1.297302e-03 4.767761e-04 1.553937e-04 24.916
9.653277615602801e+02 8.753422926240776e+02 1.964789e-03 1.333796e-03 4.956117e-04 1.577482e-04 24.339
1.059272975243558e+03 8.772698567977766e+02 1.991865e-03 1.333796e-03 4.791306e-04 1.671659e-04 23.849
2.179626212623556e+02 9.337898861846429e+02 1.177225e-06 1.177225e-06 0.000000e+00 0.000000e+00 13.118
2.556236541399095e+02 9.365197433278057e+02 2.354450e-06 1.177225e-06 1.177225e-06 1.177225e-06 12.742
3.315536702855485e+02 9.412248754710838e+02 1.412670e-05 1.177225e-05 9.417800e-06 4.708900e-06 12.146
4.172325679277644e+02 9.453941991427776e+02 1.000641e-04 8.593742e-05 4.944345e-05 1.530392e-05 11.633
5.066870515836393e+02 9.489974573946664e+02 3.037240e-04 2.460400e-04 1.224314e-04 3.531675e-05 11.219
5.982673625980231e+02 9.523739878711438e+02 8.970455e-04 6.827905e-04 2.872429e-04 6.710183e-05 10.829
6.911516443866113e+02 9.557765601278179e+02 1.403252e-03 8.793871e-04 2.201411e-04 2.589895e-05 10.46
7.848065684289371e+02 9.598803630607210e+02 1.529215e-03 4.956117e-04 1.412670e-05 0.000000e+00 10.028
8.787881427156009e+02 9.631419142723097e+02 1.790559e-03 1.218428e-03 5.003206e-04 1.624571e-04 9.696
9.725339224251509e+02 9.657509282849942e+02 1.884737e-03 1.291416e-03 4.838395e-04 1.565709e-04 9.444
1.064842773780637e+03 9.679915115644327e+02 1.860015e-03 1.289061e-03 4.967889e-04 1.777610e-04 9.22
2.043112740265130e+02 1.020147268384141e+03 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.399
2.464463992352063e+02 1.023232668495088e+03 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 5.231
3.276785237972314e+02 1.028538281595741e+03 1.059502e-05 7.063350e-06 4.708900e-06 1.177225e-06 4.962
4.164448706913684e+02 1.033183629839404e+03 2.825340e-05 2.119005e-05 1.648115e-05 1.059502e-05 4.736
5.076757067247235e+02 1.037086326439696e+03 1.400898e-04 1.165453e-04 6.592460e-05 2.707617e-05 4.558
6.003689195084012e+02 1.040599564788035e+03 3.896615e-04 3.107874e-04 1.718748e-04 5.886125e-05 4.4
6.940391497672609e+02 1.044007541246225e+03 8.817415e-04 6.521826e-04 2.684073e-04 8.358297e-05 4.254
7.883368481811158e+02 1.047478908805719e+03 1.497430e-03 9.064633e-04 2.013055e-04 4.473455e-05 4.105
8.829544541091084e+02 1.051583261494366e+03 1.613975e-03 1.131313e-03 4.755989e-04 1.860016e-04 3.945
9.775934744877492e+02 1.054756403915567e+03 1.718748e-03 1.219605e-03 5.238651e-04 2.001282e-04 3.822
1.071733951416757e+03 1.057363357177604e+03 1.729344e-03 1.216073e-03 5.144473e-04 1.871788e-04 3.722
1.850766888356595e+02 1.105344548507849e+03 0.000000e+00 0.000000e+00 0.000000e+00 0.000000e+00 2.292
2.334821797341172e+02 1.108790989756489e+03 1.177225e-06 1.177225e-06 1.177225e-06 0.000000e+00 2.218
3.215450896321158e+02 1.114711740381415e+03 3.531675e-06 3.531675e-06 1.177225e-06 1.177225e-06 2.092
4.141137388813863e+02 1.119859992964967e+03 1.530392e-05 1.412670e-05 8.240575e-06 5.886125e-06 1.99
5.075111955159271e+02 1.124105049278012e+03 4.944345e-05 4.120287e-05 2.589895e-05 1.765837e-05 1.912
6.015482723188385e+02 1.127813189064718e+03 1.777610e-04 1.518620e-04 8.005130e-05 3.649397e-05 1.843
6.961386332751487e+02 1.131291053129678e+03 5.403463e-04 4.308643e-04 2.260272e-04 8.711465e-05 1.779
7.911289380950620e+02 1.134740112779580e+03 1.031249e-03 7.557784e-04 3.001924e-04 8.946910e-05 1.723
8.863608221547299e+02 1.138265478837502e+03 1.406784e-03 7.887407e-04 1.447987e-04 3.060785e-05 1.662
9.816409349560084e+02 1.142337908599819e+03 1.458582e-03 1.058325e-03 4.532316e-04 1.565709e-04 1.598
1.076732527729688e+03 1.145439636522079e+03 1.630457e-03 1.152503e-03 4.967889e-04 1.871788e-04 1.55


==> anc/testPoint <==
.588 .581

